Perfect Reconstruction Cannot Show Whether Two Codebooks on a VAE's Latent Space Agree

Many systems read the latent space of a variational autoencoder (VAE) as discrete codes, and rely on each latent being read back as the code it was written as. Shannon (1948) took such a shared codebook as given; inside a VAE nothing enforces it. We prove that no item of a standard training report can reveal whether the written and read codes agree on encoded data. We construct two VAEs that reconstruct every input perfectly, infer exactly, and match on every per-example ELBO and every code histogram, yet agreement is one in the first and zero in the second. We then show that the ELBO's own terms bound how far a measured agreement can move: the variational gap bounds the shift to exact inference, and the rate bounds the shift to generation from the prior. For Gaussian posteriors, a mean-field encoder pays an exact price in the gap that depends on its choice of axes. On probabilistic PCA the gap certifies a trained encoder in all 75 settings we test, at agreement between 0.76 and 0.97. On 240 trained VAEs, a floor set by the rate and the dataset size rules out rate-side certification in advance for 66 models, and none of them certifies. The results yield a simple protocol, Certify-or-Measure, for any pipeline that reads a VAE as codes.

==> anc/README.md <==
# Supplementary material

This archive accompanies the submission "Perfect Reconstruction Cannot Show Whether
Two Codebooks on a VAE's Latent Space Agree".  It contains the per-run result files,
the precommit documents, the results ledgers with their deviation disclosures, the
numerical verification scripts with their saved logs, and the script that re-checks
the paper's numbers against these files.

## Quick check

    python3 paper/verify_paper_numbers.py          # Python 3.9+ with numpy
    python3 figures/extract_hero_data.py --check   # standard library only

The first command re-derives the paper's numbers from the files below and prints
`503 checks run; 0 FAILED`.  It reads `paper/main_source.txt` (the paper's LaTeX
source, comments removed) to check that each number is printed as computed.  The
second rebuilds the data of Figure 2(b)(c) from the primary CSVs and compares it
with `figures/hero_data.json`.

## Layout, by paper section

| Paper | Files |
|---|---|
| Paper source and number checker | `paper/` (`main_source.txt`, the LaTeX source as text; `references.bib`; `verify_paper_numbers.py`) |
| Fig. 2(b)(c) data and plot | `figures/` (`hero_data.json`, `extract_hero_data.py`; `make_hero_bc.py` needs matplotlib) |
| Sec. 6.1, App. D.1 (MNIST case study) | `experiments_2026/exp13_control_extension/` |
| Sec. 6.1-6.3 (PPCA drift, gap-side certificate, coordinate price), Fig. 2(b), App. D.5, D.6 | `experiments_2026/exp21_ppca_stress_suite/` (with its precommit, design note and ledger), `experiments/prior_arm_ppca.csv` |
| Sec. 6.2 (unlicensed plug-ins, d=2 checkpoints) | `experiments_2026/exp1_transmission/per_checkpoint.csv`, `experiments_2026/exp7_prior_agreement/prior_agreement_results.csv`, `experiments/e6_licensed_d2.txt` and `run_e6_licensed_d2.py` (which regenerates it from the two CSVs) |
| Sec. 6.2, App. D.1, D.3 (licensed MI budget, the 52-model audit, Fig. 3) | `experiments/` (`licensed_mi_budget.csv`, `aq_interval.csv`, `e6_*.txt`, `fig_band_data.json`, ...), `experiments_2026/exp15_audit_screening/`, `experiments_2026/exp16_mixture_prior/` |
| Preregistered replication, map control, Fano floor (App. D) | `experiments/e1ext_*.csv`, `map_on_sampled_control.csv`, `e5_fano.csv`, precommit `experiments/PRECOMMIT_W2.md`, ledger `experiments/W2_RESULTS_LEDGER.md` |
| Licensed MI budget precommit (Fig. 4) | `experiments/PRECOMMIT_LICENSED_MI.md` |
| Sec. 6.3, Fig. 2(c), App. D.4 (240-model grid) | `experiments_scale/` (precommit with its dated addendum, the audit script, per-configuration CSVs, analysis script; `deviation_A1_first_pass_probe/` holds the first-pass FashionMNIST rows of addendum A1, which differ from `s1_fashion.csv` only in probe-dependent and timing columns) |
| Appendices A-C (theorem-level numerical checks; `verify_smoothing_generic.py` checks the smoothing remark of App. A.1 under a generic embedding) | `theorems/` |
| Prop. 1 (App. A.4) numeric instance | `experiments_2026/exp2_a4_numeric/` |

## Notes on provenance

* **Two regenerated verification scripts.**  The generators of
  `theorems/verify_addendum_results.txt` (checks V1b, V4, V5, V6) and
  `theorems/verify_T3v2_results.txt` (checks W1-W3) were lost after their logs were
  saved.  `theorems/regenerated/verify_addendum.py` and `verify_T3v2.py` are
  re-implementations written from the paper and reproduce the saved logs byte for
  byte.  The configurations of V5 (orbit orientation) and of the generic rotation in
  W2 were not recorded; the scripts reconstruct configurations that give the printed
  values, and say so in their headers.  `theorems/theory_checks/` holds an
  independent check of the orbit-form orientation (V01) used in Appendix A.5; its
  JSON records hashes of its inputs taken before anonymization, some of which are
  not included.
* **Tables without a separate generator.**  `experiments/e6_certify_or_measure.txt`
  joins the per-model files of `exp15_audit_screening` and `exp16_mixture_prior`
  (screening block) with those of `exp1_transmission` and `exp7_prior_agreement`
  (d=2 block); the joining script is not included.
* **Deviation labels.**  The paper's deviations D1 and D2 are the ledger's D1 and D2.
  The paper's D3 (the agreement interval) is the ledger's "Correction 2026-09-08
  (G5/G7)" block together with the addendum of `PRECOMMIT_LICENSED_MI.md`; the
  ledger's "D3 (minor)" is the paper's "further minor issue".  The ledger header's
  "one confirmed deviation" predates D2 and D3.
* **Counts in the scaled-grid precommit.**  `PRECOMMIT_SCALE.md` says "the paper's
  58" and "one of 58"; these counts predate the final text.  The paper's audited
  population is the 52 models of App. D.3, and its single rate-side certificate is
  SVHN d=32 under the licensed MI budget (Sec. 6.2).
* **A ledger figure superseded by the paper.**  `W2_RESULTS_LEDGER.md` says the
  FashionMNIST mixture MI is "within 0.005 nats" of log N; from
  `licensed_mi_budget.csv` the difference is 0.0026-0.0095 nats, i.e. within 0.01
  nats, as the paper states.
* **Sealed hashes of the PPCA suite.**  `exp21_ppca_stress_suite/run_exp21.py` is
  the post-run version described in `POSTRUN_ANALYSIS_FIX.md`, so its SHA-256
  differs from the seal in `SEALED_HASHES_BEFORE_RUN.txt`; `PRECOMMIT.md`,
  `DESIGN.md`, `ppca_core.py` and `test_exp21.py` match the seal.
* **Models shared with the cited preprint.**  As stated in the paper's appendix, the
  five MNIST case-study models (also the beta=1 screening arm) and the 20 d=2
  checkpoints are trained models audited in the cited preprint.  For the d=2
  checkpoints, `per_checkpoint.csv` takes the encoder-side agreement and the rate
  from that preprint's audit tables and re-verifies the agreement by recomputation
  (columns `audit_A_q_recomputed`, `audit_relative_error`); the prior agreement,
  budgets and bands are computed here.  `prior_agreement_results.csv` omits one row
  for a model that the paper does not use.
* **Not included:** model checkpoints and datasets (size); the training code of the
  MNIST case-study checkpoints and of the d=2 checkpoints, and the code that
  computed `per_checkpoint.csv` and `prior_agreement_results.csv` from them; for the scaled grid, the
  first-pass SVHN rows, the run log, the discarded duplicate rows, the same-seed
  rerun and the launch wrapper that holds the process lock, all named in addenda
  A1-A2 of `PRECOMMIT_SCALE.md`; and internal notes and
  scripts that some files cite by name (task lists, design notes such as W2's
  `DESIGN.md`, `T1_invisibility.md`, `T3_coordinate_price.md` and
  `a4_proposition.md`, the Exp22 follow-up and the abandoned Exp21 partial run, and
  the plotting script of Figure 3, whose data is `experiments/fig_band_data.json`).
  The scripts are provided as run; paths inside them refer to the original
  directory tree (absolute ones are shown as `<SUPP>/...`, `<HOME>/...` or
  `<site-packages>/...`), so most of them do not run from this archive without
  the checkpoints.
* **Anonymization.**  Paths, machine-specific strings and directory names were
  replaced by neutral placeholders, and a few phrases in the precommit documents,
  ledgers and script comments were neutralized for double-blind review.  No fixed
  parameter, threshold, seed, population, reading or result was changed.


==> anc/experiments/PRECOMMIT_LICENSED_MI.md <==
# Precommit — licensed budget via a confidence lower bound on I(index; z)

Written 2026-08-06, BEFORE running `run_licensed_mi_budget.py`.

## Why

Theorem 2(b): `d_bin(A_q ‖ A_prior) ≤ KL(q̄‖p) ≤ R̄`. A certificate needs a
budget `B` that genuinely UPPER-bounds `KL(q̄‖p)`. Measured so far:

- `R̄` is licensed but loose by exactly `I(x;z)` → 5.7–29.4 nats, never fires.
- Closed-form `log(1+χ²)` is licensed but tail-sensitive → 8–15 nats on SVHN.
- Kolchinsky–Tracey `R̄ − Î_BD` is licensed → 1.47–1.56 nats on SVHN.
- Split-half plug-in says the TRUTH is 0.24–0.43 nats on SVHN, and the exact
  admission threshold `B*(A_q)` is 0.16–0.59 there. So **3/6 SVHN models would
  certify at the true KL**; the obstruction is estimator slack of ~1.1–1.3 nats.

## The estimator being tested

For a VAE the aggregate posterior is the finite mixture
`q̄ = (1/N) Σ_i q_i`, and the identity `R̄ = KL(q̄‖p) + I(i;z)` is exact with
`I(i;z) = E_{i~Unif[N], z~q_i}[ log q_i(z) − log q̄(z) ]`.

Because `q̄` has an exactly computable density, this expectation is estimated
**without bias** (unlike InfoNCE, which is capped at `log M`, and unlike the
2000-component plug-ins whose self-component term floors them at `R̄ − ln N`).

Statistic `T = log q_i(z) − log q̄(z) ≤ log N`. We clip below at `−c`; since
`E[clip(T)] ≤ E[T] = I`, any lower confidence bound on `E[clip(T)]` is a valid
lower bound on `I`. Empirical Bernstein (Maurer & Pontil) then gives, w.p. ≥ 1−δ,

    I_lower = mean(clip T) − sqrt(2 V ln(3/δ) / M) − 3 R ln(3/δ) / M
    B_MI    = min( R̄ , R̄ − I_lower )

`B_MI` is a **(1−δ) licensed budget**: the only randomness is the Monte Carlo
draw; the mixture is deterministic given the checkpoint and test split.

## Fixed before running (no tuning afterwards)

- `M = 20000` samples, `c = 5` nats, `δ = 0.05`, `w* = 0.5`.
- Models: all 12 E1-ext checkpoints; SVHN reported first (the open family).
- Sampling seed `91_000 + 100·d + seed`.
- `A_q` is read from `e1ext_per_model.csv`; the admission threshold is the exact
  `B*(A_q)`, **not** the 0.693 limit.

## Readings, fixed before running

- **R-certify**: a model certifies iff `B_MI ≤ B*(A_q)`. Report every model.
- **R-progress**: if no model certifies but `B_MI ≤ 0.8` on some model, the
  estimator route is working and the next step is a tighter concentration
  (more samples) or a better clip, not a new method.
- **R-stop**: if `B_MI > 1.4` everywhere — i.e. no better than the
  Kolchinsky–Tracey bound already measured — the MI-lower-bound route is
  abandoned and pillar A stops. The paper then reports the impossibility
  framing (plan risk 1).
- Whatever happens, the split-half plug-in estimate of the truth is reported
  alongside, labelled as an estimate and never as a budget.
- `w*` is not re-tuned under any outcome (lessons #16).

## Addendum 2026-09-08 — correction of the clip direction (error found 2026-09-06, after the run)

The paragraph "Statistic `T = …`" above states that clipping below at `−c` can only
LOWER the mean. That is backwards: `T_c = max(T, −c) ≥ T`, so `E[T_c] ≥ E[T] = I`, and a
lower confidence bound on `E[T_c]` is not by itself a lower bound on `I`. The error was
flagged independently by two AI-assistant checks (Codex, Claude) and by two
internal auditors on 2026-09-06; it is registered in the project's
theory-implementation gap ledger.
The original text above is left unchanged as the record of what was precommitted.

**Correction (analytic; nothing re-tuned).** `E[e^{−T}] = (1/N) Σ_i ∫_{q_i>0} q̄ ≤ 1`, so by
Markov `P(−T > u) ≤ e^{−u}` and `E[(−c−T)_+] = ∫_c^∞ P(−T > u) du ≤ e^{−c}`. Hence
`E[T_c] ≤ I + e^{−c}` and

    I_valid = max(0, I_lower − e^{−c})        B_MI = R̄ − I_valid

is licensed at level `1−δ`. For `c = 5`, `e^{−c} = 0.006738` nats. Every item under
"Fixed before running" is unchanged (M, c, δ, w*, seeds, readings). The run was repeated
with the same seeds (`licensed_mi_corrected_20260908.log`) and reproduced every
`I_hat / I_var / I_lower` to all printed digits; the uncorrected CSV is kept as
`licensed_mi_budget_uncorrected_20260806.csv`, and the uncorrected value is retained in
the new column `B_uncorrected`.

**Effect** (`licensed_mi_budget.csv`): every budget rises by 0.006738 nats. SVHN `B_MI`
0.519–0.606 (was 0.512–0.600); residual over `R̄ − Î` 0.058–0.061 (was 0.051–0.054);
tightening 2.51–3.00× (unchanged at the reported precision). The clip binds on at most
3 of the 20,000 draws per model (`clip_frac`) and the empirical tail mass is below 1e−4
nats (`tail_emp`), so the analytic correction is conservative. Verdicts unchanged:
R-certify fires on svhn d=32 seed 2 only (`B_MI = 0.5646 ≤ B* = 0.5891`); 11 abstain.

**Second correction (G7, same date) — the agreement estimate is not exact.** The certify
branch had treated the observed `A_q` as the truth. `run_aq_interval.py` re-derives the
per-point posterior-draw means with the eval seed (`41_000 + 100·d + seed`; `A_q`
reproduced to 6 decimals on all six SVHN models, files `aq_perpoint_svhn_d*_s*.npy`),
forms a `(1−δ_q)` interval `C_q` for `A_q`, and reports the union band
`∪_{a∈C_q} {b : d_bin(a‖b) ≤ B_MI}`, which contains `A_prior` with probability
`≥ 1 − δ_B − δ_q` (union bound). The reference distribution is the test split (the same
finite mixture the MI budget bounds), so the `n·S = 416,512` posterior draws are
independent and Hoeffding gives `±0.0021` at `δ_q = 0.05` (primary). Results
(`aq_interval.csv`, svhn d=32 s=2): band `[0.000, 0.491]`, width 0.491 ≤ w* → CERTIFY at
coverage 0.90; at `δ_B = δ_q = 0.025` width 0.494 (coverage 0.95); Bonferroni over the six
SVHN models width 0.499 (still certifies, family-wise 0.90); per-point empirical Bernstein
(the i.i.d.-test-points reading) width 0.491; per-point Hoeffding width 0.503 (would
abstain). `δ_B = 0.05` (this document) and `δ_q = 0.05` were not tuned; every variant is
in the CSV.


==> anc/experiments/PRECOMMIT_W2.md <==
# W2 experiments precommit — written 2026-08-05 before any run

## E1-ext: generative codebook consistency beyond MNIST

**Question.** Does the flagship finding — agreement and code-conditional task accuracy
survive posterior sampling but degrade under prior sampling — reproduce on new datasets
and latent dimensions?

**Grid (fixed; no tuning within W2).**
- FashionMNIST: ConvVAE (exp13 architecture, 1×28×28), d ∈ {16, 32}, seeds {0,1,2},
  40 epochs, β = 1, K = 10, continuous-Bernoulli loss.
- SVHN: ConvVAE-32 (3×32×32 variant: same conv stack widths, first conv in_channels 3,
  spatial 32→16→8), d ∈ {16, 32}, seeds {0,1,2}, 40 epochs, β = 1, K = 10, Gaussian
  likelihood with fixed σ=1 on [0,1] pixels (continuous-Bernoulli is for near-binary
  data; declared here, not tuned later).
- Pipeline identical to exp13: stratified 15k train subset per seed for the GMM
  encoder map (diag, K=10); decoder-output Bregman map for c_dec (Type-1 Bernoulli KL
  for FashionMNIST; squared-Euclidean in decoder-output space for SVHN — the paper's
  Type-2/Gaussian Bregman case; declared now); natural indices, no relabelling;
  S = 16 posterior draws for A_q; 20,000 prior draws; full test split.
- External classifier per dataset, trained once on the full train split, fixed across
  seeds: FashionMNIST logistic regression (raw pixels); SVHN one-hidden-layer MLP(256),
  10 epochs (raw-pixel logistic is known-weak on SVHN). Test accuracy reported as the
  evaluator ceiling context. Code-to-class map: majority TRUE label per code from the
  train subset (and label-free prototype variant as control).

**Precommitted readings.**
- R-repro: the posterior–prior contrast reproduces in a cell if A_q − A_prior > 0.05
  with the same sign in 3/3 seeds AND the task probe drops under the prior arm with
  the same sign in 3/3 seeds. Report per-cell verdicts; the flagship claim survives if
  ≥ 3 of 4 (dataset × d) cells reproduce.
- R-null: cells that do not reproduce are reported as nulls, verbatim, and scoped into
  the paper (the finding is then dataset/dimension-conditional).
- Mean-vs-posterior arm is expected null (as at MNIST d=10); reported either way.
- ALL cells and seeds reported; numbers only from per_model CSVs.

## E5: true-label Fano floor (fixes lessons.md #9 defect)

On exp13's five MNIST checkpoints (and on each E1-ext model): compute sampled-code
accuracy α = P(majority-train-label(c_enc(z)) = y) on the HELD-OUT test split with
z ~ q(·|x) (one draw, fixed seed), labels never touching the map construction beyond
the train-side majority vote. γ(α) = H(y) − h(1−α) − (1−α)log 9 (natural log). Assert
the chain R ≥ I(x;z) ≥ I(y;c) ≥ γ(α) numerically: report R vs γ(α) per seed.
Precommit: if γ(α) > R anywhere, that falsifies the chain implementation (not the
theorem) — investigate before any use.

## E6: Certify-or-Measure protocol demo (post-processing only)

Inputs: exp15 (14 models) + exp16 (6 models) + E1-ext models. Protocol with w* = 0.5,
δ = 0.05, n = 20,000:
- CERTIFY if width of the d_bin band at observed A_q under budget KL(q̄‖p)-estimate
  ≤ w*; else ABSTAIN → measure A_prior with n prior draws, report Â ± sqrt(ln(2/δ)/2n).
- Soundness check: for CERTIFY rows, realized A_prior inside the band (must be 20/20 —
  it is an upper-bound property); for ABSTAIN rows, DKW interval contains the exact
  A_prior recomputation.
- Report: decision table, abstention rate, measurement cost (draws × decoder passes).
- Honest note carried from exp15: the KL estimate is resolution-floored at R − ln N;
  the demo therefore uses it as an upper-bound PROXY and says so; where it certifies,
  certification is conservative-valid because the floor overestimates drift. [Check
  this direction claim explicitly: floor OVER-estimates true drift ⇒ band computed
  from it is WIDER than the true-drift band ⇒ certification remains sound. Verify
  the direction in the writeup; if wrong, say measurement-only.]

## Discipline

Per-map/per-arm ranges (no most-favorable selection), within/between-cell stats
separated, incremental CSV appends, all numbers transcribed from CSVs, red-team before
any external use.


==> anc/experiments/W2_RESULTS_LEDGER.md <==
# W2 results ledger — FINAL (all 12 E1-ext models complete, 2026-08-05)

All numbers transcribed from primary data only: e1ext_per_model.csv,
e1ext_mu_usage.csv, e1ext_svhn_clf10.csv, e5_fano.csv, e6_certify_or_measure.txt.
Verdicts per PRECOMMIT_W2.md (criteria fixed before any run), with one confirmed
deviation disclosed and sensitivity-measured in "Deviations from precommit" below.

## E5 — true-label Fano floor (COMPLETE, chain 5/5)

| seed | alpha (sampled codes → y, held-out) | gamma(alpha) | R | R ≥ gamma | band floor 1−e^{−gamma} |
|---|---|---|---|---|---|
| 0 | 0.7415 | 1.161 | 27.44 | OK | 0.687 |
| 1 | 0.6225 | 0.809 | 27.32 | OK | 0.555 |
| 2 | 0.7755 | 1.275 | 27.93 | OK | 0.721 |
| 3 | 0.7234 | 1.103 | 27.40 | OK | 0.668 |
| 4 | 0.6356 | 0.844 | 27.20 | OK | 0.570 |

Correctly constructed (true labels, sampled codes, held-out — lessons#9 compliant).
Theorem 3(d) instantiated on the audited MNIST models: the R-budget band width is
information-theoretically forced to ≥ 0.55–0.72 by what the codebook demonstrably
carries about labels (per-seed floors 0.555–0.721; a lower bound's range endpoint
is rounded DOWN, never up).

## E6 — Certify-or-Measure demo (COMPLETE, both branches live, 40 models)

- d=2 (20 ckpts): CERTIFY 20/20, certified bands sound 20/20, widths 0.061–0.493.
- d=10 (20 models): ABSTAIN 20/20 → measurement at n=20,000 draws, DKW ±0.0096 @95%.
- Direction note verified: the KL estimate's R−ln N floor OVER-estimates drift, so
  CERTIFY decisions through it are conservative-valid.

## E1-ext — FINAL PRECOMMIT VERDICTS: 0 / 4 cells reproduce → R-null

Criterion R-repro per cell: A_q − A_prior > 0.05 with the same sign in 3/3 seeds
AND the task probe drops under the prior arm with the same sign in 3/3 seeds.
Flagship survives iff ≥ 3/4 cells reproduce.

| cell | gap_q_prior (s0/s1/s2) | sem post→prior (s0/s1/s2) | verdict |
|---|---|---|---|
| fashion d=16 | +0.109 / +0.034 / +0.030 | 0.258→0.184 / 0.164→0.186 / 0.194→0.190 | FAIL (1/3 above 0.05; sem mixed) |
| svhn d=16 | +0.033 / −0.001 / +0.068 | 0.146→0.147 / 0.004→0.008 / 0.001→0.000 | FAIL (sign flip; sem mixed/zero) |
| fashion d=32 | −0.035 / −0.033 / −0.065 | 0.124→0.216 / 0.126→0.163 / 0.117→0.162 | FAIL (REVERSED: prior above posterior 3/3) |
| svhn d=32 | −0.010 / +0.027 / −0.013 | 0.101→0.120 / 0.001→0.000 / 0.015→0.030 | FAIL (mixed signs, near zero) |

SVHN sem columns above are from the 12-epoch evaluator (primary CSV); see D1 —
under the precommitted 10-epoch evaluator the sem clause still fails in both SVHN
cells, and the gap clause is classifier-independent.

**Verdict: 0/4. R-null fires.** Under the locked protocol (one disclosed evaluator
deviation, D1, verdict-neutral under both evaluators; otherwise no tuning, declared
likelihoods, exp13 pipeline), the flagship posterior-vs-prior consistency failure
with task cost is established at MNIST d=10 (5 seeds, 2 controls) and did NOT
reproduce in any of the four new (dataset × d) cells. The paper must scope the E1
phenomenon as dataset- and dimension-conditional, with the full 4-cell null table
shown at equal prominence. No selective emphasis.

**Observed reversal (report, do not over-interpret).** At fashion d=32 the direction
is consistently REVERSED: A_prior > A_q in 3/3 seeds (gaps −0.035/−0.033/−0.065) and
sem_prior > sem_posterior in 3/3 (0.216/0.163/0.162 vs 0.124/0.126/0.117). Prior
draws agree more and probe better than posterior draws. Covariate: active_enc 1/2/1
(sampled channel fully collapsed), alpha 0.100/0.105/0.100 ≈ chance (10 classes),
gamma ≈ 0 — at d=32 the sampled-code channel carries no label information. Any
mechanism claim beyond these recorded covariates is post hoc and must be labelled so.

## Secondary finding — mean-vs-sampled divergence (arm precommitted, reported either way)

|A_mu − A_q| per cell (signs shown):
- fashion d=16: +0.380 / +0.457 / +0.522 (3/3 positive)
- fashion d=32: +0.369 / +0.398 / +0.380 (3/3 positive)
- svhn d=16: −0.192 / +0.106 / −0.235 (mixed, 1/3 positive)
- svhn d=32: +0.128 / −0.072 / +0.142 (mixed, 2/3 positive)

The d=2 moons phenomenon (mean-reading and sampled-reading of the same map disagree)
reproduces at higher dimension on fashion in 6/6 seeds with divergence 0.37–0.52 —
it was NULL at MNIST d=10. Direction is dataset-dependent: svhn is mixed in both d.
The honest statement: what reproduces on fashion is a large positive divergence;
what reproduces across ALL cells is large |divergence| whenever the sampled channel
degenerates, with dataset-dependent sign.

**Measured mechanism covariate (e1ext_mu_usage.csv, post-hoc from saved checkpoints;
sampled-side recheck reproduces the main CSV's active_enc/H_enc exactly in 12/12
models, validating the map replication).** Mean-side code usage NEVER collapses:
active_mu = 10/10 in all 12 models, H_mu 2.20–2.28 nats (near-uniform; ln 10 =
2.303). Sampled-side usage collapses in 10/12 models (active_enc ∈ {1,2,3,5};
exceptions: fashion d16 s0 = 10, s2 = 5). The GMM fit on means spreads on means by
construction but posterior noise reassigns sampled mass across map boundaries into
1–2 components. At fashion the mean channel also stays semantically aligned while
the sampled channel does not: sem_mean 0.51–0.62 vs sem_posterior 0.12–0.26 (all
6 fashion models). This coupled-channel disagreement is invisible to every marginal
in the audit package — but it must carry the map-transfer caveat (the encoder map is
fit on means; a declared design choice).

**Anti-cherry-pick counterpart (must accompany the finding in the paper).** The svhn
reversal (A_mu < A_q in 2/3 seeds at d=16, 1/3 at d=32) is not a mean-side collapse
artifact: active_mu = 10 there too. The low svhn A_mu comes from decoder-side
disagreement under the Gaussian-likelihood pipeline.

## What this means for the paper (design consequence, per DESIGN.md W2 gate)

DESIGN.md (not included) anticipated this branch: if the criterion fails, decide
honestly at that point whether to rescope it as a single-dataset phenomenon.
Consequences to decide (authors' decision):
1. E1 flagship demotes to "MNIST d=10 case study + 4-cell null table"; the paper's
   empirical center of gravity shifts to the invisibility/certification theorems,
   the coordinate-price experiment (E2/exp21), and the Certify-or-Measure protocol
   (E6) — which are dataset-independent claims and all held.
2. The fashion mean-vs-sampled divergence (6/6 seeds) is a candidate replacement
   flagship: it is a coupled-channel failure invisible to marginals, reproducing
   across two dimensions on a second dataset — but its direction dataset-dependence
   and map-transfer caveat must be front-loaded.
3. Alternative: a protocol revision (e.g. map fit on sampled z, learned-σ SVHN
   likelihood) would be NEW experiments under a NEW precommit — allowed, but must be
   reported as a second protocol, not as a fix to this one.

## Deviations from precommit (red-team confirmed; disclosed, sensitivity measured)

**D1 — SVHN evaluator epochs: precommit said MLP(256) "10 epochs"; run_e1ext.py used
max_iter=12.** Found by the adversarial verification pass, not self-caught. All SVHN
sem_*/proto_*/clf_test_acc values in this ledger come from the 12-epoch evaluator.
Sensitivity was then MEASURED by retraining the evaluator at exactly max_iter=10
(all else identical) and recomputing every classifier-dependent reading on the six
saved SVHN checkpoints with exact map/draw replication (e1ext_svhn_clf10.csv):
test acc 0.5629 (vs 0.6152); absolute sem values shift (e.g. d16 s1 sem_posterior
0.004 → 0.095), so the sem probe's absolute numbers are evaluator-sensitive and
must not be quoted as evaluator-free quantities. VERDICTS UNCHANGED under either
evaluator: the gap clause is classifier-independent and fails 3/3-same-sign in all
four cells by itself, and the sem-drop clause also fails under the 10-epoch
evaluator (sem rises post→prior in 6/6 SVHN models: d16 0.150→0.154 / 0.095→0.108 /
0.107→0.135; d32 0.110→0.120 / 0.125→0.138 / 0.009→0.018). The paper reports the
10-epoch (precommitted) numbers for SVHN sem columns, with the 12-epoch run
disclosed as the deviation.

**D2 — E6 protocol population did not match the precommit.** Found by the W4
draft red-team. PRECOMMIT_W2.md fixed the Certify-or-Measure inputs as
"exp15 (14 models) + exp16 (6 models) + E1-ext models"; the original run omitted
all 12 E1-ext models and instead added a d=2 extension (exp1 x exp7 join, 20
checkpoints) that appears in no precommit. Both halves repaired:
(a) the 12 E1-ext models have now been run through the protocol
(run_e6_e1ext.py -> e6_e1ext_extension.txt): ABSTAIN 12/12, and a FRESH
independently-seeded 20k-draw measurement agrees with the eval-run estimate in
12/12 (|diff| <= 0.0192 = combined DKW width). So on the precommitted
population the protocol abstains everywhere.
(b) the d=2 certify-branch models are now labelled in the paper as a post-hoc,
non-preregistered extension — NOT restated as a preregistered result. The paper
says explicitly that the certify branch is demonstrated on added models.

**D3 (minor) — run_e5_fano.py originally rewrote its CSV on re-run** (mode "w", no
skip; violated the append-or-create rule). No data was lost (single run; all rows
reproduce deterministically to 1e-6, recomputation checked by the red-team). Script
fixed to skip completed seeds.

## Interpretation guardrails (unchanged)

1. No selective emphasis: all four nulls at the same prominence as the MNIST positive.
2. SVHN Gaussian σ=1 was declared in precommit; its weak-reconstruction consequence
   (R ≈ 6, near-collapse) is a finding about the protocol, reported as such.
3. Mechanism claims beyond recorded covariates are post hoc — label them.
4. This ledger is final for the locked protocol; any follow-up runs go under a new
   precommit file.


## Additional checks — 2026-08-05

**Finding, confirmed by an independent read of
run_exp21.py: the coordinate-price panel's "A_prior" column was never measured
under prior sampling.** exp21's "p" arm is `draw_chunk(rep.mp_test, ...)` with
`rep.mp_test = fit.posterior_mean(X_test)` and `rep.p_cov = post_var`, i.e. the
EXACT POSTERIOR; and its budget `delta` is the mean per-example
KL(q||p_theta(.|x)), i.e. the VARIATIONAL GAP. An earlier analysis labelled that column
A_prior and attributed the band to the generative-side certificate.

Repair went beyond relabelling: run_prior_arm_ppca.py measures the real thing
(200,000 draws from N(0,I_10) per condition, 5 folds, 3 maps, 2 bases).
Results (prior_arm_ppca.csv):
- A[p] = 0.774 / 0.448 / 0.751 vs A[qbar] = 0.901 / 0.786 / 0.908 -> generative
  drift +0.128 / +0.338 / +0.156 in an exactly-solvable model, reproducing the
  MNIST case study's phenomenon.
- Estimand invariance under the DCT rotation confirmed on the TRUE estimand:
  |shift| <= 8e-4 for all three maps.
- Certificate sound 30/30 at the licensed budget R (20.6-21.1 nats), width
  1.000 throughout.
- NEW NEGATIVE RESULT: the moment-matched Gaussian estimate of KL(qbar||p) is a
  LOWER bound, hence not a licensed budget; bands built from it have width
  0.111-0.181 and EXCLUDE the realized A[p] in 30/30. A live demonstration that
  budget validity is load-bearing.

**Second finding: the certify branch was resting on an unlicensed
budget.** The d=2 arm used a grid plug-in of KL(qbar||p); a binned KL is a DPI
lower bound, so it is not licensed either. Redone with R (run_e6_licensed_d2.py,
e6_licensed_d2.txt): **CERTIFY 0/20**. Combined with 20/20 and 12/12 abstentions
elsewhere, **the certify branch never fires on any of the 52 models under a
licensed budget**. Five d=2 checkpoints do clear the necessary condition
B <= -log(1-w*) = 0.693 (R = 0.22-0.24) but still abstain because their
agreement sits near 1/2 where the band is widest (0.59-0.62). This is reported
as the finding, with w* NOT retuned.

Also reported: the amortized_linear arm (6.897->7.476 nats, band width ~1 in
both bases) and the precondition caveat (11/12 replication models had a collapsed sampled channel, so most cells
never reproduced the case study's precondition).

## Map-refit control and per-seed table — 2026-08-06

**P1-8 map-refit control (run_map_on_sampled_control.py, map_on_sampled_control.csv).**
Precommitted reading, fixed before the run: the fashion mean-vs-sampled divergence
survives in >=5/6 models or the finding is downgraded. Refitting the same GMM family
on SAMPLED train latents (seed 71k series; checkpoint, decoder map, prototypes, test
split and test draws all unchanged):
- fashion divergence collapses +0.369..+0.522 -> +0.002..+0.012 (0/6 survive)
- svhn collapses to +0.007..+0.119
- **and the sampled-channel collapse disappears: 12/12 models use 10/10 codes**,
  against 1-5 codes in 11/12 under the mean-fitted map.
VERDICT: the divergence was a MAP-FITTING ARTIFACT. Paper downgraded accordingly.
Consequence for the 0/4 null: the degeneracy that confounded it belongs to the
declared map construction, not to the trained models. The null still stands for the
locked protocol (the criterion was tied to that construction), but the map-fitting
choice is now the identified starting point for a revised protocol under a NEW
precommit -- exactly option 3 of the design consequences above.

**P1-6.** Table of per-seed replication results now carries alpha and gamma(alpha):
in 9/12 models gamma <= 0, i.e. the sampled codes carry no usable label information,
so the case study's precondition was never reproduced in those cells.

**P2-12.** Two vector figures added (make_figures.py; all plotted values from primary
files): fig1_witness.pdf (the Part I witness pair, in the appendix beside its proof)
and fig2_bands.pdf (all 52 protocol models on the exact band-width curve, with the
w*=0.5 threshold, the necessary condition B <= -log(1-w*) = 0.693, and the measured
Fano floor 0.555-0.721).

## Phase 0 gate — licensed budgets (2026-08-06)

`licensed_budget.py` implements two LICENSED (upper-bound) budgets for
KL(qbar||p) and a self-test (d=1 closed form vs quadrature: 8-digit match;
d=3 vs Monte Carlo: 0.3%). Applied to all 12 E1-ext checkpoints
(`licensed_budget_e1ext.csv`):

- **Correction to the admission criterion.** `B <= -log(1-w*) = 0.693` is only
  the a->0 limit. The exact requirement is `B <= B*(A_q)`: 0.195 at A_q=0.25,
  0.144 at A_q=0.5. The paper states the necessity then uses it as if
  sufficient -- this must be fixed and the B*(A_q) curve plotted.
- **Result: ABSTAIN 12/12** under the best licensed budget.
  fashion: floor +18.3..+20.2, budgets 18.3..20.2 -> impossible (as the floor proves).
  svhn: best licensed budget 1.47-1.56 nats vs requirement B* 0.16-0.59.
- The Kolchinsky-Tracey route (`R - Ihat_BD`) beat the chi^2 route on SVHN
  (1.5 vs 8-15 nats): chi^2 is tail-sensitive and blows up even when the KL is
  small. Having both was necessary; neither is tight enough yet.

## The decisive diagnostic: estimator or model? (2026-08-06)

`run_kl_plugin_split.py` estimates the TRUE KL(qbar||p) with a split-half
cross-fit plug-in (build qbar from half A, draw from half B -- removes the
self-component bias that floors the exp15/exp16 estimates at R - ln N). This is
an ESTIMATE, not a bound, and is used only to decide where to spend effort.

| model | Rbar | true KL (split-half) | licensed bound | B*(A_q) | would certify at truth? |
|---|---:|---:|---:|---:|---|
| svhn d16 s0 | 6.07 | 0.244 +/- 0.018 | 1.555 | 0.163 | no |
| svhn d16 s1 | 5.91 | 0.324 +/- 0.018 | 1.480 | 0.460 | **yes** |
| svhn d16 s2 | 5.98 | 0.370 +/- 0.019 | 1.512 | 0.164 | no |
| svhn d32 s0 | 5.77 | 0.428 +/- 0.019 | 1.527 | 0.551 | **yes** |
| svhn d32 s1 | 5.72 | 0.378 +/- 0.018 | 1.467 | 0.180 | no |
| svhn d32 s2 | 6.05 | 0.298 +/- 0.019 | 1.546 | 0.589 | **yes** |

**Verdict: the obstruction is the ESTIMATOR, not the model.** The true KL is
0.24-0.43 nats -- below the admission threshold in 3/6 SVHN models -- while our
tightest licensed bound is 1.47-1.56. Nonlinear d in {16,32} ConvVAEs that
*should* certify already exist; what is missing is a licensed bound within ~3x
of the truth.

**Consequence for the plan.** The pre-declared stage-1 gate ("if no checkpoint
reaches a licensed budget <= 0.6, do not train") is respected: we do NOT train
new models. But the diagnosis redirects pillar A from "train models with small
KL" to "construct a tighter licensed bound". Next candidate, with headroom
established: since KL = Rbar - I(x;z), any CERTIFIED LOWER bound on I gives a
licensed budget. InfoNCE with the exact conditional densities is such a bound,
capped at log M; here I ~ 5.35 nats against a cap log 2000 = 7.60, so the cap
does not bind. Target: B_NCE = Rbar - I_NCE <= 0.5.

## Licensed budget via a confidence lower bound on the exact mixture MI (2026-08-06)

Protocol fixed beforehand in `PRECOMMIT_LICENSED_MI.md` (M=20,000, clip −5 nats,
δ=0.05, w*=0.5, seeds 91k series, readings R-certify / R-progress / R-stop).
Script `run_licensed_mi_budget.py`, output `licensed_mi_budget.csv`.

Construction: `R̄ = KL(q̄‖p) + I(i;z)` exactly, and
`I(i;z) = E_{i,z~q_i}[log q_i(z) − log q̄(z)]` is estimated WITHOUT bias because
q̄'s density is exactly computable. Clipping below can only lower the mean, so an
empirical-Bernstein lower confidence bound on the clipped statistic is a valid
lower bound on I, and `B_MI = R̄ − I_lower` is a (1−δ) LICENSED budget.

> **Correction 2026-09-08 (G5/G7).** The sentence "Clipping below can only lower the
> mean" is wrong in direction (`max(T, −c) ≥ T`). The budget is licensed only after
> subtracting the analytic tail bound `e^{−c} = 0.006738` nats (Markov on
> `E[e^{−T}] ≤ 1`); the run was repeated with the same seeds and every
> `I_hat / I_lower` reproduced exactly. Corrected values: SVHN `B_MI` 0.519–0.606,
> residual 0.058–0.061, svhn d32 s2 `B_MI = 0.5646 ≤ B* = 0.5891` → still the only
> CERTIFY. With the `A_q` Hoeffding interval (±0.0021 over 416,512 independent draws)
> the certified band is `[0.000, 0.491]` at coverage 0.90 (Bonferroni over six models:
> 0.499, still certifies). The table below keeps the uncorrected numbers as originally
> recorded; see `PRECOMMIT_LICENSED_MI.md` (addendum), `licensed_mi_budget.csv`
> (column `B_uncorrected`) and `aq_interval.csv`.

| model | R̄ | prev. licensed | **B_MI** | B*(A_q) | est. truth R̄−Î | gap | decision |
|---|---:|---:|---:|---:|---:|---:|---|
| svhn d16 s0 | 6.07 | 1.555 | 0.512 | 0.163 | 0.459 | 0.054 | ABSTAIN |
| svhn d16 s1 | 5.91 | 1.480 | 0.544 | 0.460 | 0.492 | 0.052 | ABSTAIN |
| svhn d16 s2 | 5.98 | 1.512 | 0.596 | 0.164 | 0.544 | 0.051 | ABSTAIN |
| svhn d32 s0 | 5.77 | 1.527 | 0.600 | 0.551 | 0.548 | 0.052 | ABSTAIN |
| svhn d32 s1 | 5.72 | 1.467 | 0.547 | 0.180 | 0.496 | 0.051 | ABSTAIN |
| **svhn d32 s2** | 6.05 | 1.546 | **0.558** | **0.589** | 0.505 | 0.053 | **CERTIFY** |
| fashion (6 models) | 27.5–29.4 | 18.3–20.2 | 18.3–20.2 | 0.20–0.38 | — | 0.010–0.012 | ABSTAIN |

Three results, in order of importance.

1. **The certificate fires on a nonlinear d=32 ConvVAE under a fully licensed
   budget** (svhn d=32 seed 2: B_MI 0.558 ≤ B* 0.589). This is the first
   non-vacuous rate-side instance above d=2.
2. **The budget is now essentially tight.** B_MI sits 0.051–0.054 nats above the
   unbiased point estimate of the truth on SVHN — the residual is the
   concentration term, not estimator slack. The previous best licensed budget was
   1.47–1.56, so this is a 2.6–3.0× tightening. What now decides certification is
   the model's actual KL against B*(A_q), not the estimator.
3. **The dataset floor is ATTAINED, not merely a bound, on FashionMNIST.**
   Î = 9.201–9.208 against log N = 9.2103 — the mixture MI is within 0.005 nats
   of its maximum, so KL(q̄‖p) = R̄ − log N to three decimals. The impossibility
   for those models is sharp: no estimator, however good, can move it.

**Correction to the earlier split-half number.** The split-half plug-in reported
KL ≈ 0.24–0.43 on SVHN; the unbiased MI route gives R̄ − Î = 0.46–0.55. The
split-half estimator is biased DOWNWARD (by Jensen, E_A[log q̄_A(z)] ≤ log q̄(z)),
so its values understate the truth. The MI-route estimate supersedes it; the
split-half numbers should be quoted only as a lower-ish reference, never as the
truth. This does not change any decision: both agree the obstruction was the
estimator, and the licensed bound has now closed that gap.


==> anc/experiments/aq_interval.csv <==
dataset,d,seed,eval_seed,n_test,S,n_draws,A_q_csv,A_q_recomputed,V_points,config,method,delta_B,delta_q,coverage,I_lower_dB,I_valid,B_MI,B_star_point,width_point,halfwidth,a_lo,a_hi,band_lo,band_hi,band_width,decision
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,point,none,0.05,0,0.95,5.555162,5.548424,0.519087,0.163199,0.769571,0.000000,0.333748,0.333748,0.033531,0.803102,0.769571,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,primary,hoeff_draws,0.05,0.05,0.9,5.555162,5.548424,0.519087,0.163199,0.769571,0.002104,0.331644,0.335852,0.032928,0.804586,0.771658,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,primary,eb_points,0.05,0.05,0.9,5.555162,5.548424,0.519087,0.163199,0.769571,0.007670,0.326078,0.341418,0.031357,0.808478,0.777121,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,primary,hoeff_points,0.05,0.05,0.9,5.555162,5.548424,0.519087,0.163199,0.769571,0.008417,0.325331,0.342165,0.031149,0.808997,0.777848,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,cov95,hoeff_draws,0.025,0.025,0.95,5.549966,5.543228,0.524283,0.163199,0.771868,0.002294,0.331454,0.336042,0.032325,0.806452,0.774126,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,cov95,eb_points,0.025,0.025,0.95,5.549966,5.543228,0.524283,0.163199,0.771868,0.008336,0.325412,0.342084,0.030644,0.810651,0.780008,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,cov95,hoeff_points,0.025,0.025,0.95,5.549966,5.543228,0.524283,0.163199,0.771868,0.009174,0.324574,0.342922,0.030414,0.811230,0.780816,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,bonf6,hoeff_draws,0.00833333,0.00833333,0.983333,5.542232,5.535494,0.532017,0.163199,0.775236,0.002565,0.331183,0.336313,0.031452,0.809187,0.777734,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,bonf6,eb_points,0.00833333,0.00833333,0.983333,5.542232,5.535494,0.532017,0.163199,0.775236,0.009309,0.324439,0.343057,0.029613,0.813832,0.784219,ABSTAIN
svhn,16,0,42600,26032,16,416512,0.333748,0.333748,0.164728,bonf6,hoeff_points,0.00833333,0.00833333,0.983333,5.542232,5.535494,0.532017,0.163199,0.775236,0.010260,0.323488,0.344008,0.029358,0.814481,0.785123,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,point,none,0.05,0,0.95,5.364761,5.358023,0.550689,0.459915,0.548951,0.000000,0.062303,0.062303,0.000003,0.548954,0.548951,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,primary,hoeff_draws,0.05,0.05,0.9,5.364761,5.358023,0.550689,0.459915,0.548951,0.002104,0.060199,0.064407,0.000002,0.552050,0.552048,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,primary,eb_points,0.05,0.05,0.9,5.364761,5.358023,0.550689,0.459915,0.548951,0.002449,0.059854,0.064752,0.000002,0.552554,0.552551,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,primary,hoeff_points,0.05,0.05,0.9,5.364761,5.358023,0.550689,0.459915,0.548951,0.008417,0.053886,0.070720,0.000001,0.561138,0.561137,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,cov95,hoeff_draws,0.025,0.025,0.95,5.359751,5.353013,0.555699,0.459915,0.551492,0.002294,0.060009,0.064597,0.000002,0.554858,0.554856,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,cov95,eb_points,0.025,0.025,0.95,5.359751,5.353013,0.555699,0.459915,0.551492,0.002690,0.059613,0.064993,0.000002,0.555435,0.555433,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,cov95,hoeff_points,0.025,0.025,0.95,5.359751,5.353013,0.555699,0.459915,0.551492,0.009174,0.053129,0.071477,0.000001,0.564712,0.564712,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,bonf6,hoeff_draws,0.00833333,0.00833333,0.983333,5.352286,5.345549,0.563163,0.459915,0.555249,0.002565,0.059738,0.064868,0.000002,0.558995,0.558993,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,bonf6,eb_points,0.00833333,0.00833333,0.983333,5.352286,5.345549,0.563163,0.459915,0.555249,0.003049,0.059254,0.065352,0.000002,0.559696,0.559694,ABSTAIN
svhn,16,1,42601,26032,16,416512,0.062303,0.062303,0.012426,bonf6,hoeff_points,0.00833333,0.00833333,0.983333,5.352286,5.345549,0.563163,0.459915,0.555249,0.010260,0.052043,0.072563,0.000000,0.569933,0.569933,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,point,none,0.05,0,0.95,5.385482,5.378744,0.602300,0.163506,0.802760,0.000000,0.332579,0.332579,0.025436,0.828196,0.802760,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,primary,hoeff_draws,0.05,0.05,0.9,5.385482,5.378744,0.602300,0.163506,0.802760,0.002104,0.330475,0.334683,0.024938,0.829564,0.804626,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,primary,eb_points,0.05,0.05,0.9,5.385482,5.378744,0.602300,0.163506,0.802760,0.008412,0.324167,0.340991,0.023475,0.833625,0.810150,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,primary,hoeff_points,0.05,0.05,0.9,5.385482,5.378744,0.602300,0.163506,0.802760,0.008417,0.324162,0.340996,0.023474,0.833628,0.810155,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,cov95,hoeff_draws,0.025,0.025,0.95,5.380487,5.373749,0.607295,0.163506,0.804587,0.002294,0.330285,0.334873,0.024499,0.831106,0.806607,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,cov95,eb_points,0.025,0.025,0.95,5.380487,5.373749,0.607295,0.163506,0.804587,0.009138,0.323441,0.341717,0.022934,0.835486,0.812552,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,cov95,hoeff_points,0.025,0.025,0.95,5.380487,5.373749,0.607295,0.163506,0.804587,0.009174,0.323405,0.341753,0.022926,0.835509,0.812583,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,bonf6,hoeff_draws,0.00833333,0.00833333,0.983333,5.373043,5.366305,0.614739,0.163506,0.807273,0.002565,0.330014,0.335144,0.023863,0.833371,0.809508,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,bonf6,eb_points,0.00833333,0.00833333,0.983333,5.373043,5.366305,0.614739,0.163506,0.807273,0.010199,0.322380,0.342778,0.022152,0.838211,0.816059,ABSTAIN
svhn,16,2,42602,26032,16,416512,0.332579,0.332579,0.200449,bonf6,hoeff_points,0.00833333,0.00833333,0.983333,5.373043,5.366305,0.614739,0.163506,0.807273,0.010260,0.322319,0.342839,0.022139,0.838249,0.816111,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,point,none,0.05,0,0.95,5.173548,5.166810,0.606389,0.550829,0.528774,0.000000,0.032203,0.032203,0.000000,0.528774,0.528774,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,primary,hoeff_draws,0.05,0.05,0.9,5.173548,5.166810,0.606389,0.550829,0.528774,0.002104,0.030099,0.034307,0.000000,0.532455,0.532455,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,primary,eb_points,0.05,0.05,0.9,5.173548,5.166810,0.606389,0.550829,0.528774,0.002452,0.029751,0.034655,0.000000,0.533055,0.533055,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,primary,hoeff_points,0.05,0.05,0.9,5.173548,5.166810,0.606389,0.550829,0.528774,0.008417,0.023786,0.040620,0.000000,0.543115,0.543115,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,cov95,hoeff_draws,0.025,0.025,0.95,5.168527,5.161789,0.611410,0.550829,0.531287,0.002294,0.029909,0.034497,0.000000,0.535283,0.535283,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,cov95,eb_points,0.025,0.025,0.95,5.168527,5.161789,0.611410,0.550829,0.531287,0.002692,0.029511,0.034895,0.000000,0.535970,0.535970,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,cov95,hoeff_points,0.025,0.025,0.95,5.168527,5.161789,0.611410,0.550829,0.531287,0.009174,0.023029,0.041377,0.000000,0.546826,0.546826,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,bonf6,hoeff_draws,0.00833333,0.00833333,0.983333,5.161045,5.154307,0.618892,0.550829,0.535004,0.002565,0.029638,0.034768,0.000000,0.539450,0.539450,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,bonf6,eb_points,0.00833333,0.00833333,0.983333,5.161045,5.154307,0.618892,0.550829,0.535004,0.003052,0.029151,0.035255,0.000000,0.540283,0.540283,ABSTAIN
svhn,32,0,44200,26032,16,416512,0.032203,0.032203,0.012460,bonf6,hoeff_points,0.00833333,0.00833333,0.983333,5.161045,5.154307,0.618892,0.550829,0.535004,0.010260,0.021943,0.042463,0.000000,0.552237,0.552237,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,point,none,0.05,0,0.95,5.172602,5.165864,0.553305,0.180125,0.759253,0.000000,0.282462,0.282462,0.017948,0.777201,0.759253,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,primary,hoeff_draws,0.05,0.05,0.9,5.172602,5.165864,0.553305,0.180125,0.759253,0.002104,0.280358,0.284566,0.017520,0.778804,0.761284,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,primary,eb_points,0.05,0.05,0.9,5.172602,5.165864,0.553305,0.180125,0.759253,0.007433,0.275029,0.289895,0.016462,0.782831,0.766369,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,primary,hoeff_points,0.05,0.05,0.9,5.172602,5.165864,0.553305,0.180125,0.759253,0.008417,0.274045,0.290879,0.016270,0.783569,0.767299,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,cov95,hoeff_draws,0.025,0.025,0.95,5.167630,5.160892,0.558277,0.180125,0.761313,0.002294,0.280168,0.284756,0.017160,0.780672,0.763512,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,cov95,eb_points,0.025,0.025,0.95,5.167630,5.160892,0.558277,0.180125,0.761313,0.008079,0.274383,0.290541,0.016029,0.785021,0.768992,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,cov95,hoeff_points,0.025,0.025,0.95,5.167630,5.160892,0.558277,0.180125,0.761313,0.009174,0.273288,0.291636,0.015820,0.785837,0.770018,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,bonf6,hoeff_draws,0.00833333,0.00833333,0.983333,5.160218,5.153481,0.565688,0.180125,0.764344,0.002565,0.279897,0.285027,0.016639,0.783418,0.766779,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,bonf6,eb_points,0.00833333,0.00833333,0.983333,5.160218,5.153481,0.565688,0.180125,0.764344,0.009025,0.273437,0.291487,0.015406,0.788234,0.772828,ABSTAIN
svhn,32,1,44201,26032,16,416512,0.282462,0.282462,0.154064,bonf6,hoeff_points,0.00833333,0.00833333,0.983333,5.160218,5.153481,0.565688,0.180125,0.764344,0.010260,0.272202,0.292722,0.015176,0.789146,0.773970,ABSTAIN
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,point,none,0.05,0,0.95,5.491733,5.484995,0.564564,0.589097,0.487007,0.000000,0.021560,0.021560,0.000000,0.487007,0.487007,CERTIFY
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,primary,hoeff_draws,0.05,0.05,0.9,5.491733,5.484995,0.564564,0.589097,0.487007,0.002104,0.019456,0.023664,0.000000,0.491204,0.491204,CERTIFY
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,primary,eb_points,0.05,0.05,0.9,5.491733,5.484995,0.564564,0.589097,0.487007,0.002189,0.019371,0.023749,0.000000,0.491371,0.491371,CERTIFY
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,primary,hoeff_points,0.05,0.05,0.9,5.491733,5.484995,0.564564,0.589097,0.487007,0.008417,0.013143,0.029977,0.000000,0.503223,0.503223,ABSTAIN
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,cov95,hoeff_draws,0.025,0.025,0.95,5.486616,5.479878,0.569681,0.589097,0.489746,0.002294,0.019266,0.023854,0.000000,0.494303,0.494303,CERTIFY
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,cov95,eb_points,0.025,0.025,0.95,5.486616,5.479878,0.569681,0.589097,0.489746,0.002409,0.019151,0.023969,0.000000,0.494528,0.494528,CERTIFY
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,cov95,hoeff_points,0.025,0.025,0.95,5.486616,5.479878,0.569681,0.589097,0.489746,0.009174,0.012386,0.030734,0.000000,0.507305,0.507305,ABSTAIN
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,bonf6,hoeff_draws,0.00833333,0.00833333,0.983333,5.478995,5.472257,0.577302,0.589097,0.493796,0.002565,0.018995,0.024125,0.000000,0.498864,0.498864,CERTIFY
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,bonf6,eb_points,0.00833333,0.00833333,0.983333,5.478995,5.472257,0.577302,0.589097,0.493796,0.002737,0.018823,0.024297,0.000000,0.499199,0.499199,CERTIFY
svhn,32,2,44202,26032,16,416512,0.021560,0.021560,0.009374,bonf6,hoeff_points,0.00833333,0.00833333,0.983333,5.478995,5.472257,0.577302,0.589097,0.493796,0.010260,0.011300,0.031820,0.000000,0.513248,0.513248,ABSTAIN


==> anc/experiments/aq_interval_table_20260908.log <==
svhn d=16 s=0 point    none          dB=0.05 dq=0: B=0.5191 B*=0.1632 h=0.00000 band [0.0335,0.8031] width 0.7696 -> ABSTAIN
svhn d=16 s=0 primary  hoeff_draws   dB=0.05 dq=0.05: B=0.5191 B*=0.1632 h=0.00210 band [0.0329,0.8046] width 0.7717 -> ABSTAIN
svhn d=16 s=0 primary  eb_points     dB=0.05 dq=0.05: B=0.5191 B*=0.1632 h=0.00767 band [0.0314,0.8085] width 0.7771 -> ABSTAIN
svhn d=16 s=0 primary  hoeff_points  dB=0.05 dq=0.05: B=0.5191 B*=0.1632 h=0.00842 band [0.0311,0.8090] width 0.7778 -> ABSTAIN
svhn d=16 s=0 cov95    hoeff_draws   dB=0.025 dq=0.025: B=0.5243 B*=0.1632 h=0.00229 band [0.0323,0.8065] width 0.7741 -> ABSTAIN
svhn d=16 s=0 cov95    eb_points     dB=0.025 dq=0.025: B=0.5243 B*=0.1632 h=0.00834 band [0.0306,0.8107] width 0.7800 -> ABSTAIN
svhn d=16 s=0 cov95    hoeff_points  dB=0.025 dq=0.025: B=0.5243 B*=0.1632 h=0.00917 band [0.0304,0.8112] width 0.7808 -> ABSTAIN
svhn d=16 s=0 bonf6    hoeff_draws   dB=0.008333 dq=0.008333: B=0.5320 B*=0.1632 h=0.00256 band [0.0315,0.8092] width 0.7777 -> ABSTAIN
svhn d=16 s=0 bonf6    eb_points     dB=0.008333 dq=0.008333: B=0.5320 B*=0.1632 h=0.00931 band [0.0296,0.8138] width 0.7842 -> ABSTAIN
svhn d=16 s=0 bonf6    hoeff_points  dB=0.008333 dq=0.008333: B=0.5320 B*=0.1632 h=0.01026 band [0.0294,0.8145] width 0.7851 -> ABSTAIN
svhn d=16 s=1 point    none          dB=0.05 dq=0: B=0.5507 B*=0.4599 h=0.00000 band [0.0000,0.5490] width 0.5490 -> ABSTAIN
svhn d=16 s=1 primary  hoeff_draws   dB=0.05 dq=0.05: B=0.5507 B*=0.4599 h=0.00210 band [0.0000,0.5521] width 0.5520 -> ABSTAIN
svhn d=16 s=1 primary  eb_points     dB=0.05 dq=0.05: B=0.5507 B*=0.4599 h=0.00245 band [0.0000,0.5526] width 0.5526 -> ABSTAIN
svhn d=16 s=1 primary  hoeff_points  dB=0.05 dq=0.05: B=0.5507 B*=0.4599 h=0.00842 band [0.0000,0.5611] width 0.5611 -> ABSTAIN
svhn d=16 s=1 cov95    hoeff_draws   dB=0.025 dq=0.025: B=0.5557 B*=0.4599 h=0.00229 band [0.0000,0.5549] width 0.5549 -> ABSTAIN
svhn d=16 s=1 cov95    eb_points     dB=0.025 dq=0.025: B=0.5557 B*=0.4599 h=0.00269 band [0.0000,0.5554] width 0.5554 -> ABSTAIN
svhn d=16 s=1 cov95    hoeff_points  dB=0.025 dq=0.025: B=0.5557 B*=0.4599 h=0.00917 band [0.0000,0.5647] width 0.5647 -> ABSTAIN
svhn d=16 s=1 bonf6    hoeff_draws   dB=0.008333 dq=0.008333: B=0.5632 B*=0.4599 h=0.00256 band [0.0000,0.5590] width 0.5590 -> ABSTAIN
svhn d=16 s=1 bonf6    eb_points     dB=0.008333 dq=0.008333: B=0.5632 B*=0.4599 h=0.00305 band [0.0000,0.5597] width 0.5597 -> ABSTAIN
svhn d=16 s=1 bonf6    hoeff_points  dB=0.008333 dq=0.008333: B=0.5632 B*=0.4599 h=0.01026 band [0.0000,0.5699] width 0.5699 -> ABSTAIN
svhn d=16 s=2 point    none          dB=0.05 dq=0: B=0.6023 B*=0.1635 h=0.00000 band [0.0254,0.8282] width 0.8028 -> ABSTAIN
svhn d=16 s=2 primary  hoeff_draws   dB=0.05 dq=0.05: B=0.6023 B*=0.1635 h=0.00210 band [0.0249,0.8296] width 0.8046 -> ABSTAIN
svhn d=16 s=2 primary  eb_points     dB=0.05 dq=0.05: B=0.6023 B*=0.1635 h=0.00841 band [0.0235,0.8336] width 0.8102 -> ABSTAIN
svhn d=16 s=2 primary  hoeff_points  dB=0.05 dq=0.05: B=0.6023 B*=0.1635 h=0.00842 band [0.0235,0.8336] width 0.8102 -> ABSTAIN
svhn d=16 s=2 cov95    hoeff_draws   dB=0.025 dq=0.025: B=0.6073 B*=0.1635 h=0.00229 band [0.0245,0.8311] width 0.8066 -> ABSTAIN
svhn d=16 s=2 cov95    eb_points     dB=0.025 dq=0.025: B=0.6073 B*=0.1635 h=0.00914 band [0.0229,0.8355] width 0.8126 -> ABSTAIN
svhn d=16 s=2 cov95    hoeff_points  dB=0.025 dq=0.025: B=0.6073 B*=0.1635 h=0.00917 band [0.0229,0.8355] width 0.8126 -> ABSTAIN
svhn d=16 s=2 bonf6    hoeff_draws   dB=0.008333 dq=0.008333: B=0.6147 B*=0.1635 h=0.00256 band [0.0239,0.8334] width 0.8095 -> ABSTAIN
svhn d=16 s=2 bonf6    eb_points     dB=0.008333 dq=0.008333: B=0.6147 B*=0.1635 h=0.01020 band [0.0222,0.8382] width 0.8161 -> ABSTAIN
svhn d=16 s=2 bonf6    hoeff_points  dB=0.008333 dq=0.008333: B=0.6147 B*=0.1635 h=0.01026 band [0.0221,0.8382] width 0.8161 -> ABSTAIN
svhn d=32 s=0 point    none          dB=0.05 dq=0: B=0.6064 B*=0.5508 h=0.00000 band [0.0000,0.5288] width 0.5288 -> ABSTAIN
svhn d=32 s=0 primary  hoeff_draws   dB=0.05 dq=0.05: B=0.6064 B*=0.5508 h=0.00210 band [0.0000,0.5325] width 0.5325 -> ABSTAIN
svhn d=32 s=0 primary  eb_points     dB=0.05 dq=0.05: B=0.6064 B*=0.5508 h=0.00245 band [0.0000,0.5331] width 0.5331 -> ABSTAIN
svhn d=32 s=0 primary  hoeff_points  dB=0.05 dq=0.05: B=0.6064 B*=0.5508 h=0.00842 band [0.0000,0.5431] width 0.5431 -> ABSTAIN
svhn d=32 s=0 cov95    hoeff_draws   dB=0.025 dq=0.025: B=0.6114 B*=0.5508 h=0.00229 band [0.0000,0.5353] width 0.5353 -> ABSTAIN
svhn d=32 s=0 cov95    eb_points     dB=0.025 dq=0.025: B=0.6114 B*=0.5508 h=0.00269 band [0.0000,0.5360] width 0.5360 -> ABSTAIN
svhn d=32 s=0 cov95    hoeff_points  dB=0.025 dq=0.025: B=0.6114 B*=0.5508 h=0.00917 band [0.0000,0.5468] width 0.5468 -> ABSTAIN
svhn d=32 s=0 bonf6    hoeff_draws   dB=0.008333 dq=0.008333: B=0.6189 B*=0.5508 h=0.00256 band [0.0000,0.5394] width 0.5394 -> ABSTAIN
svhn d=32 s=0 bonf6    eb_points     dB=0.008333 dq=0.008333: B=0.6189 B*=0.5508 h=0.00305 band [0.0000,0.5403] width 0.5403 -> ABSTAIN
svhn d=32 s=0 bonf6    hoeff_points  dB=0.008333 dq=0.008333: B=0.6189 B*=0.5508 h=0.01026 band [0.0000,0.5522] width 0.5522 -> ABSTAIN
svhn d=32 s=1 point    none          dB=0.05 dq=0: B=0.5533 B*=0.1801 h=0.00000 band [0.0179,0.7772] width 0.7593 -> ABSTAIN
svhn d=32 s=1 primary  hoeff_draws   dB=0.05 dq=0.05: B=0.5533 B*=0.1801 h=0.00210 band [0.0175,0.7788] width 0.7613 -> ABSTAIN
svhn d=32 s=1 primary  eb_points     dB=0.05 dq=0.05: B=0.5533 B*=0.1801 h=0.00743 band [0.0165,0.7828] width 0.7664 -> ABSTAIN
svhn d=32 s=1 primary  hoeff_points  dB=0.05 dq=0.05: B=0.5533 B*=0.1801 h=0.00842 band [0.0163,0.7836] width 0.7673 -> ABSTAIN
svhn d=32 s=1 cov95    hoeff_draws   dB=0.025 dq=0.025: B=0.5583 B*=0.1801 h=0.00229 band [0.0172,0.7807] width 0.7635 -> ABSTAIN
svhn d=32 s=1 cov95    eb_points     dB=0.025 dq=0.025: B=0.5583 B*=0.1801 h=0.00808 band [0.0160,0.7850] width 0.7690 -> ABSTAIN
svhn d=32 s=1 cov95    hoeff_points  dB=0.025 dq=0.025: B=0.5583 B*=0.1801 h=0.00917 band [0.0158,0.7858] width 0.7700 -> ABSTAIN
svhn d=32 s=1 bonf6    hoeff_draws   dB=0.008333 dq=0.008333: B=0.5657 B*=0.1801 h=0.00256 band [0.0166,0.7834] width 0.7668 -> ABSTAIN
svhn d=32 s=1 bonf6    eb_points     dB=0.008333 dq=0.008333: B=0.5657 B*=0.1801 h=0.00903 band [0.0154,0.7882] width 0.7728 -> ABSTAIN
svhn d=32 s=1 bonf6    hoeff_points  dB=0.008333 dq=0.008333: B=0.5657 B*=0.1801 h=0.01026 band [0.0152,0.7891] width 0.7740 -> ABSTAIN
svhn d=32 s=2 point    none          dB=0.05 dq=0: B=0.5646 B*=0.5891 h=0.00000 band [0.0000,0.4870] width 0.4870 -> CERTIFY
svhn d=32 s=2 primary  hoeff_draws   dB=0.05 dq=0.05: B=0.5646 B*=0.5891 h=0.00210 band [0.0000,0.4912] width 0.4912 -> CERTIFY
svhn d=32 s=2 primary  eb_points     dB=0.05 dq=0.05: B=0.5646 B*=0.5891 h=0.00219 band [0.0000,0.4914] width 0.4914 -> CERTIFY
svhn d=32 s=2 primary  hoeff_points  dB=0.05 dq=0.05: B=0.5646 B*=0.5891 h=0.00842 band [0.0000,0.5032] width 0.5032 -> ABSTAIN
svhn d=32 s=2 cov95    hoeff_draws   dB=0.025 dq=0.025: B=0.5697 B*=0.5891 h=0.00229 band [0.0000,0.4943] width 0.4943 -> CERTIFY
svhn d=32 s=2 cov95    eb_points     dB=0.025 dq=0.025: B=0.5697 B*=0.5891 h=0.00241 band [0.0000,0.4945] width 0.4945 -> CERTIFY
svhn d=32 s=2 cov95    hoeff_points  dB=0.025 dq=0.025: B=0.5697 B*=0.5891 h=0.00917 band [0.0000,0.5073] width 0.5073 -> ABSTAIN
svhn d=32 s=2 bonf6    hoeff_draws   dB=0.008333 dq=0.008333: B=0.5773 B*=0.5891 h=0.00256 band [0.0000,0.4989] width 0.4989 -> CERTIFY
svhn d=32 s=2 bonf6    eb_points     dB=0.008333 dq=0.008333: B=0.5773 B*=0.5891 h=0.00274 band [0.0000,0.4992] width 0.4992 -> CERTIFY
svhn d=32 s=2 bonf6    hoeff_points  dB=0.008333 dq=0.008333: B=0.5773 B*=0.5891 h=0.01026 band [0.0000,0.5132] width 0.5132 -> ABSTAIN
wrote aq_interval.csv: 60 rows
AQ_INTERVAL_DONE


==> anc/experiments/e1ext_mu_usage.csv <==
dataset,d,seed,active_mu,H_mu,usage_mu_sorted,active_q_recheck,H_q_recheck,config
fashion,16,0,10,2.2391,0.162|0.132|0.127|0.121|0.112|0.089|0.081|0.069|0.064|0.042,10,1.1486,K=10;sub=15000;S=16;gmm_rs=0
fashion,16,1,10,2.2170,0.177|0.165|0.108|0.104|0.098|0.091|0.085|0.085|0.047|0.040,2,0.3710,K=10;sub=15000;S=16;gmm_rs=1
fashion,16,2,10,2.2798,0.136|0.121|0.118|0.108|0.099|0.095|0.094|0.093|0.076|0.060,5,0.6521,K=10;sub=15000;S=16;gmm_rs=2
svhn,16,0,10,2.2695,0.137|0.126|0.118|0.117|0.111|0.100|0.083|0.080|0.073|0.054,2,0.4097,K=10;sub=15000;S=16;gmm_rs=0
svhn,16,1,10,2.2037,0.162|0.152|0.144|0.118|0.114|0.094|0.067|0.063|0.060|0.028,3,0.5892,K=10;sub=15000;S=16;gmm_rs=1
svhn,16,2,10,2.1995,0.167|0.156|0.154|0.118|0.101|0.085|0.080|0.050|0.046|0.043,1,-0.0000,K=10;sub=15000;S=16;gmm_rs=2
fashion,32,0,10,2.2775,0.126|0.120|0.119|0.118|0.114|0.101|0.092|0.073|0.068|0.068,1,0.0001,K=10;sub=15000;S=16;gmm_rs=0
fashion,32,1,10,2.2579,0.139|0.133|0.127|0.125|0.110|0.098|0.076|0.070|0.070|0.054,2,0.2460,K=10;sub=15000;S=16;gmm_rs=1
fashion,32,2,10,2.2268,0.160|0.141|0.117|0.116|0.114|0.095|0.091|0.076|0.063|0.027,1,0.0151,K=10;sub=15000;S=16;gmm_rs=2
svhn,32,0,10,2.2815,0.136|0.119|0.118|0.105|0.101|0.095|0.093|0.092|0.080|0.061,2,0.0706,K=10;sub=15000;S=16;gmm_rs=0
svhn,32,1,10,2.2553,0.152|0.141|0.128|0.102|0.099|0.092|0.087|0.083|0.062|0.053,1,0.0101,K=10;sub=15000;S=16;gmm_rs=1
svhn,32,2,10,2.2669,0.150|0.131|0.111|0.110|0.103|0.094|0.089|0.087|0.073|0.052,1,0.0091,K=10;sub=15000;S=16;gmm_rs=2


==> anc/experiments/e1ext_per_model.csv <==
dataset,d,seed,train_seconds,R,A_mu,A_q,A_prior,gap_q_prior,sem_mean,sem_posterior,sem_prior,proto_posterior,proto_prior,alpha_true_label,gamma_fano,chain_R_ge_gamma,active_enc,H_enc,purity_unweighted,clf_test_acc,n_test,runtime_seconds,notes
fashion,16,0,1206,27.8387,0.631500,0.251144,0.141750,0.109394,0.575900,0.258300,0.184250,0.261000,0.182600,0.229100,0.070558,True,10,1.1486,0.6395,0.8419,10000,38,cb likelihood; K=10; S=16; beta=1; 40ep
svhn,16,0,1391,6.0675,0.142171,0.333748,0.301050,0.032698,0.123195,0.146397,0.147100,0.081707,0.088000,0.178703,-0.051416,True,2,0.4097,0.1345,0.6152,26032,88,gauss likelihood; K=10; S=16; beta=1; 40ep
fashion,16,1,1425,28.0032,0.614800,0.157806,0.123750,0.034056,0.558000,0.163700,0.185550,0.164100,0.185600,0.135500,0.006375,True,2,0.3710,0.6291,0.8419,10000,43,cb likelihood; K=10; S=16; beta=1; 40ep
svhn,16,1,1707,5.9087,0.168216,0.062303,0.063050,-0.000747,0.014405,0.003803,0.008250,0.358021,0.368700,0.068915,-0.074047,True,3,0.5892,0.1234,0.6152,26032,103,gauss likelihood; K=10; S=16; beta=1; 40ep
fashion,16,2,1677,27.4562,0.679900,0.157537,0.127500,0.030037,0.624900,0.194100,0.189800,0.194300,0.189850,0.171100,0.023680,True,5,0.6521,0.6387,0.8419,10000,52,cb likelihood; K=10; S=16; beta=1; 40ep
svhn,16,2,3577,5.9810,0.097918,0.332579,0.264750,0.067829,0.167448,0.000538,0.000300,0.031615,0.039750,0.066994,-0.073238,True,1,-0.0000,0.1278,0.6152,26032,364,gauss likelihood; K=10; S=16; beta=1; 40ep
fashion,32,0,723,27.7050,0.466700,0.097644,0.132150,-0.034506,0.530200,0.123700,0.216350,0.123700,0.216350,0.100000,-0.000000,True,1,0.0001,0.5554,0.8419,10000,20,cb likelihood; K=10; S=16; beta=1; 40ep
svhn,32,0,794,5.7732,0.160303,0.032203,0.042700,-0.010497,0.144937,0.101106,0.120450,0.259719,0.224950,0.193800,-0.040510,True,2,0.0706,0.1285,0.6152,26032,52,gauss likelihood; K=10; S=16; beta=1; 40ep
fashion,32,1,675,28.5600,0.523700,0.125906,0.158450,-0.032544,0.509900,0.126100,0.162750,0.126100,0.162750,0.104700,0.000121,True,2,0.2460,0.5623,0.8419,10000,19,cb likelihood; K=10; S=16; beta=1; 40ep
svhn,32,1,736,5.7192,0.210856,0.282462,0.255000,0.027462,0.060733,0.000576,0.000450,0.068800,0.049550,0.067033,-0.073254,True,1,0.0101,0.1349,0.6152,26032,51,gauss likelihood; K=10; S=16; beta=1; 40ep
fashion,32,2,622,29.4125,0.550600,0.170156,0.235150,-0.064994,0.524200,0.117200,0.162300,0.117200,0.162300,0.100200,0.000000,True,1,0.0151,0.5722,0.8419,10000,15,cb likelihood; K=10; S=16; beta=1; 40ep
svhn,32,2,572,6.0496,0.163414,0.021560,0.034900,-0.013340,0.098801,0.014828,0.030400,0.104525,0.104950,0.077558,-0.076997,True,1,0.0091,0.1281,0.6152,26032,28,gauss likelihood; K=10; S=16; beta=1; 40ep


==> anc/experiments/e1ext_svhn_clf10.csv <==
dataset,d,seed,clf_test_acc_10ep,sem_mean,sem_posterior,sem_prior,proto_posterior,proto_prior,config
svhn,16,0,0.5629,0.144438,0.150430,0.153650,0.355754,0.347650,mlp256;max_iter=10;bs=512;rs=0;seeds=51k/53k series
svhn,16,1,0.5629,0.210625,0.094883,0.107650,0.355524,0.383850,mlp256;max_iter=10;bs=512;rs=0;seeds=51k/53k series
svhn,16,2,0.5629,0.125154,0.106638,0.134500,0.106638,0.134500,mlp256;max_iter=10;bs=512;rs=0;seeds=51k/53k series
svhn,32,0,0.5629,0.145206,0.109980,0.120200,0.114820,0.125050,mlp256;max_iter=10;bs=512;rs=0;seeds=51k/53k series
svhn,32,1,0.5629,0.134796,0.125077,0.138100,0.125691,0.138850,mlp256;max_iter=10;bs=512;rs=0;seeds=51k/53k series
svhn,32,2,0.5629,0.046251,0.008566,0.018300,0.315765,0.335600,mlp256;max_iter=10;bs=512;rs=0;seeds=51k/53k series


==> anc/experiments/e5_fano.csv <==
seed,alpha_sampled,H_y,gamma_alpha,R,chain_R_ge_gamma,band_floor_1_minus_exp_neg_gamma
0,0.741500,2.300848,1.161384,27.438025,True,0.686947
1,0.622500,2.300848,0.808569,27.320869,True,0.554505
2,0.775500,2.300848,1.275027,27.925631,True,0.720576
3,0.723400,2.300848,1.103383,27.400316,True,0.668253
4,0.635600,2.300848,0.844272,27.198666,True,0.570130


==> anc/experiments/e6_certify_or_measure.txt <==
protocol: w*=0.5 delta=0.05 n=20000 (DKW half-width 0.0096)
src     b sd     KLd    A_q    wid decision  A_prior  sound
exp15   1  0  19.699  0.747  1.000  ABSTAIN    0.548      T
exp15   1  1  19.456  0.799  1.000  ABSTAIN    0.519      T
exp15   1  2  20.005  0.767  1.000  ABSTAIN    0.512      T
exp15   1  3  19.551  0.758  1.000  ABSTAIN    0.507      T
exp15   1  4  19.310  0.780  1.000  ABSTAIN    0.538      T
exp15   4  0  10.274  0.705  1.000  ABSTAIN    0.610      T
exp15   4  1   9.564  0.511  1.000  ABSTAIN    0.423      T
exp15   4  2  10.413  0.747  1.000  ABSTAIN    0.520      T
exp15   8  0   4.917  0.276  1.000  ABSTAIN    0.231      T
exp15   8  1   5.683  0.683  1.000  ABSTAIN    0.525      T
exp15   8  2   5.188  0.207  0.999  ABSTAIN    0.169      T
exp15  16  0   1.045  0.149  0.815  ABSTAIN    0.147      T
exp15  16  1   1.261  0.243  0.906  ABSTAIN    0.230      T
exp15  16  2   1.472  0.262  0.936  ABSTAIN    0.258      T
exp16   1  0  19.398  0.777  1.000  ABSTAIN    0.554      T
exp16   1  1  19.509  0.732  1.000  ABSTAIN    0.527      T
exp16   1  2  19.484  0.787  1.000  ABSTAIN    0.569      T
exp16   4  0  10.976  0.780  1.000  ABSTAIN    0.655      T
exp16   4  1  10.624  0.740  1.000  ABSTAIN    0.567      T
exp16   4  2  10.533  0.761  1.000  ABSTAIN    0.556      T

summary: CERTIFY 0/20 (sound 0/0), ABSTAIN 20/20 -> measurement cost 20000 decoder passes each, DKW ±0.0096 at 95%
Direction note (precommit check): the KL_direct estimate is floored at R−lnN,
i.e. it OVER-estimates true drift; a band from an over-estimated budget is WIDER;
hence CERTIFY decisions made through it remain sound (conservative).

--- d=2 extension (exp1 x exp7 join; budget = plug-in KL(qbar||p)) ---
ckpt                       KL    A_q    wid decision  A_prior  sound
digits_seed00           0.131  0.705  0.441  CERTIFY    0.596      T
digits_seed01           0.150  0.628  0.493  CERTIFY    0.521      T
digits_seed02           0.148  0.635  0.489  CERTIFY    0.561      T
digits_seed03           0.139  0.858  0.355  CERTIFY    0.790      T
digits_seed04           0.156  0.675  0.488  CERTIFY    0.594      T
wine_seed00             0.066  0.940  0.176  CERTIFY    0.897      T
wine_seed01             0.093  0.842  0.306  CERTIFY    0.783      T
wine_seed02             0.053  0.908  0.187  CERTIFY    0.883      T
wine_seed03             0.098  0.902  0.262  CERTIFY    0.844      T
wine_seed04             0.132  0.731  0.431  CERTIFY    0.636      T
breast_cancer_seed00    0.100  0.904  0.261  CERTIFY    0.903      T
breast_cancer_seed01    0.142  0.928  0.281  CERTIFY    0.899      T
breast_cancer_seed02    0.131  0.883  0.321  CERTIFY    0.882      T
breast_cancer_seed03    0.132  0.896  0.309  CERTIFY    0.876      T
breast_cancer_seed04    0.149  0.901  0.323  CERTIFY    0.876      T
moons_seed00            0.002  0.500  0.066  CERTIFY    0.516      T
moons_seed01            0.003  0.517  0.074  CERTIFY    0.505      T
moons_seed02            0.003  0.516  0.074  CERTIFY    0.529      T
moons_seed03            0.002  0.578  0.061  CERTIFY    0.553      T
moons_seed04            0.002  0.500  0.068  CERTIFY    0.510      T

d=2 summary: CERTIFY 20/20 (sound 20/20), ABSTAIN 0/20
combined (40 models): both branches exercised; certified bands sound 20/20


==> anc/experiments/e6_e1ext_extension.txt <==
E6 extension: E1-ext models (precommit population completion)
protocol: w*=0.5 delta=0.05 n=20000 (DKW half-width 0.0096); budget = R
model                       R    A_q    wid decision   A_new   A_csv consist
fashion_d16_s0           27.84  0.251  1.000 ABSTAIN   0.1450  0.1417 T
fashion_d16_s1           28.00  0.158  1.000 ABSTAIN   0.1253  0.1237 T
fashion_d16_s2           27.46  0.158  1.000 ABSTAIN   0.1276  0.1275 T
fashion_d32_s0           27.70  0.098  1.000 ABSTAIN   0.1235  0.1321 T
fashion_d32_s1           28.56  0.126  1.000 ABSTAIN   0.1555  0.1585 T
fashion_d32_s2           29.41  0.170  1.000 ABSTAIN   0.2365  0.2351 T
svhn_d16_s0            6.07  0.334  1.000 ABSTAIN   0.2942  0.3010 T
svhn_d16_s1            5.91  0.062  0.999 ABSTAIN   0.0636  0.0630 T
svhn_d16_s2            5.98  0.333  1.000 ABSTAIN   0.2732  0.2647 T
svhn_d32_s0            5.77  0.032  0.998 ABSTAIN   0.0413  0.0427 T
svhn_d32_s1            5.72  0.282  1.000 ABSTAIN   0.2582  0.2550 T
svhn_d32_s2            6.05  0.022  0.998 ABSTAIN   0.0352  0.0349 T
summary: CERTIFY 0/12, ABSTAIN 12/12 -> measurement A_hat +/- 0.0096; independent-draw consistency 12/12 (|diff| <= 0.0192)


==> anc/experiments/e6_licensed_d2.txt <==
Certify-or-Measure on d=2 checkpoints with the LICENSED budget R-bar
w*=0.5; a band of width <= w* requires B <= -log(1-w*) = 0.693 nats
checkpoint                  R    A_q    wid decision  A_prior sound
digits_seed00           3.338  0.705  0.996 ABSTAIN    0.5965     -
digits_seed01           3.421  0.628  0.998 ABSTAIN    0.5211     -
digits_seed02           3.500  0.635  0.999 ABSTAIN    0.5613     -
digits_seed03           3.428  0.858  0.989 ABSTAIN    0.7899     -
digits_seed04           3.486  0.675  0.998 ABSTAIN    0.5939     -
wine_seed00             1.676  0.940  0.866 ABSTAIN    0.8967     -
wine_seed01             1.795  0.842  0.928 ABSTAIN    0.7828     -
wine_seed02             1.769  0.908  0.897 ABSTAIN    0.8829     -
wine_seed03             1.876  0.902  0.912 ABSTAIN    0.8443     -
wine_seed04             1.843  0.731  0.963 ABSTAIN    0.6364     -
breast_cancer_seed00    2.513  0.904  0.956 ABSTAIN    0.9028     -
breast_cancer_seed01    2.654  0.928  0.957 ABSTAIN    0.8986     -
breast_cancer_seed02    2.525  0.883  0.962 ABSTAIN    0.8819     -
breast_cancer_seed03    2.574  0.896  0.961 ABSTAIN    0.8764     -
breast_cancer_seed04    2.725  0.901  0.966 ABSTAIN    0.8762     -
moons_seed00            0.226  0.500  0.603 ABSTAIN    0.5156     -
moons_seed01            0.242  0.517  0.619 ABSTAIN    0.5051     -
moons_seed02            0.231  0.516  0.608 ABSTAIN    0.5289     -
moons_seed03            0.224  0.578  0.594 ABSTAIN    0.5535     -
moons_seed04            0.217  0.500  0.594 ABSTAIN    0.5100     -
summary: CERTIFY 0/20 (sound 0/0), ABSTAIN 20/20 -- licensed budget R-bar, no plug-in estimate used


==> anc/experiments/fig_band_data.json <==
[["screening $d{=}10$", 19.699, 0.747, 1.0], ["screening $d{=}10$", 19.456, 0.799, 1.0], ["screening $d{=}10$", 20.005, 0.767, 1.0], ["screening $d{=}10$", 19.551, 0.758, 1.0], ["screening $d{=}10$", 19.31, 0.78, 1.0], ["screening $d{=}10$", 10.274, 0.705, 1.0], ["screening $d{=}10$", 9.564, 0.511, 1.0], ["screening $d{=}10$", 10.413, 0.747, 1.0], ["screening $d{=}10$", 4.917, 0.276, 1.0], ["screening $d{=}10$", 5.683, 0.683, 1.0], ["screening $d{=}10$", 5.188, 0.207, 0.999], ["screening $d{=}10$", 1.045, 0.149, 0.815], ["screening $d{=}10$", 1.261, 0.243, 0.906], ["screening $d{=}10$", 1.472, 0.262, 0.936], ["screening $d{=}10$", 19.398, 0.777, 1.0], ["screening $d{=}10$", 19.509, 0.732, 1.0], ["screening $d{=}10$", 19.484, 0.787, 1.0], ["screening $d{=}10$", 10.976, 0.78, 1.0], ["screening $d{=}10$", 10.624, 0.74, 1.0], ["screening $d{=}10$", 10.533, 0.761, 1.0], ["replication $d{\\in}\\{16,32\\}$", 27.84, 0.251, 1.0], ["replication $d{\\in}\\{16,32\\}$", 28.0, 0.158, 1.0], ["replication $d{\\in}\\{16,32\\}$", 27.46, 0.158, 1.0], ["replication $d{\\in}\\{16,32\\}$", 27.7, 0.098, 1.0], ["replication $d{\\in}\\{16,32\\}$", 28.56, 0.126, 1.0], ["replication $d{\\in}\\{16,32\\}$", 29.41, 0.17, 1.0], ["replication $d{\\in}\\{16,32\\}$", 6.07, 0.334, 1.0], ["replication $d{\\in}\\{16,32\\}$", 5.91, 0.062, 0.999], ["replication $d{\\in}\\{16,32\\}$", 5.98, 0.333, 1.0], ["replication $d{\\in}\\{16,32\\}$", 5.77, 0.032, 0.998], ["replication $d{\\in}\\{16,32\\}$", 5.72, 0.282, 1.0], ["replication $d{\\in}\\{16,32\\}$", 6.05, 0.022, 0.998], ["$d{=}2$ checkpoints", 3.338, 0.705, 0.996], ["$d{=}2$ checkpoints", 3.421, 0.628, 0.998], ["$d{=}2$ checkpoints", 3.5, 0.635, 0.999], ["$d{=}2$ checkpoints", 3.428, 0.858, 0.989], ["$d{=}2$ checkpoints", 3.486, 0.675, 0.998], ["$d{=}2$ checkpoints", 1.676, 0.94, 0.866], ["$d{=}2$ checkpoints", 1.795, 0.842, 0.928], ["$d{=}2$ checkpoints", 1.769, 0.908, 0.897], ["$d{=}2$ checkpoints", 1.876, 0.902, 0.912], ["$d{=}2$ checkpoints", 1.843, 0.731, 0.963], ["$d{=}2$ checkpoints", 2.513, 0.904, 0.956], ["$d{=}2$ checkpoints", 2.654, 0.928, 0.957], ["$d{=}2$ checkpoints", 2.525, 0.883, 0.962], ["$d{=}2$ checkpoints", 2.574, 0.896, 0.961], ["$d{=}2$ checkpoints", 2.725, 0.901, 0.966], ["$d{=}2$ checkpoints", 0.226, 0.5, 0.603], ["$d{=}2$ checkpoints", 0.242, 0.517, 0.619], ["$d{=}2$ checkpoints", 0.231, 0.516, 0.608], ["$d{=}2$ checkpoints", 0.224, 0.578, 0.594], ["$d{=}2$ checkpoints", 0.217, 0.5, 0.594]]

==> anc/experiments/kl_plugin_split.csv <==
dataset,d,seed,n_A,n_draw,Rbar,KL_plugin_split,KL_se,licensed_best,verdict,config
svhn,16,0,13016,4000,6.067511,0.244226,0.017850,1.554742,estimator-limited,split-half cross-fit plug-in; ESTIMATE not a bound
svhn,16,1,13016,4000,5.908712,0.323525,0.017744,1.479987,ambiguous,split-half cross-fit plug-in; ESTIMATE not a bound
svhn,16,2,13016,4000,5.981044,0.370372,0.019344,1.512300,ambiguous,split-half cross-fit plug-in; ESTIMATE not a bound
svhn,32,0,13016,4000,5.773199,0.427629,0.019335,1.526693,ambiguous,split-half cross-fit plug-in; ESTIMATE not a bound
svhn,32,1,13016,4000,5.719169,0.378040,0.018499,1.466792,ambiguous,split-half cross-fit plug-in; ESTIMATE not a bound
svhn,32,2,13016,4000,6.049559,0.298074,0.018677,1.546375,estimator-limited,split-half cross-fit plug-in; ESTIMATE not a bound


==> anc/experiments/licensed_budget.py <==
#!/usr/bin/env python3
"""Licensed (upper-bound) budgets for KL(qbar || p).  Phase 0 gate.

Why this file exists
--------------------
Theorem 2(b) reads d_bin(A_q || A_prior) <= KL(qbar||p) <= Rbar.  A certificate
must invert it at a budget B that is a genuine UPPER bound on KL(qbar||p).  The
only licensed budget used so far is Rbar, and the exact identity
    Rbar = KL(qbar||p) + I(x;z)
makes Rbar loose by exactly I(x;z), which is large for informative encoders.
Hence the certificate has never fired.

Two candidate tighter budgets were considered.  One is rejected here on paper:

  * Mixture-entropy lower bound (Kolchinsky-Tracey, arXiv:1706.02419v4).  Valid,
    but algebraically B_C = Rbar - Ihat_C with Ihat_C <= log N, so it satisfies
    B_C >= Rbar - log N and can never beat the dataset floor.  Implemented below
    ONLY as a consistency check (Ihat_C <= MI estimate must hold).

  * Renyi-2 / chi^2:  KL(qbar||p) <= D_2(qbar||p) = log(1 + chi^2(qbar||p)).
    For diagonal-Gaussian components and a Gaussian prior this is available in
    CLOSED FORM -- a deterministic bound, no Monte Carlo and no concentration
    argument.  Its slack is multiplicative and vanishes as qbar -> p.  This is
    the budget we adopt.

Closed form used
----------------
With qbar = (1/N) sum_i N(m_i, S_i) (S_i diagonal) and p = N(0, I_d),

    1 + chi^2 = (1/N^2) sum_{i,j} \\int N(z;m_i,S_i) N(z;m_j,S_j) / N(z;0,I) dz .

Per pair, writing s_ij = s_i s_j/(s_i+s_j), mu_ij = s_ij(m_i/s_i + m_j/s_j),
a = 1/s_ij - 1 (elementwise; requires a > 0), b = mu_ij/s_ij:

    log integral = sum_dims [ -0.5*log(s_ij) - 0.5*log(a)
                              + 0.5*(b^2/a - mu_ij^2/s_ij)
                              - 0.5*log(2*pi*(s_i+s_j))
                              - (m_i-m_j)^2 / (2*(s_i+s_j)) ]

The convergence condition is s_ij < 1 elementwise, i.e. the pairwise-harmonic
posterior variance must stay below the prior variance.  We check it and report
any violation rather than silently returning a finite number.

Self-test: `python3 licensed_budget.py --selftest` compares the closed form
against direct numerical integration in d=1 and against a Monte Carlo estimate
of E_p[(qbar/p)^2] in d=3.
"""
import argparse
import csv
import math
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent


# ----------------------------------------------------------------- chi^2 bound
def log1p_chi2_diag(mu, var, block=512):
    """log(1 + chi^2(qbar || N(0,I))) for qbar = (1/N) sum_i N(mu_i, diag(var_i)).

    Returns (value, n_violations).  Exact and deterministic; O(N^2 d).
    """
    mu = np.asarray(mu, dtype=np.float64)
    var = np.asarray(var, dtype=np.float64)
    N, d = mu.shape
    viol = 0
    running_max = -np.inf
    running_sum = 0.0          # sum of exp(lt - running_max)

    def pair_log_terms(si, sj):
        nonlocal viol
        mi = mu[si[0]:si[1], None, :]; vi = var[si[0]:si[1], None, :]
        mj = mu[None, sj[0]:sj[1], :]; vj = var[None, sj[0]:sj[1], :]
        vsum = vi + vj
        s_ij = vi * vj / vsum
        mu_ij = s_ij * (mi / vi + mj / vj)
        a = 1.0 / s_ij - 1.0
        viol += int(np.count_nonzero(a <= 0))
        a = np.where(a > 0, a, np.nan)
        b = mu_ij / s_ij
        lt = (0.5 * math.log(2.0 * math.pi)          # (2*pi)^{d/2} from the
              - 0.5 * np.log(s_ij)                   # Gaussian integral
              - 0.5 * np.log(a)
              + 0.5 * (b * b / a - mu_ij * mu_ij / s_ij)
              - 0.5 * np.log(2.0 * math.pi * vsum)
              - (mi - mj) ** 2 / (2.0 * vsum))
        return lt.sum(axis=2)

    for s in range(0, N, block):
        for t in range(0, N, block):
            lt = pair_log_terms((s, min(s + block, N)), (t, min(t + block, N)))
            if not np.all(np.isfinite(lt)):
                return float("inf"), viol
            m = float(lt.max())
            if m > running_max:
                running_sum *= math.exp(running_max - m) if running_max > -np.inf else 0.0
                running_max = m
            running_sum += float(np.exp(lt - running_max).sum())

    total = running_max + math.log(running_sum)
    return float(total - 2.0 * math.log(N)), viol


# --------------------------------------------------- Kolchinsky-Tracey (check)
def kt_bhattacharyya_mi_lower(mu, var, block=512):
    """Ihat_BD = -sum_i c_i log sum_j c_j exp(-BD(q_i||q_j)), c_i = 1/N.

    A certified LOWER bound on I(index; z).  Used only as a consistency check
    (must satisfy Ihat_BD <= any MI estimate, and Rbar - Ihat_BD >= true KL).
    """
    mu = np.asarray(mu, float); var = np.asarray(var, float)
    N, d = mu.shape
    out = np.empty(N)
    for s in range(0, N, block):
        mi = mu[s:s + block, None, :]; vi = var[s:s + block, None, :]
        mj = mu[None, :, :]; vj = var[None, :, :]
        vbar = 0.5 * (vi + vj)
        bd = (0.125 * ((mi - mj) ** 2 / vbar).sum(2)
              + 0.5 * (np.log(vbar).sum(2)
                       - 0.5 * np.log(vi).sum(2) - 0.5 * np.log(vj).sum(2)))
        m = (-bd).max(axis=1, keepdims=True)
        out[s:s + block] = (m.ravel()
                            + np.log(np.exp(-bd - m).sum(axis=1)) - math.log(N))
    return float(-out.mean())


def rate_diag(mu, var):
    """Rbar = (1/N) sum_i KL(N(mu_i, diag(var_i)) || N(0, I)), exact."""
    mu = np.asarray(mu, float); var = np.asarray(var, float)
    d = mu.shape[1]
    per = 0.5 * (var.sum(1) + (mu ** 2).sum(1) - d - np.log(var).sum(1))
    return float(per.mean())


# ------------------------------------------------------------- band arithmetic
def dbin(a, b):
    e = 1e-12
    a = min(max(a, e), 1 - e); b = min(max(b, e), 1 - e)
    return a * math.log(a / b) + (1 - a) * math.log((1 - a) / (1 - b))


def band_endpoints(a, B):
    """[low, high] = {b : d_bin(a||b) <= B}, by bisection on each side of a."""
    lo, hi = 0.0, a
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: hi = m
        else: lo = m
    low = hi
    lo, hi = a, 1.0
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: lo = m
        else: hi = m
    return low, lo


def band_width(a, B):
    low, high = band_endpoints(a, B)
    return high - low


def band_union(a_lo, a_hi, B):
    """Union over a in [a_lo, a_hi] of the bands {b : d_bin(a||b) <= B}.

    Both endpoints of a band are increasing in a: d/da d_bin(a||b)
    = log[a(1-b)/(b(1-a))] has the sign of a-b, so at fixed b<a the divergence
    grows with a (lower root moves up) and at fixed b>a it shrinks (upper root
    moves up).  Hence the union is the single interval [low(a_lo), high(a_hi)].
    Used for the certify branch when A_q is known only to a confidence interval.
    """
    assert 0.0 <= a_lo <= a_hi <= 1.0, (a_lo, a_hi)
    return band_endpoints(a_lo, B)[0], band_endpoints(a_hi, B)[1]


def budget_star(a, wstar=0.5):
    """Largest B with band width <= wstar at observed agreement a.

    NOTE: this is the exact admission criterion.  The often-quoted
    B <= -log(1-wstar) = 0.693 is only the a -> 0 (or 1) limit and is 2-4x too
    generous at realistic agreements.
    """
    lo, hi = 0.0, 50.0
    for _ in range(200):
        m = (lo + hi) / 2
        if band_width(a, m) <= wstar: lo = m
        else: hi = m
    return lo


# ------------------------------------------------------------------- self-test
def selftest():
    rng = np.random.default_rng(0)
    ok = True

    # d=1 against direct numerical integration
    mu = np.array([[-0.8], [0.1], [1.2]])
    var = np.array([[0.09], [0.16], [0.04]])
    val, viol = log1p_chi2_diag(mu, var)
    zs = np.linspace(-12, 12, 400_001)
    q = np.mean([np.exp(-0.5 * (zs - m[0]) ** 2 / v[0]) / math.sqrt(2 * math.pi * v[0])
                 for m, v in zip(mu, var)], axis=0)
    pz = np.exp(-0.5 * zs ** 2) / math.sqrt(2 * math.pi)
    num = np.trapz(q * q / pz, zs)
    print(f"  d=1 closed form {math.exp(val):.8f} vs quadrature {num:.8f} "
          f"(viol {viol})")
    ok &= abs(math.exp(val) - num) < 1e-6

    # d=3 against Monte Carlo E_p[(qbar/p)^2]
    N, d = 40, 3
    mu = rng.normal(scale=0.6, size=(N, d))
    var = rng.uniform(0.05, 0.3, size=(N, d))
    val, viol = log1p_chi2_diag(mu, var)
    Z = rng.standard_normal((400_000, d))
    lq = []
    for i in range(N):
        lq.append(-0.5 * (((Z - mu[i]) ** 2) / var[i]).sum(1)
                  - 0.5 * np.log(2 * math.pi * var[i]).sum())
    lq = np.array(lq)
    m = lq.max(0)
    logqbar = m + np.log(np.exp(lq - m).sum(0)) - math.log(N)
    logp = -0.5 * (Z ** 2).sum(1) - 0.5 * d * math.log(2 * math.pi)
    mc = np.mean(np.exp(2 * (logqbar - logp)))
    print(f"  d=3 closed form {math.exp(val):.6f} vs MC {mc:.6f} "
          f"(rel {abs(math.exp(val)-mc)/mc:.3%}, viol {viol})")
    ok &= abs(math.exp(val) - mc) / mc < 0.02

    # the bound must dominate the truth, and KT must sit below the MI
    kl_upper = val
    Rbar = rate_diag(mu, var)
    Ikt = kt_bhattacharyya_mi_lower(mu, var)
    print(f"  Rbar {Rbar:.4f}  log(1+chi2) {kl_upper:.4f}  "
          f"Rbar-Ihat_BD {Rbar - Ikt:.4f}  (both must be >= true KL)")
    ok &= Ikt <= math.log(N) + 1e-9

    # admission criterion
    for a in (0.0, 0.1, 0.25, 0.5, 0.9):
        print(f"  B*({a}) = {budget_star(a):.4f}")
    ok &= abs(budget_star(0.0) - (-math.log(0.5))) < 1e-3

    print("SELFTEST", "PASS" if ok else "FAIL")
    return 0 if ok else 1


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--selftest", action="store_true")
    a = ap.parse_args()
    if a.selftest:
        sys.exit(selftest())
    ap.error("nothing to do; use --selftest or import the functions")


==> anc/experiments/licensed_budget_e1ext.csv <==
dataset,d,seed,n_test,A_q,Rbar_exact,log_N,floor_R_minus_logN,log1p_chi2,chi2_violations,Ihat_BD,R_minus_IBD,B_star,best_licensed_budget,band_width,decision,config
svhn,16,0,26032,0.333748,6.067511,10.167082,-4.099571,9.037113,0,4.512768,1.554742,0.163199,1.554742,0.960581,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
svhn,16,1,26032,0.062303,5.908712,10.167082,-4.258370,8.800271,0,4.428725,1.479987,0.459915,1.479987,0.837206,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
svhn,16,2,26032,0.332579,5.981044,10.167082,-4.186038,9.044093,0,4.468744,1.512300,0.163506,1.512300,0.957586,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
svhn,32,0,26032,0.032203,5.773199,10.167082,-4.393883,14.037714,0,4.246506,1.526693,0.550829,1.526693,0.820569,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
svhn,32,1,26032,0.282462,5.719169,10.167082,-4.447913,15.625607,0,4.252377,1.466792,0.180125,1.466792,0.941499,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
svhn,32,2,26032,0.021560,6.049559,10.167082,-4.117523,8.054778,0,4.503185,1.546375,0.589097,1.546375,0.814046,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
fashion,16,0,10000,0.251144,27.838701,9.210340,18.628361,39.923511,0,9.200322,18.638379,0.194828,18.638379,1.000000,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
fashion,16,1,10000,0.157806,28.003233,9.210340,18.792893,38.920335,0,9.200232,18.803002,0.273671,18.803002,1.000000,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
fashion,16,2,10000,0.157537,27.456183,9.210340,18.245843,40.117843,0,9.199461,18.256723,0.274011,18.256723,1.000000,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
fashion,32,0,10000,0.097644,27.704967,9.210340,18.494627,39.465539,0,9.189154,18.515813,0.374595,18.515813,1.000000,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
fashion,32,1,10000,0.125906,28.559958,9.210340,19.349617,39.133687,0,9.193170,19.366788,0.320613,19.366788,1.000000,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I
fashion,32,2,10000,0.170156,29.412514,9.210340,20.202173,44.996779,0,9.195080,20.217434,0.258921,20.217434,1.000000,ABSTAIN,closed-form chi2 (deterministic upper bound); Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I


==> anc/experiments/licensed_budget_e1ext.log <==
svhn d=16 s=0: N=26032 Rbar=6.07 floor=-4.10 log1p_chi2=9.0371 R-Ihat=1.555 | A_q=0.334 B*=0.163 -> ABSTAIN (width 0.961)
svhn d=16 s=1: N=26032 Rbar=5.91 floor=-4.26 log1p_chi2=8.8003 R-Ihat=1.480 | A_q=0.062 B*=0.460 -> ABSTAIN (width 0.837)
svhn d=16 s=2: N=26032 Rbar=5.98 floor=-4.19 log1p_chi2=9.0441 R-Ihat=1.512 | A_q=0.333 B*=0.164 -> ABSTAIN (width 0.958)
svhn d=32 s=0: N=26032 Rbar=5.77 floor=-4.39 log1p_chi2=14.0377 R-Ihat=1.527 | A_q=0.032 B*=0.551 -> ABSTAIN (width 0.821)
svhn d=32 s=1: N=26032 Rbar=5.72 floor=-4.45 log1p_chi2=15.6256 R-Ihat=1.467 | A_q=0.282 B*=0.180 -> ABSTAIN (width 0.941)
svhn d=32 s=2: N=26032 Rbar=6.05 floor=-4.12 log1p_chi2=8.0548 R-Ihat=1.546 | A_q=0.022 B*=0.589 -> ABSTAIN (width 0.814)
fashion d=16 s=0: N=10000 Rbar=27.84 floor=+18.63 log1p_chi2=39.9235 R-Ihat=18.638 | A_q=0.251 B*=0.195 -> ABSTAIN (width 1.000)
fashion d=16 s=1: N=10000 Rbar=28.00 floor=+18.79 log1p_chi2=38.9203 R-Ihat=18.803 | A_q=0.158 B*=0.274 -> ABSTAIN (width 1.000)
fashion d=16 s=2: N=10000 Rbar=27.46 floor=+18.25 log1p_chi2=40.1178 R-Ihat=18.257 | A_q=0.158 B*=0.274 -> ABSTAIN (width 1.000)
fashion d=32 s=0: N=10000 Rbar=27.70 floor=+18.49 log1p_chi2=39.4655 R-Ihat=18.516 | A_q=0.098 B*=0.375 -> ABSTAIN (width 1.000)
fashion d=32 s=1: N=10000 Rbar=28.56 floor=+19.35 log1p_chi2=39.1337 R-Ihat=19.367 | A_q=0.126 B*=0.321 -> ABSTAIN (width 1.000)
fashion d=32 s=2: N=10000 Rbar=29.41 floor=+20.20 log1p_chi2=44.9968 R-Ihat=20.217 | A_q=0.170 B*=0.259 -> ABSTAIN (width 1.000)
LICENSED_BUDGET_E1EXT_DONE


==> anc/experiments/licensed_mi.log <==
svhn d=16 s=0: Rbar=6.07 Ihat=5.609 I_lower=5.555 -> B_MI=0.512 (was 1.555, truth~0.244) | B*=0.163 -> ABSTAIN
svhn d=16 s=1: Rbar=5.91 Ihat=5.416 I_lower=5.365 -> B_MI=0.544 (was 1.480, truth~0.324) | B*=0.460 -> ABSTAIN
svhn d=16 s=2: Rbar=5.98 Ihat=5.437 I_lower=5.385 -> B_MI=0.596 (was 1.512, truth~0.370) | B*=0.164 -> ABSTAIN
svhn d=32 s=0: Rbar=5.77 Ihat=5.225 I_lower=5.174 -> B_MI=0.600 (was 1.527, truth~0.428) | B*=0.551 -> ABSTAIN
svhn d=32 s=1: Rbar=5.72 Ihat=5.224 I_lower=5.173 -> B_MI=0.547 (was 1.467, truth~0.378) | B*=0.180 -> ABSTAIN
svhn d=32 s=2: Rbar=6.05 Ihat=5.545 I_lower=5.492 -> B_MI=0.558 (was 1.546, truth~0.298) | B*=0.589 -> CERTIFY
fashion d=16 s=0: Rbar=27.84 Ihat=9.208 I_lower=9.198 -> B_MI=18.641 (was 18.638, truth~nan) | B*=0.195 -> ABSTAIN
fashion d=16 s=1: Rbar=28.00 Ihat=9.206 I_lower=9.195 -> B_MI=18.808 (was 18.803, truth~nan) | B*=0.274 -> ABSTAIN
fashion d=16 s=2: Rbar=27.46 Ihat=9.206 I_lower=9.196 -> B_MI=18.260 (was 18.257, truth~nan) | B*=0.274 -> ABSTAIN
fashion d=32 s=0: Rbar=27.70 Ihat=9.201 I_lower=9.189 -> B_MI=18.516 (was 18.516, truth~nan) | B*=0.375 -> ABSTAIN
fashion d=32 s=1: Rbar=28.56 Ihat=9.203 I_lower=9.192 -> B_MI=19.368 (was 19.367, truth~nan) | B*=0.321 -> ABSTAIN
fashion d=32 s=2: Rbar=29.41 Ihat=9.203 I_lower=9.192 -> B_MI=20.220 (was 20.217, truth~nan) | B*=0.259 -> ABSTAIN
LICENSED_MI_DONE


==> anc/experiments/licensed_mi_budget.csv <==
dataset,d,seed,sample_seed,N,M,clip,delta,A_q,Rbar,I_hat,I_var,I_lower,tail_corr,I_valid,B_uncorrected,B_MI,B_star,band_width,decision,clip_frac,tail_emp,KL_plugin_truth,prev_best_licensed,config
svhn,16,0,92600,26032,20000,5.0,0.05,0.333748,6.067511,5.608966,4.834244,5.555161,0.006738,5.548423,0.512349,0.519087,0.163199,0.769571,ABSTAIN,0.000000,0.000000,0.244226,1.554742,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
svhn,16,1,92601,26032,20000,5.0,0.05,0.062303,5.908712,5.416274,4.349194,5.364761,0.006738,5.358023,0.543951,0.550689,0.459915,0.548950,ABSTAIN,0.000050,0.000073,0.323525,1.479987,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
svhn,16,2,92602,26032,20000,5.0,0.05,0.332579,5.981044,5.436822,4.313496,5.385483,0.006738,5.378745,0.595561,0.602299,0.163506,0.802760,ABSTAIN,0.000000,0.000000,0.370372,1.512300,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
svhn,32,0,94200,26032,20000,5.0,0.05,0.032203,5.773199,5.225205,4.378843,5.173548,0.006738,5.166810,0.599651,0.606389,0.550829,0.528774,ABSTAIN,0.000000,0.000000,0.427629,1.526693,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
svhn,32,1,94201,26032,20000,5.0,0.05,0.282462,5.719169,5.223659,4.255664,5.172602,0.006738,5.165864,0.546567,0.553305,0.180125,0.759253,ABSTAIN,0.000150,0.000088,0.378040,1.466792,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
svhn,32,2,94202,26032,20000,5.0,0.05,0.021560,6.049559,5.544569,4.626172,5.491733,0.006738,5.484995,0.557826,0.564564,0.589097,0.487007,CERTIFY,0.000050,0.000081,0.298074,1.546375,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
fashion,16,0,92600,10000,20000,5.0,0.05,0.251144,27.838701,9.207749,0.002755,9.197960,0.006738,9.191222,18.640741,18.647479,0.194828,1.000000,ABSTAIN,0.000000,0.000000,nan,18.638379,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
fashion,16,1,92601,10000,20000,5.0,0.05,0.157806,28.003233,9.206017,0.008476,9.195427,0.006738,9.188689,18.807806,18.814544,0.273671,1.000000,ABSTAIN,0.000000,0.000000,nan,18.803002,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
fashion,16,2,92602,10000,20000,5.0,0.05,0.157537,27.456183,9.206030,0.006141,9.195717,0.006738,9.188979,18.260466,18.267204,0.274011,1.000000,ABSTAIN,0.000000,0.000000,nan,18.256723,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
fashion,32,0,94200,10000,20000,5.0,0.05,0.097644,27.704967,9.200877,0.020576,9.189247,0.006738,9.182509,18.515720,18.522458,0.374595,1.000000,ABSTAIN,0.000000,0.000000,nan,18.515813,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
fashion,32,1,94201,10000,20000,5.0,0.05,0.125906,28.559958,9.203049,0.013410,9.191978,0.006738,9.185240,19.367979,19.374717,0.320613,1.000000,ABSTAIN,0.000000,0.000000,nan,19.366788,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)
fashion,32,2,94202,10000,20000,5.0,0.05,0.170156,29.412514,9.203455,0.012952,9.192425,0.006738,9.185687,20.220089,20.226826,0.258921,1.000000,ABSTAIN,0.000000,0.000000,nan,20.217434,empirical-Bernstein lower bound on exact mixture MI; clip-tail correction e^-c (2026-09-08)


==> anc/experiments/licensed_mi_budget_uncorrected_20260806.csv <==
dataset,d,seed,N,M,clip,delta,A_q,Rbar,I_hat,I_var,I_lower,B_MI,B_star,band_width,decision,KL_plugin_truth,prev_best_licensed,config
svhn,16,0,26032,20000,5.0,0.05,0.333748,6.067511,5.608966,4.834244,5.555161,0.512349,0.163199,0.766549,ABSTAIN,0.244226,1.554742,empirical-Bernstein lower bound on exact mixture MI
svhn,16,1,26032,20000,5.0,0.05,0.062303,5.908712,5.416274,4.349194,5.364761,0.543951,0.459915,0.545507,ABSTAIN,0.323525,1.479987,empirical-Bernstein lower bound on exact mixture MI
svhn,16,2,26032,20000,5.0,0.05,0.332579,5.981044,5.436822,4.313496,5.385483,0.595561,0.163506,0.800263,ABSTAIN,0.370372,1.512300,empirical-Bernstein lower bound on exact mixture MI
svhn,32,0,26032,20000,5.0,0.05,0.032203,5.773199,5.225205,4.378843,5.173548,0.599651,0.550829,0.525380,ABSTAIN,0.427629,1.526693,empirical-Bernstein lower bound on exact mixture MI
svhn,32,1,26032,20000,5.0,0.05,0.282462,5.719169,5.223659,4.255664,5.172602,0.546567,0.180125,0.756425,ABSTAIN,0.378040,1.466792,empirical-Bernstein lower bound on exact mixture MI
svhn,32,2,26032,20000,5.0,0.05,0.021560,6.049559,5.544569,4.626172,5.491733,0.557826,0.589097,0.483377,CERTIFY,0.298074,1.546375,empirical-Bernstein lower bound on exact mixture MI
fashion,16,0,10000,20000,5.0,0.05,0.251144,27.838701,9.207749,0.002755,9.197960,18.640741,0.194828,1.000000,ABSTAIN,nan,18.638379,empirical-Bernstein lower bound on exact mixture MI
fashion,16,1,10000,20000,5.0,0.05,0.157806,28.003233,9.206017,0.008476,9.195427,18.807806,0.273671,1.000000,ABSTAIN,nan,18.803002,empirical-Bernstein lower bound on exact mixture MI
fashion,16,2,10000,20000,5.0,0.05,0.157537,27.456183,9.206030,0.006141,9.195717,18.260466,0.274011,1.000000,ABSTAIN,nan,18.256723,empirical-Bernstein lower bound on exact mixture MI
fashion,32,0,10000,20000,5.0,0.05,0.097644,27.704967,9.200877,0.020576,9.189247,18.515720,0.374595,1.000000,ABSTAIN,nan,18.515813,empirical-Bernstein lower bound on exact mixture MI
fashion,32,1,10000,20000,5.0,0.05,0.125906,28.559958,9.203049,0.013410,9.191978,19.367979,0.320613,1.000000,ABSTAIN,nan,19.366788,empirical-Bernstein lower bound on exact mixture MI
fashion,32,2,10000,20000,5.0,0.05,0.170156,29.412514,9.203455,0.012952,9.192425,20.220089,0.258921,1.000000,ABSTAIN,nan,20.217434,empirical-Bernstein lower bound on exact mixture MI


==> anc/experiments/licensed_mi_corrected_20260908.log <==
svhn d=16 s=0: Rbar=6.068 Ihat=5.6090 I_lower=5.5552 I_valid=5.5484 -> B_MI=0.5191 (uncorrected 0.5123, was 1.555, truth~0.244) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.1632 width=0.7696 -> ABSTAIN
svhn d=16 s=1: Rbar=5.909 Ihat=5.4163 I_lower=5.3648 I_valid=5.3580 -> B_MI=0.5507 (uncorrected 0.5440, was 1.480, truth~0.324) | clip binds 5.00e-05, tail_emp 7.28e-05 | B*=0.4599 width=0.5490 -> ABSTAIN
svhn d=16 s=2: Rbar=5.981 Ihat=5.4368 I_lower=5.3855 I_valid=5.3787 -> B_MI=0.6023 (uncorrected 0.5956, was 1.512, truth~0.370) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.1635 width=0.8028 -> ABSTAIN
svhn d=32 s=0: Rbar=5.773 Ihat=5.2252 I_lower=5.1735 I_valid=5.1668 -> B_MI=0.6064 (uncorrected 0.5997, was 1.527, truth~0.428) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.5508 width=0.5288 -> ABSTAIN
svhn d=32 s=1: Rbar=5.719 Ihat=5.2237 I_lower=5.1726 I_valid=5.1659 -> B_MI=0.5533 (uncorrected 0.5466, was 1.467, truth~0.378) | clip binds 1.50e-04, tail_emp 8.79e-05 | B*=0.1801 width=0.7593 -> ABSTAIN
svhn d=32 s=2: Rbar=6.050 Ihat=5.5446 I_lower=5.4917 I_valid=5.4850 -> B_MI=0.5646 (uncorrected 0.5578, was 1.546, truth~0.298) | clip binds 5.00e-05, tail_emp 8.09e-05 | B*=0.5891 width=0.4870 -> CERTIFY
fashion d=16 s=0: Rbar=27.839 Ihat=9.2077 I_lower=9.1980 I_valid=9.1912 -> B_MI=18.6475 (uncorrected 18.6407, was 18.638, truth~nan) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.1948 width=1.0000 -> ABSTAIN
fashion d=16 s=1: Rbar=28.003 Ihat=9.2060 I_lower=9.1954 I_valid=9.1887 -> B_MI=18.8145 (uncorrected 18.8078, was 18.803, truth~nan) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.2737 width=1.0000 -> ABSTAIN
fashion d=16 s=2: Rbar=27.456 Ihat=9.2060 I_lower=9.1957 I_valid=9.1890 -> B_MI=18.2672 (uncorrected 18.2605, was 18.257, truth~nan) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.2740 width=1.0000 -> ABSTAIN
fashion d=32 s=0: Rbar=27.705 Ihat=9.2009 I_lower=9.1892 I_valid=9.1825 -> B_MI=18.5225 (uncorrected 18.5157, was 18.516, truth~nan) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.3746 width=1.0000 -> ABSTAIN
fashion d=32 s=1: Rbar=28.560 Ihat=9.2030 I_lower=9.1920 I_valid=9.1852 -> B_MI=19.3747 (uncorrected 19.3680, was 19.367, truth~nan) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.3206 width=1.0000 -> ABSTAIN
fashion d=32 s=2: Rbar=29.413 Ihat=9.2035 I_lower=9.1924 I_valid=9.1857 -> B_MI=20.2268 (uncorrected 20.2201, was 20.217, truth~nan) | clip binds 0.00e+00, tail_emp 0.00e+00 | B*=0.2589 width=1.0000 -> ABSTAIN
LICENSED_MI_DONE
EXIT=0


==> anc/experiments/map_on_sampled_control.csv <==
dataset,d,seed,A_mu_meanfit,A_q_meanfit,div_meanfit,A_mu_sampfit,A_q_sampfit,div_sampfit,active_q_sampfit,config
fashion,16,0,0.631500,0.251144,0.380356,0.707900,0.705662,0.002238,10,map refit on sampled z; seed 71k series; all else as main run
fashion,16,1,0.614800,0.157806,0.456994,0.670500,0.667419,0.003081,10,map refit on sampled z; seed 71k series; all else as main run
fashion,16,2,0.679900,0.157537,0.522363,0.717400,0.712969,0.004431,10,map refit on sampled z; seed 71k series; all else as main run
fashion,32,0,0.466700,0.097644,0.369056,0.707700,0.704831,0.002869,10,map refit on sampled z; seed 71k series; all else as main run
fashion,32,1,0.523700,0.125906,0.397794,0.738400,0.727200,0.011200,10,map refit on sampled z; seed 71k series; all else as main run
fashion,32,2,0.550600,0.170156,0.380444,0.677400,0.665462,0.011938,10,map refit on sampled z; seed 71k series; all else as main run
svhn,16,0,0.142171,0.333748,-0.191577,0.394899,0.316065,0.078833,10,map refit on sampled z; seed 71k series; all else as main run
svhn,16,1,0.168216,0.062303,0.105913,0.380416,0.326552,0.053864,10,map refit on sampled z; seed 71k series; all else as main run
svhn,16,2,0.097918,0.332579,-0.234661,0.459934,0.375862,0.084072,10,map refit on sampled z; seed 71k series; all else as main run
svhn,32,0,0.160303,0.032203,0.128100,0.231830,0.225002,0.006828,10,map refit on sampled z; seed 71k series; all else as main run
svhn,32,1,0.210856,0.282462,-0.071606,0.355025,0.235900,0.119125,10,map refit on sampled z; seed 71k series; all else as main run
svhn,32,2,0.163414,0.021560,0.141854,0.397856,0.299550,0.098307,10,map refit on sampled z; seed 71k series; all else as main run


==> anc/experiments/prior_arm_ppca.csv <==
fold,representation,map,A_prior_true,A_qbar,KL_qbar_p_plugin,band_low,band_high,band_width,A_prior_in_band,R_exact,band_low_R,band_high_R,band_width_R,A_prior_in_band_R,n_prior,config
0,base10_canonical,natural_euclidean,0.778805,0.902795,0.024219,0.824964,0.955088,0.130124,F,21.096650,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
0,base10_canonical,paper_mahalanobis,0.450350,0.786115,0.024219,0.687619,0.866417,0.178798,F,21.096650,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
0,base10_canonical,unsupervised_kmeans,0.757825,0.910395,0.024219,0.834589,0.960193,0.125604,F,21.096650,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
0,rot10_dct,natural_euclidean,0.775795,0.901555,0.024954,0.822046,0.954845,0.132800,F,20.652871,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
0,rot10_dct,paper_mahalanobis,0.451110,0.786870,0.024954,0.686873,0.868081,0.181208,F,20.652871,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
0,rot10_dct,unsupervised_kmeans,0.757235,0.909365,0.024954,0.831943,0.960071,0.128127,F,20.652871,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
1,base10_canonical,natural_euclidean,0.770600,0.900760,0.019287,0.831994,0.949214,0.117219,F,21.078904,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
1,base10_canonical,paper_mahalanobis,0.451015,0.784925,0.019287,0.697598,0.857778,0.160179,F,21.078904,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
1,base10_canonical,unsupervised_kmeans,0.747320,0.907800,0.019287,0.840710,0.954228,0.113518,F,21.078904,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
1,rot10_dct,natural_euclidean,0.770630,0.900505,0.019926,0.830389,0.949659,0.119270,F,20.625330,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
1,rot10_dct,paper_mahalanobis,0.452565,0.782875,0.019926,0.693793,0.857117,0.163323,F,20.625330,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
1,rot10_dct,unsupervised_kmeans,0.748215,0.908450,0.019926,0.840254,0.955277,0.115023,F,20.625330,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
2,base10_canonical,natural_euclidean,0.772165,0.902130,0.018580,0.835125,0.949491,0.114366,F,21.070888,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
2,base10_canonical,paper_mahalanobis,0.448805,0.786120,0.018580,0.700642,0.857590,0.156947,F,21.070888,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
2,base10_canonical,unsupervised_kmeans,0.750560,0.908405,0.018580,0.842881,0.953984,0.111103,F,21.070888,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
2,rot10_dct,natural_euclidean,0.770295,0.901185,0.019105,0.832888,0.949338,0.116450,F,20.612084,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
2,rot10_dct,paper_mahalanobis,0.446885,0.783690,0.019105,0.696672,0.856432,0.159760,F,20.612084,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
2,rot10_dct,unsupervised_kmeans,0.750950,0.908165,0.019105,0.841528,0.954314,0.112786,F,20.612084,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
3,base10_canonical,natural_euclidean,0.772075,0.902330,0.018597,0.835336,0.949652,0.114317,F,21.097488,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
3,base10_canonical,paper_mahalanobis,0.442850,0.790585,0.018597,0.705553,0.861378,0.155826,F,21.097488,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
3,base10_canonical,unsupervised_kmeans,0.751355,0.908200,0.018597,0.842592,0.953855,0.111262,F,21.097488,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
3,rot10_dct,natural_euclidean,0.772200,0.899420,0.019265,0.830391,0.948227,0.117836,F,20.644193,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
3,rot10_dct,paper_mahalanobis,0.446345,0.788230,0.019265,0.701318,0.860518,0.159200,F,20.644193,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
3,rot10_dct,unsupervised_kmeans,0.751425,0.908465,0.019265,0.841582,0.954676,0.113094,F,20.644193,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
4,base10_canonical,natural_euclidean,0.775190,0.899225,0.019995,0.828671,0.948812,0.120141,F,21.078539,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
4,base10_canonical,paper_mahalanobis,0.448790,0.783780,0.019995,0.694631,0.857991,0.163360,F,21.078539,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
4,base10_canonical,unsupervised_kmeans,0.748985,0.902955,0.019995,0.833280,0.951470,0.118191,F,21.078539,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
4,rot10_dct,natural_euclidean,0.776725,0.900160,0.020650,0.828518,0.950109,0.121591,F,20.627026,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
4,rot10_dct,paper_mahalanobis,0.448715,0.785705,0.020650,0.695223,0.860662,0.165439,F,20.627026,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"
4,rot10_dct,unsupervised_kmeans,0.751160,0.901565,0.020650,0.830258,0.951104,0.120846,F,20.627026,0.000000,1.000000,1.000000,T,200000,"K=10;d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); R_exact is the licensed budget"


==> anc/experiments/run_aq_interval.py <==
#!/usr/bin/env python3
"""Confidence interval for A_q and the union certificate band (precommit correction G7, 2026-09-08; see PRECOMMIT_LICENSED_MI.md).

The certify branch of Certify-or-Measure reports {b : d_bin(A_q || b) <= B}.  The
certify branch had treated the observed A_q_hat as exact.  Here A_q_hat is
given its own confidence interval C_q and the reported band becomes the union
    U = ∪_{a ∈ C_q} {b : d_bin(a || b) <= B_MI}   (licensed_budget.band_union),
which contains A_prior with probability >= 1 − δ_B − δ_q by a union bound over
the two Monte-Carlo failure events (B_MI at level δ_B, C_q at level δ_q).

Reference distribution.  As everywhere in the audit, the test split is the
reference distribution: q̄ is the finite mixture over it (the MI budget bounds
KL(q̄||p) for exactly this mixture), R̄ is its mean rate, and
A_q = (1/n) Σ_i q_i(Agr).  The eval run (run_e1ext.py) draws S = 16 posterior
samples per test point with independent Gaussian noise for every (point, draw),
so A_q_hat is the mean of n·S = 416,512 mutually independent {0,1} indicators
with mean A_q.  The only randomness is Monte Carlo.

Intervals tabulated (all two-sided at level δ_q):
  hoeff_draws   Hoeffding on the n·S independent indicators             [primary]
  eb_points     empirical Bernstein (Audibert–Munos–Szepesvári form, the same
                inequality used for the MI statistic) on the n per-point means;
                valid under the alternative reading that the test points are an
                i.i.d. sample, where the S draws sharing a point are dependent
                through it                                              [sensitivity]
  hoeff_points  Hoeffding on the n per-point means (n = 26,032); the most
                conservative treatment, distribution-free under both readings
Delta pairs: (δ_B, δ_q) = (0.05, 0.05) [precommitted δ_B, coverage 0.90];
(0.025, 0.025) [coverage 0.95]; Bonferroni over the six SVHN models
(0.05/6, 0.05/6) [family-wise 0.90].  "point" rows give the point treatment
(A_q_hat exact) for comparison.

Phase "perpoint": reload each checkpoint, refit the code maps exactly as the
eval run did (stratified train subset, diagonal GMM with random_state=seed,
decoded prototypes), regenerate eps with torch.manual_seed(41_000+100d+seed),
compute the per-point means, assert they reproduce A_q in e1ext_per_model.csv
to the CSV's 6 decimals, and save aq_perpoint_{dataset}_d{d}_s{seed}.npy.
Phase "table": read licensed_mi_budget.csv (corrected schema) and write
aq_interval.csv.  Usage: run_aq_interval.py perpoint|table|all [svhn|fashion]
"""
import csv
import math
import sys
from pathlib import Path

import numpy as np
import torch
from sklearn.mixture import GaussianMixture

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from licensed_budget import band_endpoints, band_union, budget_star  # noqa: E402
from run_e1ext import (CKPT, K, S_DIAG, TRAIN_SUBSET, load_data, stratified,  # noqa: E402
                       encode_all, bregman_codes)
from run_licensed_mi_budget import eb_lower_from_moments, TAIL_CORR, WSTAR  # noqa: E402

OUT = HERE / "aq_interval.csv"
MI_CSV = HERE / "licensed_mi_budget.csv"
PER_MODEL = HERE / "e1ext_per_model.csv"
EVAL_SEED = lambda d, seed: 41_000 + 100 * d + seed          # run_e1ext.py L266
FIELDS = ["dataset", "d", "seed", "eval_seed", "n_test", "S", "n_draws",
          "A_q_csv", "A_q_recomputed", "V_points", "config", "method",
          "delta_B", "delta_q", "coverage", "I_lower_dB", "I_valid", "B_MI",
          "B_star_point", "width_point", "halfwidth", "a_lo", "a_hi",
          "band_lo", "band_hi", "band_width", "decision"]
CONFIGS = [  # (config, method, delta_B, delta_q)
    ("point", "none", 0.05, 0.0),
    ("primary", "hoeff_draws", 0.05, 0.05),
    ("primary", "eb_points", 0.05, 0.05),
    ("primary", "hoeff_points", 0.05, 0.05),
    ("cov95", "hoeff_draws", 0.025, 0.025),
    ("cov95", "eb_points", 0.025, 0.025),
    ("cov95", "hoeff_points", 0.025, 0.025),
    ("bonf6", "hoeff_draws", 0.05 / 6, 0.05 / 6),
    ("bonf6", "eb_points", 0.05 / 6, 0.05 / 6),
    ("bonf6", "hoeff_points", 0.05 / 6, 0.05 / 6),
]


def perpoint_path(name, d, seed):
    return HERE / f"aq_perpoint_{name}_d{d}_s{seed}.npy"


def halfwidth(method, abar, V, n, S, delta_q):
    if method == "none":
        return 0.0
    if method == "hoeff_draws":
        return math.sqrt(math.log(2.0 / delta_q) / (2.0 * n * S))
    if method == "hoeff_points":
        return math.sqrt(math.log(2.0 / delta_q) / (2.0 * n))
    if method == "eb_points":                       # AMS Thm 1, range 1, two-sided
        t = math.log(3.0 / delta_q)
        return math.sqrt(2.0 * V * t / n) + 3.0 * t / n
    raise ValueError(method)


def phase_perpoint(names):
    per = {(r["dataset"], int(r["d"]), int(r["seed"])): r
           for r in csv.DictReader(open(PER_MODEL))}
    for name in names:
        tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
        n_test = len(te_x)
        for d in (16, 32):
            for seed in (0, 1, 2):
                p = perpoint_path(name, d, seed)
                if p.exists():
                    print(f"skip {p.name} (exists)", flush=True)
                    continue
                r = per[(name, d, seed)]
                assert int(r["n_test"]) == n_test
                blob = torch.load(CKPT / f"{name}_d{d}_s{seed}.pt",
                                  map_location="cpu", weights_only=False)
                model = Arch(d); model.load_state_dict(blob["state_dict"], strict=True)
                model.eval()
                idx = stratified(tr_y, TRAIN_SUBSET // 10, seed)
                tr_mu, _ = encode_all(model, tr_x[idx])
                gmm = GaussianMixture(K, covariance_type="diag", random_state=seed,
                                      max_iter=200, reg_covar=1e-4).fit(tr_mu.numpy())
                with torch.inference_mode():
                    protos = torch.sigmoid(model.decode(
                        torch.tensor(gmm.means_, dtype=torch.float32))).flatten(1)
                    if kind == "cb":
                        protos = protos.clamp(1e-6, 1 - 1e-6)
                te_mu, te_lv = encode_all(model, te_x)
                torch.manual_seed(EVAL_SEED(d, seed))
                eps = torch.randn(n_test, S_DIAG, model.d)
                zq = (te_mu[:, None, :] + torch.exp(0.5 * te_lv)[:, None, :] * eps
                      ).reshape(-1, model.d)
                enc_q = gmm.predict(zq.numpy())
                dec_q = bregman_codes(model, zq, protos, kind)
                agree = (enc_q == dec_q).reshape(n_test, S_DIAG).astype(np.float64)
                abar = agree.mean(1)
                A_csv = float(r["A_q"])
                A_new = float(abar.mean())
                ok = abs(A_new - A_csv) <= 5e-7 + 1e-9
                print(f"{name} d={d} s={seed}: A_q recomputed {A_new:.6f} vs csv "
                      f"{A_csv:.6f} -> {'MATCH' if ok else 'MISMATCH'}; "
                      f"per-point var {abar.var(ddof=1):.6f}", flush=True)
                assert ok, f"A_q not reproduced for {name} d={d} s={seed}"
                np.save(p, abar)
    print("AQ_PERPOINT_DONE", flush=True)


def phase_table(names):
    mi = {(r["dataset"], int(r["d"]), int(r["seed"])): r
          for r in csv.DictReader(open(MI_CSV))}
    per = {(r["dataset"], int(r["d"]), int(r["seed"])): r
           for r in csv.DictReader(open(PER_MODEL))}
    rows = []
    for name in names:
        for d in (16, 32):
            for seed in (0, 1, 2):
                key = (name, d, seed)
                r = mi[key]
                assert "I_valid" in r, "licensed_mi_budget.csv lacks the corrected schema"
                abar = np.load(perpoint_path(name, d, seed))
                n = len(abar); S = S_DIAG
                A_csv = float(r["A_q"]); A_new = float(abar.mean())
                assert abs(A_new - A_csv) <= 5e-7 + 1e-9
                assert int(per[key]["n_test"]) == n
                V = float(abar.var(ddof=1))
                Rbar = float(r["Rbar"]); I_hat = float(r["I_hat"]); I_var = float(r["I_var"])
                M = int(r["M"]); N = int(r["N"]); c = float(r["clip"])
                rng_T = math.log(N) + c
                # consistency: re-derive the CSV's own I_lower at its delta
                L_check = eb_lower_from_moments(I_hat, I_var, M, rng_T, float(r["delta"]))
                assert abs(L_check - float(r["I_lower"])) <= 2e-5, (L_check, r["I_lower"])
                for cfg, method, dB, dq in CONFIGS:
                    L = eb_lower_from_moments(I_hat, I_var, M, rng_T, dB)
                    I_valid = max(0.0, L - TAIL_CORR)
                    B = Rbar - I_valid
                    if cfg == "point":
                        assert abs(B - float(r["B_MI"])) <= 2e-5, (B, r["B_MI"])
                    bstar = budget_star(A_csv, WSTAR)
                    w_pt = band_endpoints(A_csv, B)
                    h = halfwidth(method, A_new, V, n, S, dq)
                    a_lo = max(0.0, A_csv - h); a_hi = min(1.0, A_csv + h)
                    lo, hi = band_union(a_lo, a_hi, B)
                    width = hi - lo
                    dec = "CERTIFY" if width <= WSTAR else "ABSTAIN"
                    rows.append([name, d, seed, EVAL_SEED(d, seed), n, S, n * S,
                                 f"{A_csv:.6f}", f"{A_new:.6f}", f"{V:.6f}", cfg, method,
                                 f"{dB:.6g}", f"{dq:.6g}", f"{1 - dB - dq:.6g}",
                                 f"{L:.6f}", f"{I_valid:.6f}", f"{B:.6f}",
                                 f"{bstar:.6f}", f"{w_pt[1] - w_pt[0]:.6f}",
                                 f"{h:.6f}", f"{a_lo:.6f}", f"{a_hi:.6f}",
                                 f"{lo:.6f}", f"{hi:.6f}", f"{width:.6f}", dec])
                    print(f"{name} d={d} s={seed} {cfg:8s} {method:13s} dB={dB:.4g} "
                          f"dq={dq:.4g}: B={B:.4f} B*={bstar:.4f} h={h:.5f} "
                          f"band [{lo:.4f},{hi:.4f}] width {width:.4f} -> {dec}",
                          flush=True)
    with OUT.open("w", newline="") as f:
        wr = csv.writer(f); wr.writerow(FIELDS); wr.writerows(rows)
    print(f"wrote {OUT.name}: {len(rows)} rows")
    print("AQ_INTERVAL_DONE", flush=True)


if __name__ == "__main__":
    phase = sys.argv[1] if len(sys.argv) > 1 else "all"
    names = [sys.argv[2]] if len(sys.argv) > 2 else ["svhn"]
    if phase in ("perpoint", "all"):
        phase_perpoint(names)
    if phase in ("table", "all"):
        phase_table(names)


==> anc/experiments/run_e1ext.py <==
#!/usr/bin/env python3
"""E1-ext: generative codebook consistency on FashionMNIST and SVHN, d in {16, 32}.

Pipeline = exp13's, parameterized. Per PRECOMMIT_W2.md: 3 arms (mean/posterior/prior),
task probe with true-label majority map + label-free prototype control, K=10, S=16,
20k prior draws, full test split, 40 epochs, beta=1, seeds {0,1,2}. Incremental CSV.
Usage: run_e1ext.py fashion|svhn
"""
import csv
import math
import os
import sys
import time
import warnings
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression
from sklearn.mixture import GaussianMixture
from sklearn.neural_network import MLPClassifier
from torch.utils.data import DataLoader, Subset, TensorDataset
from torchvision import datasets, transforms

HERE = Path(__file__).resolve().parent
DATA = HERE / "data"
CKPT = HERE / "checkpoints_e1ext"
OUT = HERE / "e1ext_per_model.csv"

K = 10
EPOCHS = 40
TRAIN_SUBSET = 15_000
BATCH = 256
S_DIAG = 16
N_PRIOR = 20_000

FIELDS = ["dataset", "d", "seed", "train_seconds", "R",
          "A_mu", "A_q", "A_prior", "gap_q_prior",
          "sem_mean", "sem_posterior", "sem_prior",
          "proto_posterior", "proto_prior",
          "alpha_true_label", "gamma_fano", "chain_R_ge_gamma",
          "active_enc", "H_enc", "purity_unweighted", "clf_test_acc",
          "n_test", "runtime_seconds", "notes"]


class ConvVAE28(nn.Module):
    """exp13 architecture, 1x28x28."""
    def __init__(self, d):
        super().__init__()
        self.d = d
        self.e1 = nn.Conv2d(1, 32, 4, 2, 1); self.e2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.f1 = nn.Linear(64 * 7 * 7, 256); self.f2 = nn.Linear(256, 2 * d)
        self.g1 = nn.Linear(d, 256); self.g2 = nn.Linear(256, 64 * 7 * 7)
        self.d1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.d2 = nn.ConvTranspose2d(32, 1, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.e1(x)); h = F.relu(self.e2(h)).flatten(1)
        o = self.f2(F.relu(self.f1(h)))
        return o[:, :self.d], torch.clamp(o[:, self.d:], -10, 10)

    def decode(self, z):
        h = F.relu(self.g1(z)); h = F.relu(self.g2(h)).view(-1, 64, 7, 7)
        return self.d2(F.relu(self.d1(h)))


class ConvVAE32(nn.Module):
    """3x32x32 variant for SVHN."""
    def __init__(self, d):
        super().__init__()
        self.d = d
        self.e1 = nn.Conv2d(3, 32, 4, 2, 1); self.e2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.f1 = nn.Linear(64 * 8 * 8, 256); self.f2 = nn.Linear(256, 2 * d)
        self.g1 = nn.Linear(d, 256); self.g2 = nn.Linear(256, 64 * 8 * 8)
        self.d1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.d2 = nn.ConvTranspose2d(32, 3, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.e1(x)); h = F.relu(self.e2(h)).flatten(1)
        o = self.f2(F.relu(self.f1(h)))
        return o[:, :self.d], torch.clamp(o[:, self.d:], -10, 10)

    def decode(self, z):
        h = F.relu(self.g1(z)); h = F.relu(self.g2(h)).view(-1, 64, 8, 8)
        return self.d2(F.relu(self.d1(h)))


def cb_log_norm(lam, eps=1e-6):
    lam = lam.clamp(eps, 1 - eps)
    x = 1 - 2 * lam
    near = x.abs() < 1e-3
    taylor = math.log(2.0) + x * x / 3 + 7 * x.pow(4) / 45
    safe = torch.where(near, torch.full_like(x, 0.5), x)
    exact = torch.log(2 * torch.atanh(safe) / safe)
    return torch.where(near, taylor, exact)


def recon_loglik(x, logits, kind):
    if kind == "cb":
        lam = torch.sigmoid(logits).clamp(1e-6, 1 - 1e-6)
        lp = x * torch.log(lam) + (1 - x) * torch.log(1 - lam)
        return (lp + cb_log_norm(lam)).flatten(1).sum(1)
    # gaussian sigma=1 on [0,1] pixels
    return (-0.5 * ((x - torch.sigmoid(logits)) ** 2)
            - 0.5 * math.log(2 * math.pi)).flatten(1).sum(1)


def load_data(name):
    if name == "fashion":
        tr = datasets.FashionMNIST(DATA, train=True, download=False,
                                   transform=transforms.ToTensor())
        te = datasets.FashionMNIST(DATA, train=False, download=False,
                                   transform=transforms.ToTensor())
        tr_x = tr.data.float().div(255).unsqueeze(1)
        tr_y = np.asarray(tr.targets)
        te_x = te.data.float().div(255).unsqueeze(1)
        te_y = np.asarray(te.targets)
        return tr_x, tr_y, te_x, te_y, ConvVAE28, "cb"
    tr = datasets.SVHN(DATA / "svhn", split="train", download=False)
    te = datasets.SVHN(DATA / "svhn", split="test", download=False)
    tr_x = torch.tensor(tr.data, dtype=torch.float32).div(255)
    tr_y = np.asarray(tr.labels)
    te_x = torch.tensor(te.data, dtype=torch.float32).div(255)
    te_y = np.asarray(te.labels)
    return tr_x, tr_y, te_x, te_y, ConvVAE32, "gauss"


def stratified(y, n_per_class, seed):
    rng = np.random.default_rng(seed)
    idx = []
    for c in range(10):
        pool = np.where(y == c)[0]
        idx.extend(rng.choice(pool, min(n_per_class, len(pool)), replace=False).tolist())
    rng.shuffle(idx)
    return np.array(idx)


@torch.inference_mode()
def encode_all(model, x, bs=256):
    mus, lvs = [], []
    for s in range(0, len(x), bs):
        m, lv = model.encode(x[s:s + bs])
        mus.append(m); lvs.append(lv)
    return torch.cat(mus), torch.cat(lvs)


@torch.inference_mode()
def bregman_codes(model, z, protos, kind, bs=256):
    out = []
    for s in range(0, len(z), bs):
        dec = model.decode(z[s:s + bs])
        if kind == "cb":
            p = torch.sigmoid(dec).flatten(1).clamp(1e-6, 1 - 1e-6)[:, None, :]
            q = protos[None, :, :]
            div = (p * torch.log(p / q) + (1 - p) * torch.log((1 - p) / (1 - q))).sum(2)
        else:
            p = torch.sigmoid(dec).flatten(1)[:, None, :]
            div = ((p - protos[None, :, :]) ** 2).sum(2)
        out.append(div.argmin(1).cpu().numpy())
    return np.concatenate(out)


@torch.inference_mode()
def decode_classify(model, clf, z, bs=256):
    preds = []
    for s in range(0, len(z), bs):
        xh = torch.sigmoid(model.decode(z[s:s + bs]))
        preds.append(clf.predict(xh.cpu().numpy().reshape(len(xh), -1)))
    return np.concatenate(preds)


def h2(e):
    e = min(max(e, 1e-12), 1 - 1e-12)
    return -e * math.log(e) - (1 - e) * math.log(1 - e)


def main(name):
    tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
    n_test = len(te_x)
    print(f"[{name}] train {len(tr_x)} test {n_test} kind={kind}", flush=True)

    # external classifier, once
    print("training external classifier...", flush=True)
    flat_tr = tr_x.numpy().reshape(len(tr_x), -1)
    if name == "fashion":
        with warnings.catch_warnings():
            warnings.simplefilter("ignore")
            clf = LogisticRegression(max_iter=300, solver="lbfgs").fit(flat_tr, tr_y)
    else:
        clf = MLPClassifier(hidden_layer_sizes=(256,), max_iter=12, batch_size=512,
                            random_state=0, verbose=False)
        with warnings.catch_warnings():
            warnings.simplefilter("ignore")
            clf.fit(flat_tr, tr_y)
    clf_acc = float(np.mean(clf.predict(te_x.numpy().reshape(n_test, -1)) == te_y))
    print(f"classifier test acc {clf_acc:.4f}", flush=True)

    Hy = -(np.bincount(te_y, minlength=10) / n_test *
           np.log(np.bincount(te_y, minlength=10) / n_test + 1e-300)).sum()

    if not OUT.exists():
        with OUT.open("w", newline="") as f:
            csv.DictWriter(f, fieldnames=FIELDS).writeheader()
    done = set()
    with OUT.open(newline="") as f:
        for r in csv.DictReader(f):
            done.add((r["dataset"], int(r["d"]), int(r["seed"])))

    for d in (16, 32):
        for seed in (0, 1, 2):
            if (name, d, seed) in done:
                print(f"skip {name} d={d} s={seed} (already in CSV)", flush=True)
                continue
            t0 = time.monotonic()
            torch.manual_seed(5000 + 100 * d + seed)
            model = Arch(d)
            idx = stratified(tr_y, TRAIN_SUBSET // 10, seed)
            ds = TensorDataset(tr_x[idx])
            loader = DataLoader(ds, batch_size=BATCH, shuffle=True)
            opt = torch.optim.Adam(model.parameters(), lr=1e-3)
            model.train()
            for _ in range(EPOCHS):
                for (xb,) in loader:
                    mu, lv = model.encode(xb)
                    z = mu + torch.exp(0.5 * lv) * torch.randn_like(mu)
                    rl = recon_loglik(xb, model.decode(z), kind)
                    kl = 0.5 * (lv.exp() + mu.pow(2) - 1 - lv).sum(1)
                    loss = (-rl + kl).mean()
                    opt.zero_grad(set_to_none=True); loss.backward(); opt.step()
            tsec = time.monotonic() - t0
            model.eval()
            CKPT.mkdir(exist_ok=True)
            torch.save({"d": d, "seed": seed, "state_dict": model.state_dict()},
                       CKPT / f"{name}_d{d}_s{seed}.pt")
            print(f"trained {name} d={d} s={seed} in {tsec:.0f}s", flush=True)

            # ---- eval
            t1 = time.monotonic()
            tr_mu, _ = encode_all(model, tr_x[idx])
            gmm = GaussianMixture(K, covariance_type="diag", random_state=seed,
                                  max_iter=200, reg_covar=1e-4).fit(tr_mu.numpy())
            tr_codes = gmm.predict(tr_mu.numpy())
            maj = np.zeros(K, int)
            purs = np.zeros(K)
            for c in range(K):
                sel = tr_y[idx][tr_codes == c]
                if len(sel):
                    bc = np.bincount(sel, minlength=10)
                    maj[c] = bc.argmax(); purs[c] = bc.max() / bc.sum()
            with torch.inference_mode():
                protos_dec = model.decode(torch.tensor(gmm.means_, dtype=torch.float32))
                protos = torch.sigmoid(protos_dec).flatten(1)
                if kind == "cb":
                    protos = protos.clamp(1e-6, 1 - 1e-6)

            te_mu, te_lv = encode_all(model, te_x)
            R = float((0.5 * (te_lv.exp() + te_mu.pow(2) - 1 - te_lv).sum(1)).mean())

            enc_mu = gmm.predict(te_mu.numpy())
            dec_mu = bregman_codes(model, te_mu, protos, kind)
            A_mu = float(np.mean(enc_mu == dec_mu))

            torch.manual_seed(41_000 + 100 * d + seed)
            eps = torch.randn(n_test, S_DIAG, model.d)
            zq = (te_mu[:, None, :] + torch.exp(0.5 * te_lv)[:, None, :] * eps
                  ).reshape(-1, model.d)
            enc_q = gmm.predict(zq.numpy())
            dec_q = bregman_codes(model, zq, protos, kind)
            A_q = float(np.mean(enc_q == dec_q))

            torch.manual_seed(53_000 + 100 * d + seed)
            zp = torch.randn(N_PRIOR, model.d)
            enc_p = gmm.predict(zp.numpy())
            dec_p = bregman_codes(model, zp, protos, kind)
            A_prior = float(np.mean(enc_p == dec_p))

            torch.manual_seed(51_000 + 100 * d + seed)
            z1 = te_mu + torch.exp(0.5 * te_lv) * torch.randn_like(te_mu)
            c1 = gmm.predict(z1.numpy())
            pm = decode_classify(model, clf, te_mu)
            p1 = decode_classify(model, clf, z1)
            pp = decode_classify(model, clf, zp)
            sem_mean = float(np.mean(pm == maj[enc_mu]))
            sem_post = float(np.mean(p1 == maj[c1]))
            sem_prior = float(np.mean(pp == maj[enc_p]))
            proto_cls = clf.predict(protos.cpu().numpy())
            proto_post = float(np.mean(p1 == proto_cls[c1]))
            proto_prior = float(np.mean(pp == proto_cls[enc_p]))

            alpha = float(np.mean(maj[c1] == te_y))
            gamma = Hy - h2(1 - alpha) - (1 - alpha) * math.log(9)

            usage = np.bincount(enc_q, minlength=K) / len(enc_q)
            active = int((usage > 0.01).sum())
            H_enc = float(-(usage[usage > 0] * np.log(usage[usage > 0])).sum())

            row = dict(dataset=name, d=d, seed=seed, train_seconds=f"{tsec:.0f}",
                       R=f"{R:.4f}", A_mu=f"{A_mu:.6f}", A_q=f"{A_q:.6f}",
                       A_prior=f"{A_prior:.6f}", gap_q_prior=f"{A_q - A_prior:.6f}",
                       sem_mean=f"{sem_mean:.6f}", sem_posterior=f"{sem_post:.6f}",
                       sem_prior=f"{sem_prior:.6f}",
                       proto_posterior=f"{proto_post:.6f}",
                       proto_prior=f"{proto_prior:.6f}",
                       alpha_true_label=f"{alpha:.6f}", gamma_fano=f"{gamma:.6f}",
                       chain_R_ge_gamma=R >= gamma,
                       active_enc=active, H_enc=f"{H_enc:.4f}",
                       purity_unweighted=f"{purs.mean():.4f}",
                       clf_test_acc=f"{clf_acc:.4f}", n_test=n_test,
                       runtime_seconds=f"{time.monotonic() - t1:.0f}",
                       notes=f"{kind} likelihood; K={K}; S={S_DIAG}; beta=1; 40ep")
            with OUT.open("a", newline="") as f:
                csv.DictWriter(f, fieldnames=FIELDS).writerow(row)
                f.flush(); os.fsync(f.fileno())
            print(f"{name} d={d} s={seed}: A_mu={A_mu:.3f} A_q={A_q:.3f} "
                  f"A_prior={A_prior:.3f} gap={A_q - A_prior:.3f} "
                  f"sem={sem_post:.2f}/{sem_prior:.2f} alpha={alpha:.3f} "
                  f"gamma={gamma:.2f} R={R:.1f} active={active}", flush=True)
    print(f"E1EXT_{name.upper()}_DONE", flush=True)


if __name__ == "__main__":
    main(sys.argv[1])


==> anc/experiments/run_e1ext_mu_usage.py <==
#!/usr/bin/env python3
"""Post-hoc reading for E1-ext: mean-side code usage on the test split.

Motivation: e1ext_per_model.csv records active_enc/H_enc on SAMPLED posterior codes
only; the ledger sentence "mean-code usage does not collapse" needs its own measured
support. This script replicates the map construction of run_e1ext.py exactly
(same stratified subset seed, same GMM hyperparams/random_state) on the saved
checkpoints and records usage of gmm.predict(te_mu) plus, for symmetry, the
sampled-side usage recomputation as a consistency check against the main CSV.
Config: K=10, TRAIN_SUBSET=15000, GMM diag reg_covar=1e-4 max_iter=200 rs=seed;
sampled check uses manual_seed(41000+100d+seed), S=16 (identical to run_e1ext.py).
"""
import csv
import sys
from pathlib import Path

import numpy as np
import torch
from sklearn.mixture import GaussianMixture

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from run_e1ext import (CKPT, K, TRAIN_SUBSET, S_DIAG, load_data, stratified,
                       encode_all)

OUT = HERE / "e1ext_mu_usage.csv"


def usage_stats(codes, n):
    u = np.bincount(codes, minlength=K) / n
    active = int((u > 0.01).sum())
    H = float(-(u[u > 0] * np.log(u[u > 0])).sum())
    return active, H, u


def main():
    fields = ["dataset", "d", "seed", "active_mu", "H_mu", "usage_mu_sorted",
              "active_q_recheck", "H_q_recheck", "config"]
    new = not OUT.exists()
    done = set()
    if not new:
        with OUT.open(newline="") as f:
            for r in csv.DictReader(f):
                done.add((r["dataset"], int(r["d"]), int(r["seed"])))
    if new:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(fields)

    for name in ("fashion", "svhn"):
        tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
        for d in (16, 32):
            for seed in (0, 1, 2):
                ck = CKPT / f"{name}_d{d}_s{seed}.pt"
                if (name, d, seed) in done or not ck.exists():
                    continue
                blob = torch.load(ck, map_location="cpu", weights_only=False)
                model = Arch(d)
                model.load_state_dict(blob["state_dict"], strict=True)
                model.eval()

                idx = stratified(tr_y, TRAIN_SUBSET // 10, seed)
                tr_mu, _ = encode_all(model, tr_x[idx])
                gmm = GaussianMixture(K, covariance_type="diag",
                                      random_state=seed, max_iter=200,
                                      reg_covar=1e-4).fit(tr_mu.numpy())

                te_mu, te_lv = encode_all(model, te_x)
                enc_mu = gmm.predict(te_mu.numpy())
                a_mu, h_mu, u_mu = usage_stats(enc_mu, len(enc_mu))

                torch.manual_seed(41_000 + 100 * d + seed)
                eps = torch.randn(len(te_x), S_DIAG, d)
                zq = (te_mu[:, None, :]
                      + torch.exp(0.5 * te_lv)[:, None, :] * eps).reshape(-1, d)
                enc_q = gmm.predict(zq.numpy())
                a_q, h_q, _ = usage_stats(enc_q, len(enc_q))

                row = [name, d, seed, a_mu, f"{h_mu:.4f}",
                       "|".join(f"{v:.3f}" for v in sorted(u_mu)[::-1]),
                       a_q, f"{h_q:.4f}",
                       f"K={K};sub={TRAIN_SUBSET};S={S_DIAG};gmm_rs={seed}"]
                with OUT.open("a", newline="") as f:
                    csv.writer(f).writerow(row)
                print(f"{name} d={d} s={seed}: active_mu={a_mu} H_mu={h_mu:.3f} "
                      f"active_q={a_q} H_q={h_q:.3f}", flush=True)
    print("MU_USAGE_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_e1ext_svhn_clf10.py <==
#!/usr/bin/env python3
"""Sensitivity re-evaluation for the red-team-confirmed precommit deviation.

PRECOMMIT_W2.md fixed the SVHN evaluator as MLP(256) trained 10 epochs;
run_e1ext.py used max_iter=12. This script retrains the evaluator at exactly
max_iter=10 (all other hyperparams identical: hidden (256,), batch_size=512,
random_state=0) and recomputes every classifier-dependent reading for the six
saved SVHN checkpoints, replicating the exact maps and z draws of run_e1ext.py
(same stratified subset seed, GMM random_state, manual_seeds 51000/53000 series).
Classifier-independent readings (A_*, gap, R, alpha, gamma) do not change and
are not recomputed. Output: e1ext_svhn_clf10.csv (append-or-create, skip done).
"""
import csv
import sys
import warnings
from pathlib import Path

import numpy as np
import torch
from sklearn.mixture import GaussianMixture
from sklearn.neural_network import MLPClassifier

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from run_e1ext import (CKPT, K, TRAIN_SUBSET, N_PRIOR, load_data, stratified,
                       encode_all, bregman_codes, decode_classify)

OUT = HERE / "e1ext_svhn_clf10.csv"
FIELDS = ["dataset", "d", "seed", "clf_test_acc_10ep",
          "sem_mean", "sem_posterior", "sem_prior",
          "proto_posterior", "proto_prior", "config"]


def main():
    done = set()
    if OUT.exists():
        with OUT.open(newline="") as f:
            done = {(r["dataset"], int(r["d"]), int(r["seed"]))
                    for r in csv.DictReader(f)}
    else:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(FIELDS)

    tr_x, tr_y, te_x, te_y, Arch, kind = load_data("svhn")
    n_test = len(te_x)
    flat_tr = tr_x.numpy().reshape(len(tr_x), -1)
    clf = MLPClassifier(hidden_layer_sizes=(256,), max_iter=10, batch_size=512,
                        random_state=0, verbose=False)
    with warnings.catch_warnings():
        warnings.simplefilter("ignore")
        clf.fit(flat_tr, tr_y)
    clf_acc = float(np.mean(clf.predict(te_x.numpy().reshape(n_test, -1)) == te_y))
    print(f"10-epoch classifier test acc {clf_acc:.4f}", flush=True)

    for d in (16, 32):
        for seed in (0, 1, 2):
            if ("svhn", d, seed) in done:
                print(f"skip svhn d={d} s={seed}", flush=True)
                continue
            blob = torch.load(CKPT / f"svhn_d{d}_s{seed}.pt", map_location="cpu",
                              weights_only=False)
            model = Arch(d)
            model.load_state_dict(blob["state_dict"], strict=True)
            model.eval()

            idx = stratified(tr_y, TRAIN_SUBSET // 10, seed)
            tr_mu, _ = encode_all(model, tr_x[idx])
            gmm = GaussianMixture(K, covariance_type="diag", random_state=seed,
                                  max_iter=200, reg_covar=1e-4).fit(tr_mu.numpy())
            tr_codes = gmm.predict(tr_mu.numpy())
            maj = np.zeros(K, int)
            for c in range(K):
                sel = tr_y[idx][tr_codes == c]
                if len(sel):
                    maj[c] = np.bincount(sel, minlength=10).argmax()
            with torch.inference_mode():
                protos = torch.sigmoid(
                    model.decode(torch.tensor(gmm.means_, dtype=torch.float32))
                ).flatten(1)

            te_mu, te_lv = encode_all(model, te_x)
            enc_mu = gmm.predict(te_mu.numpy())

            torch.manual_seed(53_000 + 100 * d + seed)
            zp = torch.randn(N_PRIOR, d)
            enc_p = gmm.predict(zp.numpy())

            torch.manual_seed(51_000 + 100 * d + seed)
            z1 = te_mu + torch.exp(0.5 * te_lv) * torch.randn_like(te_mu)
            c1 = gmm.predict(z1.numpy())

            pm = decode_classify(model, clf, te_mu)
            p1 = decode_classify(model, clf, z1)
            pp = decode_classify(model, clf, zp)
            sem_mean = float(np.mean(pm == maj[enc_mu]))
            sem_post = float(np.mean(p1 == maj[c1]))
            sem_prior = float(np.mean(pp == maj[enc_p]))
            proto_cls = clf.predict(protos.cpu().numpy())
            proto_post = float(np.mean(p1 == proto_cls[c1]))
            proto_prior = float(np.mean(pp == proto_cls[enc_p]))

            row = ["svhn", d, seed, f"{clf_acc:.4f}",
                   f"{sem_mean:.6f}", f"{sem_post:.6f}", f"{sem_prior:.6f}",
                   f"{proto_post:.6f}", f"{proto_prior:.6f}",
                   "mlp256;max_iter=10;bs=512;rs=0;seeds=51k/53k series"]
            with OUT.open("a", newline="") as f:
                csv.writer(f).writerow(row)
            print(f"svhn d={d} s={seed}: sem {sem_mean:.3f}/{sem_post:.3f}/"
                  f"{sem_prior:.3f} proto {proto_post:.3f}/{proto_prior:.3f}",
                  flush=True)
    print("SVHN_CLF10_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_e5_fano.py <==
#!/usr/bin/env python3
"""E5: true-label Fano floor on exp13's five MNIST checkpoints (lessons#9-correct).

alpha = held-out accuracy of majority-train-label(c_enc(z)), z ~ q(z|x) (sampled).
gamma(alpha) = H(y) - h(1-alpha) - (1-alpha) ln(L-1). Chain check: R >= gamma(alpha).
"""
import csv
import math
import os
import sys
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.mixture import GaussianMixture
from torch.utils.data import DataLoader, Subset
from torchvision import datasets, transforms

HERE = Path(__file__).resolve().parent
EXP2026 = HERE.parent / "experiments_2026"
DATA_ROOT = EXP2026 / "exp10_mnist_snis" / "data"
CKPT = EXP2026 / "exp10_mnist_snis" / "checkpoints_mnist_audited"
OUT = HERE / "e5_fano.csv"

LATENT = 10


class ConvVAE(nn.Module):
    def __init__(self, d=10):
        super().__init__()
        self.d = d
        self.enc_conv1 = nn.Conv2d(1, 32, 4, 2, 1)
        self.enc_conv2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.enc_fc1 = nn.Linear(64 * 7 * 7, 256)
        self.enc_fc2 = nn.Linear(256, 2 * d)
        self.dec_fc1 = nn.Linear(d, 256)
        self.dec_fc2 = nn.Linear(256, 64 * 7 * 7)
        self.dec_conv1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.dec_conv2 = nn.ConvTranspose2d(32, 1, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.enc_conv1(x))
        h = F.relu(self.enc_conv2(h))
        h = h.view(h.size(0), -1)
        h = F.relu(self.enc_fc1(h))
        out = self.enc_fc2(h)
        return out[:, : self.d], torch.clamp(out[:, self.d:], -10.0, 10.0)


def stratified(dataset, n_per_class, seed):
    rng = np.random.default_rng(seed)
    t = np.asarray(dataset.targets)
    idx = []
    for c in range(10):
        idx.extend(rng.choice(np.where(t == c)[0], n_per_class, replace=False).tolist())
    rng.shuffle(idx)
    return idx


def h2(e):
    e = min(max(e, 1e-12), 1 - 1e-12)
    return -e * math.log(e) - (1 - e) * math.log(1 - e)


def main():
    tfm = transforms.ToTensor()
    train = datasets.MNIST(DATA_ROOT, train=True, download=False, transform=tfm)
    test = datasets.MNIST(DATA_ROOT, train=False, download=False, transform=tfm)
    test_x = test.data.float().div_(255.0).unsqueeze(1)
    test_y = test.targets.numpy()
    Hy = -(np.bincount(test_y, minlength=10) / len(test_y) *
           np.log(np.bincount(test_y, minlength=10) / len(test_y))).sum()

    done = set()
    if OUT.exists():
        with OUT.open(newline="") as f:
            done = {int(r["seed"]) for r in csv.DictReader(f)}
    else:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(["seed", "alpha_sampled", "H_y", "gamma_alpha", "R",
                                    "chain_R_ge_gamma", "band_floor_1_minus_exp_neg_gamma"])
    for seed in (0, 1, 2, 3, 4):
        if seed in done:
            print(f"skip seed {seed} (already in CSV)", flush=True)
            continue
        ck = torch.load(CKPT / f"mnist_convvae_seed{seed}.pt", map_location="cpu",
                        weights_only=False)
        model = ConvVAE(LATENT)
        model.load_state_dict(ck["state_dict"], strict=True)
        model.eval()

        idx = stratified(train, 1500, seed)
        loader = DataLoader(Subset(train, idx), batch_size=512, shuffle=False)
        mus, ys = [], []
        with torch.inference_mode():
            for x, y in loader:
                mu, _ = model.encode(x)
                mus.append(mu)
                ys.append(y)
        train_mu = torch.cat(mus).numpy()
        train_y = torch.cat(ys).numpy()
        gmm = GaussianMixture(10, covariance_type="diag", random_state=seed,
                              max_iter=200, reg_covar=1e-4).fit(train_mu)
        train_codes = gmm.predict(train_mu)
        maj = np.zeros(10, int)
        for c in range(10):
            sel = train_y[train_codes == c]
            maj[c] = np.bincount(sel, minlength=10).argmax() if len(sel) else 0

        with torch.inference_mode():
            mu, logvar = [], []
            for s in range(0, len(test_x), 512):
                m, lv = model.encode(test_x[s:s + 512])
                mu.append(m); logvar.append(lv)
            mu = torch.cat(mu); logvar = torch.cat(logvar)
        torch.manual_seed(90_000 + seed)
        z = mu + torch.exp(0.5 * logvar) * torch.randn_like(mu)
        codes = gmm.predict(z.numpy())
        alpha = float(np.mean(maj[codes] == test_y))
        gamma = Hy - h2(1 - alpha) - (1 - alpha) * math.log(9)
        R = float((0.5 * (logvar.exp() + mu.pow(2) - 1 - logvar).sum(1)).mean())
        row = [seed, f"{alpha:.6f}", f"{Hy:.6f}", f"{gamma:.6f}", f"{R:.6f}",
               R >= gamma, f"{1 - math.exp(-max(gamma, 0)):.6f}"]
        with OUT.open("a", newline="") as f:
            csv.writer(f).writerow(row)
        print(f"seed {seed}: alpha={alpha:.4f} gamma={gamma:.4f} R={R:.2f} "
              f"chain={'OK' if R >= gamma else 'VIOLATED'} "
              f"band_floor={1 - math.exp(-max(gamma, 0)):.3f}", flush=True)
    print("E5_DONE")


if __name__ == "__main__":
    sys.exit(main())


==> anc/experiments/run_e6_e1ext.py <==
#!/usr/bin/env python3
"""E6 Certify-or-Measure on the 12 E1-ext models (closing the precommit gap).

PRECOMMIT_W2.md fixed the E6 inputs as exp15 + exp16 + E1-ext models; the
original E6 run omitted the E1-ext models (red-team finding W4). This script
completes the precommitted population. Protocol: w*=0.5, delta=0.05, n=20000.

Budget = R (per-model mean rate from e1ext_per_model.csv; the plug-in
KL(qbar||p) estimate is resolution-floored and R upper-bounds it). Band =
{a : d_bin(A_q||a) <= B}. If width <= w*: CERTIFY. Else ABSTAIN -> measure:
FRESH 20,000 prior draws (seed 63000+100d+seed, independent of the eval run's
53000-series), report A_hat +/- sqrt(ln(2/delta)/(2n)) and check consistency
with the eval run's independent 20k-draw estimate (|diff| <= sum of the two
DKW half-widths = 0.0192).
"""
import csv
import math
import sys
from pathlib import Path

import numpy as np
import torch
from sklearn.mixture import GaussianMixture

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from run_e1ext import (CKPT, K, TRAIN_SUBSET, load_data, stratified,
                       encode_all, bregman_codes)

OUT = HERE / "e6_e1ext_extension.txt"
N = 20_000
DELTA = 0.05
WSTAR = 0.5
HW = math.sqrt(math.log(2 / DELTA) / (2 * N))


def dbin(a, b):
    eps = 1e-12
    a = min(max(a, eps), 1 - eps); b = min(max(b, eps), 1 - eps)
    return a * math.log(a / b) + (1 - a) * math.log((1 - a) / (1 - b))


def band(Aq, B):
    lo, hi = Aq, Aq
    x0, x1 = 0.0, Aq
    for _ in range(80):
        m = (x0 + x1) / 2
        if dbin(Aq, m) <= B: x1 = m
        else: x0 = m
    lo = x1
    x0, x1 = Aq, 1.0
    for _ in range(80):
        m = (x0 + x1) / 2
        if dbin(Aq, m) <= B: x0 = m
        else: x1 = m
    hi = x0
    return lo, hi


def main():
    per = {(r["dataset"], int(r["d"]), int(r["seed"])): r
           for r in csv.DictReader(open(HERE / "e1ext_per_model.csv"))}
    lines = [f"E6 extension: E1-ext models (precommit population completion)",
             f"protocol: w*={WSTAR} delta={DELTA} n={N} (DKW half-width {HW:.4f}); budget = R",
             f"{'model':22s} {'R':>6s} {'A_q':>6s} {'wid':>6s} decision {'A_new':>7s} {'A_csv':>7s} consist"]
    n_abstain = n_certify = n_consist = 0
    for name in ("fashion", "svhn"):
        tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
        for d in (16, 32):
            for seed in (0, 1, 2):
                r = per[(name, d, seed)]
                R = float(r["R"]); Aq = float(r["A_q"]); Acsv = float(r["A_prior"])
                lo, hi = band(Aq, R)
                wid = hi - lo
                if wid <= WSTAR:
                    dec = "CERTIFY"; n_certify += 1
                    lines.append(f"{name}_d{d}_s{seed:<10d} {R:6.2f} {Aq:6.3f} {wid:6.3f} {dec:8s} {'':7s} {'':7s}")
                    continue
                dec = "ABSTAIN"; n_abstain += 1
                blob = torch.load(CKPT / f"{name}_d{d}_s{seed}.pt",
                                  map_location="cpu", weights_only=False)
                model = Arch(d); model.load_state_dict(blob["state_dict"]); model.eval()
                idx = stratified(tr_y, TRAIN_SUBSET // 10, seed)
                tr_mu, _ = encode_all(model, tr_x[idx])
                gmm = GaussianMixture(K, covariance_type="diag", random_state=seed,
                                      max_iter=200, reg_covar=1e-4).fit(tr_mu.numpy())
                with torch.inference_mode():
                    protos = torch.sigmoid(model.decode(
                        torch.tensor(gmm.means_, dtype=torch.float32))).flatten(1)
                    if kind == "cb":
                        protos = protos.clamp(1e-6, 1 - 1e-6)
                torch.manual_seed(63_000 + 100 * d + seed)
                zp = torch.randn(N, d)
                enc_p = gmm.predict(zp.numpy())
                dec_p = bregman_codes(model, zp, protos, kind)
                Anew = float(np.mean(enc_p == dec_p))
                ok = abs(Anew - Acsv) <= 2 * HW
                n_consist += ok
                lines.append(f"{name}_d{d}_s{seed:<10d} {R:6.2f} {Aq:6.3f} {wid:6.3f} {dec:8s} "
                             f"{Anew:7.4f} {Acsv:7.4f} {'T' if ok else 'F'}")
                print(lines[-1], flush=True)
    lines.append(f"summary: CERTIFY {n_certify}/12, ABSTAIN {n_abstain}/12 -> "
                 f"measurement A_hat +/- {HW:.4f}; independent-draw consistency "
                 f"{n_consist}/{n_abstain} (|diff| <= {2*HW:.4f})")
    OUT.write_text("\n".join(lines) + "\n")
    print(lines[-1])
    print("E6_E1EXT_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_e6_licensed_d2.py <==
#!/usr/bin/env python3
"""Certify-or-Measure on the d=2 checkpoints with a LICENSED budget (W6 fix).

The original d=2 arm used a grid plug-in estimate of KL(qbar||p) as the budget.
A binned KL is a data-processing LOWER bound on the true KL, so it is not a
licensed budget for Theorem 2(b) -- the same defect this paper demonstrates
with the moment plug-in in the PPCA panel.  This script redoes the arm with
the rate R-bar, which Theorem 2(b) does license
(d_bin(A_q||A_prior) <= KL(qbar||p) <= R-bar).

Inputs (primary, both already audited):
  exp1_transmission/per_checkpoint.csv   -> A_q and rate per checkpoint
  exp7_prior_agreement/prior_agreement_results.csv -> realized A_prior
Protocol: w*=0.5, so a band of width <= w* requires B <= -log(1-w*) = 0.693.
Output: e6_licensed_d2.txt
"""
import csv
import math
from pathlib import Path

HERE = Path(__file__).resolve().parent
EXP2026 = HERE.parent / "experiments_2026"
OUT = HERE / "e6_licensed_d2.txt"
WSTAR = 0.5


def dbin(a, b):
    e = 1e-12
    a = min(max(a, e), 1 - e); b = min(max(b, e), 1 - e)
    return a * math.log(a / b) + (1 - a) * math.log((1 - a) / (1 - b))


def band(a, B):
    lo, hi = 0.0, a
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: hi = m
        else: lo = m
    low = hi
    lo, hi = a, 1.0
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: lo = m
        else: hi = m
    return low, lo


def main():
    per = list(csv.DictReader(open(EXP2026 / "exp1_transmission" / "per_checkpoint.csv")))
    pri = {r["checkpoint_id"]: float(r["A_prior"]) for r in
           csv.DictReader(open(EXP2026 / "exp7_prior_agreement" /
                               "prior_agreement_results.csv"))}
    lines = ["Certify-or-Measure on d=2 checkpoints with the LICENSED budget R-bar",
             f"w*={WSTAR}; a band of width <= w* requires B <= -log(1-w*) = "
             f"{-math.log(1 - WSTAR):.3f} nats",
             f"{'checkpoint':22s} {'R':>6s} {'A_q':>6s} {'wid':>6s} decision "
             f"{'A_prior':>8s} sound"]
    n_cert = n_sound = n_abst = 0
    for r in per:
        cid = f"{r['dataset']}_seed{int(r['seed']):02d}"
        if cid not in pri:
            continue
        R, aq, ap = float(r["rate"]), float(r["A_q"]), pri[cid]
        lo, hi = band(aq, R)
        wid = hi - lo
        if wid <= WSTAR:
            dec = "CERTIFY"; n_cert += 1
            ok = lo - 1e-9 <= ap <= hi + 1e-9
            n_sound += ok
            mark = "T" if ok else "F"
        else:
            dec = "ABSTAIN"; n_abst += 1; mark = "-"
        lines.append(f"{cid:22s} {R:6.3f} {aq:6.3f} {wid:6.3f} {dec:8s} "
                     f"{ap:8.4f} {mark:>5s}")
    lines.append(f"summary: CERTIFY {n_cert}/{n_cert + n_abst} (sound "
                 f"{n_sound}/{n_cert}), ABSTAIN {n_abst}/{n_cert + n_abst} "
                 f"-- licensed budget R-bar, no plug-in estimate used")
    OUT.write_text("\n".join(lines) + "\n")
    print("\n".join(lines))
    print("E6_LICENSED_D2_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_kl_plugin_split.py <==
#!/usr/bin/env python3
"""Split-half plug-in estimate of KL(qbar||p): is the obstruction the estimator
or the model?  (Plan stage 1, decision gate for pillar A.)

The licensed budgets give, for the SVHN models, KL(qbar||p) <= 1.47-1.56 nats,
while the dataset floor is vacuous there (Rbar - log N < 0).  So the truth lies
somewhere in [0, 1.5] and the two possibilities have opposite consequences:

  * true KL small (<= ~0.3)  -> the gap is ESTIMATOR slack; a tighter licensed
                               bound would certify, and pillar A continues.
  * true KL ~ 1.5           -> the MODEL is the obstruction; no estimator helps,
                               and pillar A stops (plan risk 1).

This script estimates the truth with a split-half plug-in.  Building the mixture
and sampling from it on the SAME points makes each sample sit on its own
component and biases log qbar upward by ~log N (this is the "resolution floor"
seen in exp15/exp16).  We remove that by cross-fitting: build qbar_A from half A
and evaluate on draws from half B.

    KL_hat = E_{z ~ qbar_B} [ log qbar_A(z) - log p(z) ]

Both halves are draws from the same population aggregate posterior, so this
estimates KL(qbar_pop || p) with no self-component term.  It is an ESTIMATE, not
a bound, and is reported as such -- it is used only to decide where to spend
effort, never as a certificate budget.

Output: kl_plugin_split.csv
"""
import csv
import math
import sys
from pathlib import Path

import numpy as np
import torch

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from licensed_budget import rate_diag
from run_e1ext import CKPT, load_data, encode_all

OUT = HERE / "kl_plugin_split.csv"
N_DRAW = 4000          # samples from half B
FIELDS = ["dataset", "d", "seed", "n_A", "n_draw", "Rbar", "KL_plugin_split",
          "KL_se", "licensed_best", "verdict", "config"]


def log_mixture_density(z, mu, var, block=256):
    """log (1/N) sum_i N(z; mu_i, diag(var_i)) for each row of z."""
    M = len(z)
    out = np.full(M, -np.inf)
    const = -0.5 * np.log(2 * np.pi * var).sum(1)          # (N,)
    for s in range(0, len(mu), block):
        m = mu[s:s + block]; v = var[s:s + block]; c = const[s:s + block]
        # (M, B)
        lp = c[None, :] - 0.5 * (((z[:, None, :] - m[None, :, :]) ** 2)
                                 / v[None, :, :]).sum(2)
        mx = np.maximum(out, lp.max(1))
        out = mx + np.log(np.exp(out - mx) + np.exp(lp - mx[:, None]).sum(1))
    return out - math.log(len(mu))


def main():
    done = set()
    if OUT.exists():
        with OUT.open(newline="") as f:
            done = {(r["dataset"], int(r["d"]), int(r["seed"]))
                    for r in csv.DictReader(f)}
    else:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(FIELDS)

    lic = {(r["dataset"], int(r["d"]), int(r["seed"])):
           float(r["best_licensed_budget"])
           for r in csv.DictReader(open(HERE / "licensed_budget_e1ext.csv"))}

    for name in ("svhn",):
        tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
        for d in (16, 32):
            for seed in (0, 1, 2):
                if (name, d, seed) in done:
                    continue
                blob = torch.load(CKPT / f"{name}_d{d}_s{seed}.pt",
                                  map_location="cpu", weights_only=False)
                model = Arch(d)
                model.load_state_dict(blob["state_dict"], strict=True)
                model.eval()
                mu_t, lv_t = encode_all(model, te_x)
                mu = mu_t.numpy().astype(np.float64)
                var = np.exp(lv_t.numpy().astype(np.float64))
                N = len(mu)

                rng = np.random.default_rng(81_000 + 100 * d + seed)
                perm = rng.permutation(N)
                A, B = perm[: N // 2], perm[N // 2:]
                # draw from qbar_B
                pick = rng.choice(B, N_DRAW, replace=True)
                z = mu[pick] + np.sqrt(var[pick]) * rng.standard_normal((N_DRAW, d))

                lq = log_mixture_density(z, mu[A], var[A])
                lp = (-0.5 * (z ** 2).sum(1) - 0.5 * d * math.log(2 * math.pi))
                vals = lq - lp
                kl = float(vals.mean())
                se = float(vals.std(ddof=1) / math.sqrt(N_DRAW))
                R = rate_diag(mu, var)
                best = lic[(name, d, seed)]
                verdict = ("estimator-limited" if kl <= 0.3 else
                           "model-limited" if kl >= 0.8 else "ambiguous")

                row = [name, d, seed, len(A), N_DRAW, f"{R:.6f}",
                       f"{kl:.6f}", f"{se:.6f}", f"{best:.6f}", verdict,
                       "split-half cross-fit plug-in; ESTIMATE not a bound"]
                with OUT.open("a", newline="") as f:
                    csv.writer(f).writerow(row)
                print(f"{name} d={d} s={seed}: Rbar={R:.2f} "
                      f"KL_plugin={kl:.3f}+/-{se:.3f} "
                      f"(licensed upper bound {best:.3f}) -> {verdict}",
                      flush=True)
    print("KL_PLUGIN_SPLIT_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_licensed_budget_e1ext.py <==
#!/usr/bin/env python3
"""Phase 0 gate: closed-form licensed budget on the 12 E1-ext checkpoints.

Priority target: SVHN d=16 and d=32.  These are the only d>=10 families the
dataset floor (KL(qbar||p) >= Rbar - log N) does NOT exclude, and their
KL(qbar||p) is measured nowhere in the repository.

For each model we report, all from the SAME test split that defines A_q:
  Rbar_exact      exact rate of the diagonal Gaussian posteriors vs N(0,I)
  floor           Rbar - log N   (the dataset floor; <=0 means "not excluded")
  log1p_chi2      log(1 + chi^2(qbar||p)) -- the closed-form LICENSED budget
  Ihat_BD         Kolchinsky-Tracey lower bound on I(x;z) (consistency check)
  R_minus_IBD     Rbar - Ihat_BD -- the other licensed budget, for comparison
  B_star          exact admission threshold at the observed A_q, w*=0.5
  decision        CERTIFY iff min(licensed budgets) <= B_star

Gate declared before running: if no model reaches a licensed budget <= 0.6,
we do not train new models for this purpose (plan, stage 1).

Output: licensed_budget_e1ext.csv (append-or-create, skips completed rows).
"""
import csv
import math
import sys
from pathlib import Path

import numpy as np
import torch

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from licensed_budget import (log1p_chi2_diag, kt_bhattacharyya_mi_lower,
                             rate_diag, band_width, budget_star)
from run_e1ext import CKPT, load_data, encode_all

OUT = HERE / "licensed_budget_e1ext.csv"
WSTAR = 0.5
FIELDS = ["dataset", "d", "seed", "n_test", "A_q", "Rbar_exact", "log_N",
          "floor_R_minus_logN", "log1p_chi2", "chi2_violations", "Ihat_BD",
          "R_minus_IBD", "B_star", "best_licensed_budget", "band_width",
          "decision", "config"]


def main():
    done = set()
    if OUT.exists():
        with OUT.open(newline="") as f:
            done = {(r["dataset"], int(r["d"]), int(r["seed"]))
                    for r in csv.DictReader(f)}
    else:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(FIELDS)

    aq = {(r["dataset"], int(r["d"]), int(r["seed"])): float(r["A_q"])
          for r in csv.DictReader(open(HERE / "e1ext_per_model.csv"))}

    # SVHN first: the floor leaves it open and the number is missing everywhere
    for name in ("svhn", "fashion"):
        tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
        for d in (16, 32):
            for seed in (0, 1, 2):
                if (name, d, seed) in done:
                    print(f"skip {name} d={d} s={seed}", flush=True)
                    continue
                blob = torch.load(CKPT / f"{name}_d{d}_s{seed}.pt",
                                  map_location="cpu", weights_only=False)
                model = Arch(d)
                model.load_state_dict(blob["state_dict"], strict=True)
                model.eval()
                mu_t, lv_t = encode_all(model, te_x)
                mu = mu_t.numpy().astype(np.float64)
                var = np.exp(lv_t.numpy().astype(np.float64))
                N = len(mu)

                R = rate_diag(mu, var)
                floor = R - math.log(N)
                chi2, viol = log1p_chi2_diag(mu, var, block=96)
                ibd = kt_bhattacharyya_mi_lower(mu, var, block=96)
                r_ibd = R - ibd
                a = aq[(name, d, seed)]
                bstar = budget_star(a, WSTAR)
                best = min(x for x in (R, chi2, r_ibd) if math.isfinite(x))
                w = band_width(a, best)
                dec = "CERTIFY" if w <= WSTAR else "ABSTAIN"

                row = [name, d, seed, N, f"{a:.6f}", f"{R:.6f}",
                       f"{math.log(N):.6f}", f"{floor:.6f}", f"{chi2:.6f}",
                       viol, f"{ibd:.6f}", f"{r_ibd:.6f}", f"{bstar:.6f}",
                       f"{best:.6f}", f"{w:.6f}", dec,
                       "closed-form chi2 (deterministic upper bound); "
                       "Ihat_BD = Kolchinsky-Tracey Bhattacharyya lower bound on I"]
                with OUT.open("a", newline="") as f:
                    csv.writer(f).writerow(row)
                print(f"{name} d={d} s={seed}: N={N} Rbar={R:.2f} "
                      f"floor={floor:+.2f} log1p_chi2={chi2:.4f} "
                      f"R-Ihat={r_ibd:.3f} | A_q={a:.3f} B*={bstar:.3f} "
                      f"-> {dec} (width {w:.3f})", flush=True)
    print("LICENSED_BUDGET_E1EXT_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_licensed_mi_budget.py <==
#!/usr/bin/env python3
"""Licensed budget B_MI = R̄ − I_valid, with I_valid a confidence lower bound on
the exact mixture mutual information.  Protocol fixed in PRECOMMIT_LICENSED_MI.md;
the clip-tail correction below was added 2026-09-08 (see the precommit addendum).

Identity (exact, no approximation):
    R̄ = KL(q̄‖p) + I(i;z),
    I(i;z) = E_{i~Unif[N], z~q_i}[ log q_i(z) − log q̄(z) ].
Because q̄ = (1/N) Σ_i q_i has an exactly computable density, this expectation is
estimated WITHOUT bias — unlike InfoNCE (capped at log M) and unlike the
2000-component plug-ins whose self-component term floors them at R̄ − ln N.

Statistic T = log q_i(z) − log q̄(z) ≤ log N (since q̄ ≥ q_i/N), clipped BELOW at
−c: T_c = max(T, −c) = T + (−c−T)_+ ≥ T.  The lower clip therefore RAISES the
mean (the original docstring and precommit stated the opposite, an error found
2026-09-06), but by a provable amount:
    E[e^{−T}] = (1/N) Σ_i ∫ q̄ 1{q_i>0} ≤ 1   ⇒ (Markov)  P(−T > u) ≤ e^{−u}
    ⇒ E[(−c−T)_+] = ∫_c^∞ P(−T > u) du ≤ e^{−c}.
So E[T_c] ≤ I + e^{−c}.  With L_c the empirical-Bernstein (1−δ) lower confidence
bound on E[T_c] over the range [−c, log N],
    I_valid = max(0, L_c − e^{−c})   is a (1−δ) lower bound on I, and
    B_MI    = R̄ − I_valid           upper-bounds KL(q̄‖p) with probability ≥ 1−δ.
For c = 5 the correction is e^{−5} = 0.006738 nats.  The uncorrected value
R̄ − L_c is kept in the column B_uncorrected for the audit trail; the columns
clip_frac and tail_emp record how often the clip binds and the empirical
E[(−c−T)_+], which the analytic bound e^{−c} dominates.

Everything else (M, c, delta, seeds, readings) is fixed by the precommit.
Sampling seed for model (d, seed): 91_000 + 100·d + seed (column sample_seed).
"""
import csv
import math
import sys
from pathlib import Path

import numpy as np
import torch

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from licensed_budget import rate_diag, band_width, budget_star
from run_e1ext import CKPT, load_data, encode_all

OUT = HERE / "licensed_mi_budget.csv"
M_SAMPLES = 20_000        # precommitted
CLIP = 5.0                # precommitted (nats below zero)
DELTA = 0.05              # precommitted
WSTAR = 0.5               # precommitted
TAIL_CORR = math.exp(-CLIP)   # analytic bound on E[(−c−T)_+], added 2026-09-08
FIELDS = ["dataset", "d", "seed", "sample_seed", "N", "M", "clip", "delta", "A_q",
          "Rbar", "I_hat", "I_var", "I_lower", "tail_corr", "I_valid",
          "B_uncorrected", "B_MI", "B_star", "band_width", "decision",
          "clip_frac", "tail_emp", "KL_plugin_truth", "prev_best_licensed",
          "config"]


def log_mixture_density(z, mu, var, block=1024):
    """log q̄(z_k) for each row of z, q̄ = (1/N) Σ_i N(mu_i, diag(var_i))."""
    out = np.full(len(z), -np.inf)
    const = -0.5 * np.log(2 * np.pi * var).sum(1)
    for s in range(0, len(mu), block):
        m = mu[s:s + block]; v = var[s:s + block]; c = const[s:s + block]
        lp = c[None, :] - 0.5 * (((z[:, None, :] - m[None, :, :]) ** 2)
                                 / v[None, :, :]).sum(2)
        mx = np.maximum(out, lp.max(1))
        out = mx + np.log(np.exp(out - mx) + np.exp(lp - mx[:, None]).sum(1))
    return out - math.log(len(mu))


def log_own_density(z, mu, var):
    return (-0.5 * np.log(2 * np.pi * var).sum(1)
            - 0.5 * (((z - mu) ** 2) / var).sum(1))


def empirical_bernstein_lower(x, lo, hi, delta):
    """(1-delta) lower confidence bound on E[x] for x in [lo, hi]
    (Audibert–Munos–Szepesvári form: sqrt(2 V t / M) + 3 R t / M, t = ln(3/delta))."""
    M = len(x)
    V = float(np.var(x, ddof=1))
    R = hi - lo
    t = math.log(3.0 / delta)
    return float(x.mean() - math.sqrt(2.0 * V * t / M) - 3.0 * R * t / M), V


def eb_lower_from_moments(mean, V, M, R, delta):
    """Same bound recomputed from the stored (mean, V, M, R) — used to re-derive
    L_c at other delta levels from the CSV without re-sampling."""
    t = math.log(3.0 / delta)
    return float(mean - math.sqrt(2.0 * V * t / M) - 3.0 * R * t / M)


def main():
    done = set()
    if OUT.exists():
        with OUT.open(newline="") as f:
            rd = csv.DictReader(f)
            if rd.fieldnames != FIELDS:
                sys.exit(f"{OUT.name} has stale columns {rd.fieldnames}; move it "
                         f"aside (the corrected schema is {FIELDS})")
            done = {(r["dataset"], int(r["d"]), int(r["seed"])) for r in rd}
    else:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(FIELDS)

    aq = {(r["dataset"], int(r["d"]), int(r["seed"])): float(r["A_q"])
          for r in csv.DictReader(open(HERE / "e1ext_per_model.csv"))}
    prev = {(r["dataset"], int(r["d"]), int(r["seed"])):
            float(r["best_licensed_budget"])
            for r in csv.DictReader(open(HERE / "licensed_budget_e1ext.csv"))}
    truth = {}
    pth = HERE / "kl_plugin_split.csv"
    if pth.exists():
        truth = {(r["dataset"], int(r["d"]), int(r["seed"])):
                 float(r["KL_plugin_split"]) for r in csv.DictReader(open(pth))}

    for name in ("svhn", "fashion"):          # SVHN first: the open family
        tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
        for d in (16, 32):
            for seed in (0, 1, 2):
                if (name, d, seed) in done:
                    print(f"skip {name} d={d} s={seed}", flush=True)
                    continue
                blob = torch.load(CKPT / f"{name}_d{d}_s{seed}.pt",
                                  map_location="cpu", weights_only=False)
                model = Arch(d)
                model.load_state_dict(blob["state_dict"], strict=True)
                model.eval()
                mu_t, lv_t = encode_all(model, te_x)
                mu = mu_t.numpy().astype(np.float64)
                var = np.exp(lv_t.numpy().astype(np.float64))
                N = len(mu)

                sample_seed = 91_000 + 100 * d + seed
                rng = np.random.default_rng(sample_seed)
                idx = rng.integers(0, N, M_SAMPLES)
                z = mu[idx] + np.sqrt(var[idx]) * rng.standard_normal((M_SAMPLES, d))
                T = log_own_density(z, mu[idx], var[idx]) - log_mixture_density(z, mu, var)
                assert T.max() <= math.log(N) + 1e-9, "T > log N: mixture density bug"
                Tc = np.clip(T, -CLIP, math.log(N))
                I_lower, V = empirical_bernstein_lower(Tc, -CLIP, math.log(N), DELTA)
                clip_frac = float(np.mean(T < -CLIP))
                tail_emp = float(np.maximum(-CLIP - T, 0.0).mean())

                I_valid = max(0.0, I_lower - TAIL_CORR)
                R = rate_diag(mu, var)
                B_unc = min(R, R - I_lower)          # pre-2026-09-08 value (audit trail)
                B = R - I_valid                      # licensed budget
                a = aq[(name, d, seed)]
                bstar = budget_star(a, WSTAR)
                w = band_width(a, B)
                dec = "CERTIFY" if w <= WSTAR else "ABSTAIN"

                row = [name, d, seed, sample_seed, N, M_SAMPLES, CLIP, DELTA,
                       f"{a:.6f}", f"{R:.6f}", f"{Tc.mean():.6f}", f"{V:.6f}",
                       f"{I_lower:.6f}", f"{TAIL_CORR:.6f}", f"{I_valid:.6f}",
                       f"{B_unc:.6f}", f"{B:.6f}", f"{bstar:.6f}", f"{w:.6f}", dec,
                       f"{clip_frac:.6f}", f"{tail_emp:.6f}",
                       f"{truth.get((name,d,seed), float('nan')):.6f}",
                       f"{prev[(name,d,seed)]:.6f}",
                       "empirical-Bernstein lower bound on exact mixture MI; "
                       "clip-tail correction e^-c (2026-09-08)"]
                with OUT.open("a", newline="") as f:
                    csv.writer(f).writerow(row)
                print(f"{name} d={d} s={seed}: Rbar={R:.3f} Ihat={Tc.mean():.4f} "
                      f"I_lower={I_lower:.4f} I_valid={I_valid:.4f} -> "
                      f"B_MI={B:.4f} (uncorrected {B_unc:.4f}, was {prev[(name,d,seed)]:.3f}, "
                      f"truth~{truth.get((name,d,seed), float('nan')):.3f}) "
                      f"| clip binds {clip_frac:.2e}, tail_emp {tail_emp:.2e} "
                      f"| B*={bstar:.4f} width={w:.4f} -> {dec}", flush=True)
    print("LICENSED_MI_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_map_on_sampled_control.py <==
#!/usr/bin/env python3
"""Control for the mean-vs-sampled divergence: refit c_enc on SAMPLED z (W6 P1-8).

The concern (raised by every W6 internal auditor, and already flagged in our own
map-transfer caveat): in the main runs the encoder map is a GMM fitted on
posterior MEANS.  A divergence between the mean reading A_mu and the sampled
reading A_q could therefore be an artifact of that fitting choice -- the map
simply transfers poorly off the mean manifold -- rather than a property of the
coupled channel.

The control removes the confound at its source: refit the same GMM family on
SAMPLED latents drawn from the same stratified train subset (one draw per
example, fixed seed), then recompute both readings with that map on the same
test data and the same test draws as the main run.  Everything else --
architecture, checkpoint, decoder map, prototypes, K, S, test split -- is
unchanged, so the only difference is what the encoder map was fitted on.

Reading, fixed before the run:
  If the fashion divergence (A_mu - A_q, positive in 6/6 models in the main
  run) survives the refit in >= 5/6 fashion models with the same sign, the
  finding is not a mean-fitting artifact and the paper keeps it.
  If it collapses (<= 3/6, or sign flips), the paper downgrades the finding to
  a statement about map transfer and says so.
  All 12 models are reported either way.

Output: map_on_sampled_control.csv (append-or-create, skips completed rows).
"""
import csv
import sys
from pathlib import Path

import numpy as np
import torch
from sklearn.mixture import GaussianMixture

HERE = Path(__file__).resolve().parent
sys.path.insert(0, str(HERE))
from run_e1ext import (CKPT, K, TRAIN_SUBSET, S_DIAG, load_data, stratified,
                       encode_all, bregman_codes)

OUT = HERE / "map_on_sampled_control.csv"
FIELDS = ["dataset", "d", "seed", "A_mu_meanfit", "A_q_meanfit", "div_meanfit",
          "A_mu_sampfit", "A_q_sampfit", "div_sampfit",
          "active_q_sampfit", "config"]


def main():
    done = set()
    if OUT.exists():
        with OUT.open(newline="") as f:
            done = {(r["dataset"], int(r["d"]), int(r["seed"]))
                    for r in csv.DictReader(f)}
    else:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(FIELDS)

    main_rows = {(r["dataset"], int(r["d"]), int(r["seed"])): r
                 for r in csv.DictReader(open(HERE / "e1ext_per_model.csv"))}

    for name in ("fashion", "svhn"):
        tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
        for d in (16, 32):
            for seed in (0, 1, 2):
                if (name, d, seed) in done:
                    continue
                blob = torch.load(CKPT / f"{name}_d{d}_s{seed}.pt",
                                  map_location="cpu", weights_only=False)
                model = Arch(d)
                model.load_state_dict(blob["state_dict"], strict=True)
                model.eval()

                idx = stratified(tr_y, TRAIN_SUBSET // 10, seed)
                tr_mu, tr_lv = encode_all(model, tr_x[idx])

                # --- the control: fit the map on SAMPLED train latents
                torch.manual_seed(71_000 + 100 * d + seed)
                tr_z = tr_mu + torch.exp(0.5 * tr_lv) * torch.randn_like(tr_mu)
                gmm_s = GaussianMixture(K, covariance_type="diag",
                                        random_state=seed, max_iter=200,
                                        reg_covar=1e-4).fit(tr_z.numpy())
                with torch.inference_mode():
                    protos_s = torch.sigmoid(model.decode(
                        torch.tensor(gmm_s.means_, dtype=torch.float32))).flatten(1)
                    if kind == "cb":
                        protos_s = protos_s.clamp(1e-6, 1 - 1e-6)

                te_mu, te_lv = encode_all(model, te_x)
                # exactly the draws the main run used
                torch.manual_seed(41_000 + 100 * d + seed)
                eps = torch.randn(len(te_x), S_DIAG, d)
                zq = (te_mu[:, None, :]
                      + torch.exp(0.5 * te_lv)[:, None, :] * eps).reshape(-1, d)

                enc_mu = gmm_s.predict(te_mu.numpy())
                dec_mu = bregman_codes(model, te_mu, protos_s, kind)
                a_mu = float(np.mean(enc_mu == dec_mu))
                enc_q = gmm_s.predict(zq.numpy())
                dec_q = bregman_codes(model, zq, protos_s, kind)
                a_q = float(np.mean(enc_q == dec_q))
                usage = np.bincount(enc_q, minlength=K) / len(enc_q)
                active = int((usage > 0.01).sum())

                m = main_rows[(name, d, seed)]
                a_mu0, a_q0 = float(m["A_mu"]), float(m["A_q"])
                row = [name, d, seed, f"{a_mu0:.6f}", f"{a_q0:.6f}",
                       f"{a_mu0 - a_q0:.6f}", f"{a_mu:.6f}", f"{a_q:.6f}",
                       f"{a_mu - a_q:.6f}", active,
                       "map refit on sampled z; seed 71k series; all else as main run"]
                with OUT.open("a", newline="") as f:
                    csv.writer(f).writerow(row)
                print(f"{name} d={d} s={seed}: mean-fit div {a_mu0 - a_q0:+.3f} "
                      f"-> sampled-fit div {a_mu - a_q:+.3f} "
                      f"(A_mu {a_mu:.3f}, A_q {a_q:.3f}, active {active})",
                      flush=True)
    print("MAP_CONTROL_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments/run_prior_arm_ppca.py <==
#!/usr/bin/env python3
"""Genuine PRIOR-sampling arm for the coordinate-price panel (W6 blocking fix).

Why this exists. exp21's "p" arm draws z ~ N(m_x, Sigma_post) per test example
(run_exp21.py: draw_chunk(rep.mp_test, ...) with rep.mp_test = posterior_mean),
i.e. the EXACT POSTERIOR, and its budget `delta` is the mean per-example
KL(q||p_theta(.|x)), i.e. the VARIATIONAL GAP.  The draft mislabelled that
column A_prior (= A[p], prior sampling) and attributed the band to the
generative-side certificate.  All four W6 internal auditors caught it independently and
the primary code confirms it.  Rather than only relabelling, this script
measures the quantity the paper actually names.

What it computes, per fold and per map, in the canonical basis and under the
same fixed DCT rotation exp21 used:
  A[p]      : agreement under TRUE prior sampling, z ~ N(0, I_d)  (PPCA prior)
  A[qbar]   : agreement under aggregate-posterior sampling (mixture over x)
  KL(qbar||p) plug-in Gaussian-moment estimate, the Theorem 2(b) budget
  the Theorem 2(b) band at that budget, and whether A[p] lies inside it
Everything else (fits, maps, decoder metric, K, S, seeds) is reused from
ppca_core so the numbers are comparable to exp21's panel.

Output: prior_arm_ppca.csv (append-or-create, skips completed fold/rep/map).
"""
import csv
import math
import sys
from pathlib import Path

import numpy as np

HERE = Path(__file__).resolve().parent
EXP21 = HERE.parent / "experiments_2026" / "exp21_ppca_stress_suite"
sys.path.insert(0, str(EXP21))

import ppca_core as C                                    # noqa: E402
from run_exp21 import (load_data, native_representation,  # noqa: E402
                       transform_representation, CACHE)

OUT = HERE / "prior_arm_ppca.csv"
N_PRIOR = 200_000        # prior draws per condition
FIELDS = ["fold", "representation", "map", "A_prior_true", "A_qbar",
          "KL_qbar_p_plugin", "band_low", "band_high", "band_width",
          "A_prior_in_band", "R_exact", "band_low_R", "band_high_R",
          "band_width_R", "A_prior_in_band_R", "n_prior", "config"]


def dbin(a, b):
    e = 1e-12
    a = min(max(a, e), 1 - e); b = min(max(b, e), 1 - e)
    return a * math.log(a / b) + (1 - a) * math.log((1 - a) / (1 - b))


def band(a, B):
    lo, hi = 0.0, a
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: hi = m
        else: lo = m
    low = hi
    lo, hi = a, 1.0
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: lo = m
        else: hi = m
    return low, lo


def agreement(z, rep, cm):
    i = C.assign_encoder(z, cm)
    j = C.assign_quadratic(z, cm.centers, rep.decoder_metric)
    return float(np.mean(i == j))


def gaussian_kl_qbar_p(mp, post_var, d):
    """Plug-in Gaussian-moment estimate of KL(qbar || N(0,I_d)).

    qbar = E_x N(m_x, diag(post_var)); its exact first two moments are
    mean = E[m_x], cov = Cov(m_x) + diag(post_var).  The Gaussian with those
    moments has the largest entropy among laws with the same moments, so this
    plug-in LOWER-bounds the true KL(qbar||p) -- stated as such, and used only
    to describe the regime, never to certify.
    """
    mu = mp.mean(0)
    S = np.cov(mp, rowvar=False) + np.diag(post_var)
    sign, logdet = np.linalg.slogdet(S)
    assert sign > 0
    return 0.5 * (np.trace(S) + mu @ mu - d - logdet)


def exact_rate(mp, post_var, d):
    """R-bar = E_x KL(N(m_x, diag(post_var)) || N(0, I_d)), exact for PPCA.

    This is the budget Theorem 2(b) actually licenses:
    d_bin(A[qbar] || A[p]) <= KL(qbar||p) <= R-bar, so a band computed at
    R-bar is valid (conservative), whereas the moment plug-in above is a
    LOWER bound on KL(qbar||p) and yields an invalid (too narrow) band.
    """
    per_x = 0.5 * (post_var.sum() + (mp ** 2).sum(1) - d - np.log(post_var).sum())
    return float(per_x.mean())


def main():
    done = set()
    if OUT.exists():
        with OUT.open(newline="") as f:
            done = {(int(r["fold"]), r["representation"], r["map"])
                    for r in csv.DictReader(f)}
    else:
        with OUT.open("w", newline="") as f:
            csv.writer(f).writerow(FIELDS)

    Xtr, ytr, Xte, yte = load_data()
    parts = C.make_partitions(ytr)
    for fold, (train_idx, val_idx) in enumerate(parts):
        basefit = C.fit_or_load_base(Xtr, train_idx, fold, CACHE)
        fit = C.nested_fit(basefit, 10)
        base = native_representation(fit, Xtr[train_idx], Xtr[val_idx], Xte,
                                     ytr[train_idx])
        reps = [("base10_canonical", base),
                ("rot10_dct", transform_representation(base, "rot10_dct", 10, True))]
        for name, rep in reps:
            d = rep.dim
            post_var = np.diag(rep.p_cov).copy()
            rng = np.random.default_rng(C.stable_seed("prior-arm-v1", name, fold))
            zp = rng.standard_normal((N_PRIOR, d))          # TRUE prior N(0, I)
            # aggregate posterior: pick x uniformly then draw from q(.|x)
            idx = rng.integers(0, len(rep.mp_test), N_PRIOR)
            zq = rep.mp_test[idx] + rng.standard_normal((N_PRIOR, d)) * np.sqrt(post_var)
            kl = gaussian_kl_qbar_p(rep.mp_test, post_var, d)
            R = exact_rate(rep.mp_test, post_var, d)
            for cm in rep.maps:
                if (fold, name, cm.name) in done:
                    continue
                ap = agreement(zp, rep, cm)
                aq = agreement(zq, rep, cm)
                lo, hi = band(aq, kl)
                inside = lo - 1e-9 <= ap <= hi + 1e-9
                loR, hiR = band(aq, R)
                insideR = loR - 1e-9 <= ap <= hiR + 1e-9
                row = [fold, name, cm.name, f"{ap:.6f}", f"{aq:.6f}",
                       f"{kl:.6f}", f"{lo:.6f}", f"{hi:.6f}", f"{hi - lo:.6f}",
                       "T" if inside else "F",
                       f"{R:.6f}", f"{loR:.6f}", f"{hiR:.6f}", f"{hiR - loR:.6f}",
                       "T" if insideR else "F", N_PRIOR,
                       f"K={C.K};d=10;prior=N(0,I);plugin KL is a LOWER bound (invalid budget); "
                       f"R_exact is the licensed budget"]
                with OUT.open("a", newline="") as f:
                    csv.writer(f).writerow(row)
                print(f"fold{fold} {name:16s} {cm.name:20s} "
                      f"A[p]={ap:.4f} A[qbar]={aq:.4f} | plugin KL={kl:.3f} "
                      f"w={hi-lo:.3f} in={'T' if inside else 'F'} | R={R:.2f} "
                      f"w={hiR-loR:.3f} in={'T' if insideR else 'F'}", flush=True)
    print("PRIOR_ARM_DONE")


if __name__ == "__main__":
    main()


==> anc/experiments_2026/exp13_control_extension/per_code.csv <==
seed,code,training_target_class,prototype_target_class,posterior_count,prior_count,posterior_usage,prior_usage,common_weight,semantic_posterior_accuracy,semantic_prior_accuracy,prototype_posterior_accuracy,prototype_prior_accuracy
0,0,5,5,551,1502,0.0551,0.0751,0.0651,0.7658802177858439,0.4021304926764314,0.7658802177858439,0.4021304926764314
0,1,3,3,1372,2702,0.1372,0.1351,0.13615,0.5874635568513119,0.30384900074019244,0.5874635568513119,0.30384900074019244
0,2,9,9,1060,2133,0.106,0.10665,0.106325,0.4716981132075472,0.3066104078762307,0.4716981132075472,0.3066104078762307
0,3,7,7,1203,2038,0.1203,0.1019,0.1111,0.6807980049875312,0.48233562315996076,0.6807980049875312,0.48233562315996076
0,4,6,6,818,1440,0.0818,0.072,0.0769,0.9621026894865525,0.6555555555555556,0.9621026894865525,0.6555555555555556
0,5,0,0,931,1167,0.0931,0.05835,0.075725,0.9377013963480129,0.5664095972579263,0.9377013963480129,0.5664095972579263
0,6,1,1,1016,391,0.1016,0.01955,0.060575,0.9832677165354331,0.6854219948849105,0.9832677165354331,0.6854219948849105
0,7,4,4,652,987,0.0652,0.04935,0.05727499999999999,0.7776073619631901,0.5825734549138805,0.7776073619631901,0.5825734549138805
0,8,8,8,930,1837,0.093,0.09185,0.09242500000000001,0.8172043010752689,0.5291235710397387,0.8172043010752689,0.5291235710397387
0,9,2,2,1467,5803,0.1467,0.29015,0.218425,0.6332651670074982,0.2970877132517663,0.6332651670074982,0.2970877132517663
1,0,0,0,1189,2795,0.1189,0.13975,0.12932500000000002,0.7266610597140454,0.259391771019678,0.7266610597140454,0.259391771019678
1,1,1,1,592,144,0.0592,0.0072,0.0332,0.981418918918919,0.8472222222222222,0.981418918918919,0.8472222222222222
1,2,4,4,430,574,0.043,0.0287,0.03585,0.9813953488372092,0.8397212543554007,0.9813953488372092,0.8397212543554007
1,3,7,7,1345,2213,0.1345,0.11065,0.122575,0.5650557620817844,0.41165838228648893,0.5650557620817844,0.41165838228648893
1,4,1,1,486,189,0.0486,0.00945,0.029025,0.9876543209876543,0.8783068783068783,0.9876543209876543,0.8783068783068783
1,5,2,2,897,1471,0.0897,0.07355,0.081625,0.8996655518394648,0.4663494221617947,0.8996655518394648,0.4663494221617947
1,6,3,3,2703,7340,0.2703,0.367,0.31865,0.3570107288198298,0.1949591280653951,0.3570107288198298,0.1949591280653951
1,7,5,5,356,808,0.0356,0.0404,0.038,0.648876404494382,0.26485148514851486,0.648876404494382,0.26485148514851486
1,8,4,9,1213,3364,0.1213,0.1682,0.14475,0.38746908491343773,0.3388822829964328,0.33800494641385,0.14744351961950058
1,9,6,6,789,1102,0.0789,0.0551,0.067,0.8948035487959443,0.5208711433756806,0.8948035487959443,0.5208711433756806
2,0,3,3,1528,3582,0.1528,0.1791,0.16595,0.6158376963350786,0.33193746510329425,0.6158376963350786,0.33193746510329425
2,1,7,7,1223,2325,0.1223,0.11625,0.119275,0.7367130008176614,0.5212903225806451,0.7367130008176614,0.5212903225806451
2,2,8,8,777,1476,0.0777,0.0738,0.07575000000000001,0.8957528957528957,0.5907859078590786,0.8957528957528957,0.5907859078590786
2,3,1,1,606,145,0.0606,0.00725,0.033925000000000004,0.995049504950495,0.8896551724137931,0.995049504950495,0.8896551724137931
2,4,5,5,656,1939,0.0656,0.09695,0.081275,0.6585365853658537,0.30943785456420836,0.6585365853658537,0.30943785456420836
2,5,1,1,499,136,0.0499,0.0068,0.02835,0.9959919839679359,0.7647058823529411,0.9959919839679359,0.7647058823529411
2,6,6,6,900,1706,0.09,0.0853,0.08765,0.96,0.5826494724501758,0.96,0.5826494724501758
2,7,4,4,1751,4452,0.1751,0.2226,0.19885,0.537407195888064,0.35489667565139266,0.537407195888064,0.35489667565139266
2,8,0,0,951,903,0.0951,0.04515,0.070125,0.9800210304942166,0.698781838316722,0.9800210304942166,0.698781838316722
2,9,2,2,1109,3336,0.1109,0.1668,0.13885,0.8223624887285843,0.36810551558752996,0.8223624887285843,0.36810551558752996
3,0,8,8,889,2067,0.0889,0.10335,0.096125,0.8211473565804275,0.5316884373488147,0.8211473565804275,0.5316884373488147
3,1,3,3,1502,3246,0.1502,0.1623,0.15625,0.5952063914780293,0.30714725816389404,0.5952063914780293,0.30714725816389404
3,2,1,1,775,163,0.0775,0.00815,0.042825,0.9948387096774194,0.9263803680981595,0.9948387096774194,0.9263803680981595
3,3,6,6,819,1239,0.0819,0.06195,0.071925,0.9523809523809523,0.6319612590799032,0.9523809523809523,0.6319612590799032
3,4,7,7,1206,2176,0.1206,0.1088,0.1147,0.648424543946932,0.3786764705882353,0.648424543946932,0.3786764705882353
3,5,5,5,471,1261,0.0471,0.06305,0.055075,0.7664543524416136,0.36082474226804123,0.7664543524416136,0.36082474226804123
3,6,0,0,1014,1140,0.1014,0.057,0.0792,0.9289940828402367,0.4789473684210526,0.9289940828402367,0.4789473684210526
3,7,2,2,1213,3584,0.1213,0.1792,0.15025,0.731244847485573,0.35965401785714285,0.731244847485573,0.35965401785714285
3,8,1,4,720,1159,0.072,0.05795,0.064975,0.4777777777777778,0.272648835202761,0.2833333333333333,0.25107851596203623
3,9,4,4,1391,3965,0.1391,0.19825,0.16867500000000002,0.5413371675053918,0.4640605296343001,0.5413371675053918,0.4640605296343001
4,0,7,7,722,724,0.0722,0.0362,0.0542,0.96398891966759,0.8204419889502762,0.96398891966759,0.8204419889502762
4,1,0,0,944,1280,0.0944,0.064,0.07919999999999999,0.909957627118644,0.54140625,0.909957627118644,0.54140625
4,2,4,9,1388,3707,0.1388,0.18535,0.162075,0.43804034582132567,0.38224979768006473,0.4085014409221902,0.1680604262206636
4,3,3,3,2438,5916,0.2438,0.2958,0.2698,0.3642329778506973,0.2116294793779581,0.3642329778506973,0.2116294793779581
4,4,2,2,1008,2658,0.1008,0.1329,0.11685,0.808531746031746,0.43077501881113617,0.808531746031746,0.43077501881113617
4,5,5,5,402,777,0.0402,0.03885,0.039525000000000005,0.7786069651741293,0.4144144144144144,0.7786069651741293,0.4144144144144144
4,6,6,6,634,682,0.0634,0.0341,0.04875,0.9069400630914827,0.7551319648093842,0.9069400630914827,0.7551319648093842
4,7,6,6,396,1175,0.0396,0.05875,0.049174999999999996,0.7146464646464646,0.43319148936170215,0.7146464646464646,0.43319148936170215
4,8,1,1,966,430,0.0966,0.0215,0.059050000000000005,0.9927536231884058,0.7093023255813954,0.9927536231884058,0.7093023255813954
4,9,4,4,1102,2651,0.1102,0.13255,0.12137500000000001,0.33484573502722326,0.28479818936250473,0.33484573502722326,0.28479818936250473


==> anc/experiments_2026/exp13_control_extension/per_seed.csv <==
seed,A_mu_raw,A_q_raw,A_prior_raw,A_mu_optimal,A_q_optimal,A_prior_optimal,semantic_mean_micro,semantic_posterior_micro,semantic_prior_micro,semantic_posterior_macro,semantic_prior_macro,semantic_posterior_commonmix,semantic_prior_commonmix,prototype_posterior_micro,prototype_prior_micro,prototype_posterior_commonmix,prototype_prior_commonmix,training_map_purity_unweighted,training_map_purity_weighted,target_majority_posterior,target_majority_prior,classifier_test_accuracy,classifier_converged,classifier_n_iter,n_test_images,n_prior_draws,s_diagnostic,runtime_seconds,notes
0,0.7478,0.7471625,0.5443,0.7478,0.7471625,0.5443,0.7419,0.7402,0.4103,0.761698852524819,0.48110974113565935,0.718575015960111,0.4357211266398143,0.7402,0.4103,0.718575015960111,0.4357211266398143,0.7569590451126007,0.7355999999999999,0.1467,0.29015,0.9261,1,254,10000,20000,16,10.328262040999999,natural prototype indices; Type-1 Bernoulli-Bregman decoder map; single fixed converged external classifier
1,0.7989,0.79944375,0.51815,0.7989,0.79944375,0.51815,0.6319,0.6286,0.32255,0.7430010729402671,0.5022213969938486,0.5875619102039524,0.3619349401327047,0.6226,0.29035,0.5804019761561371,0.3342241791338938,0.7391747807117521,0.6166666666666667,0.2703,0.367,0.9261,1,254,10000,20000,16,9.172955708,natural prototype indices; Type-1 Bernoulli-Bregman decoder map; single fixed converged external classifier
2,0.768,0.767275,0.51695,0.768,0.767275,0.51695,0.7739,0.7719,0.42695,0.8197672382300786,0.5412246106879781,0.7473554061348735,0.46077844066339924,0.7719,0.42695,0.7473554061348735,0.46077844066339924,0.8190695313183782,0.767,0.1751,0.2226,0.9261,1,254,10000,20000,16,9.164948332999998,natural prototype indices; Type-1 Bernoulli-Bregman decoder map; single fixed converged external classifier
3,0.7586,0.758,0.508,0.7586,0.758,0.508,0.7256,0.7244,0.415,0.7457806182114355,0.4711989286662305,0.7054240522488433,0.43549439247362004,0.7104,0.41375,0.6927900244710654,0.4340928609809539,0.7412252413340059,0.7167333333333332,0.1502,0.19825,0.9261,1,254,10000,20000,16,10.026841541000003,natural prototype indices; Type-1 Bernoulli-Bregman decoder map; single fixed converged external classifier
4,0.7794,0.77914375,0.5367,0.7794,0.77914375,0.5367,0.6411,0.6365,0.37535,0.721254446761771,0.49833409183488364,0.5974537353221108,0.4076804483073601,0.6324,0.33565,0.5926662173105833,0.3729657059280777,0.7170842395184696,0.6298666666666666,0.249,0.3179,0.9261,1,254,10000,20000,16,10.225644917000004,natural prototype indices; Type-1 Bernoulli-Bregman decoder map; single fixed converged external classifier


==> anc/experiments_2026/exp13_control_extension/run_exp13.py <==
#!/usr/bin/env python3
"""Exp13: corrected high-dimensional coupled-diagnostic and semantic probe.

The headline agreement uses the decoder-output Type-1 Bernoulli-Bregman map
defined in the paper.  Natural prototype indices are never relabelled for the
headline; optimal-permutation agreement is retained only as a sensitivity
readout.  The semantic probe reports per-code and common-mixture-standardized
posterior/prior results so a changed code mixture cannot by itself explain the
headline task contrast.
"""

from __future__ import annotations

import argparse
import csv
import math
import os
import time
import warnings
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from scipy.optimize import linear_sum_assignment
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression
from sklearn.mixture import GaussianMixture
from torch.utils.data import DataLoader, Subset
from torchvision import datasets, transforms

HERE = Path(__file__).resolve().parent
EXP10 = HERE.parent / "exp10_mnist_snis"
DATA_ROOT = EXP10 / "data"
CKPT_DIR = EXP10 / "checkpoints_mnist_audited"
PER_SEED_PATH = HERE / "per_seed.csv"
PER_CODE_PATH = HERE / "per_code.csv"
SUMMARY_PATH = HERE / "summary.csv"
TABLE_PATH = HERE / "table_exp13.md"
REPORT_PATH = HERE / "REPORT.md"

LATENT_DIM = 10
TRAIN_SUBSET = 15_000
TRAIN_BATCH_SIZE = 512
TEST_BATCH_SIZE = 256
DECODE_BATCH_SIZE = 512
S_DIAG = 16
S1 = 1
DEFAULT_N_TEST = 10_000
DEFAULT_N_PRIOR = 20_000
DEFAULT_SEEDS = (0, 1, 2, 3, 4)

CSV_FIELDS = [
    "seed",
    "A_mu_raw", "A_q_raw", "A_prior_raw",
    "A_mu_optimal", "A_q_optimal", "A_prior_optimal",
    "semantic_mean_micro", "semantic_posterior_micro", "semantic_prior_micro",
    "semantic_posterior_macro", "semantic_prior_macro",
    "semantic_posterior_commonmix", "semantic_prior_commonmix",
    "prototype_posterior_micro", "prototype_prior_micro",
    "prototype_posterior_commonmix", "prototype_prior_commonmix",
    "training_map_purity_unweighted", "training_map_purity_weighted",
    "target_majority_posterior", "target_majority_prior",
    "classifier_test_accuracy", "classifier_converged", "classifier_n_iter",
    "n_test_images", "n_prior_draws", "s_diagnostic", "runtime_seconds", "notes",
]

PER_CODE_FIELDS = [
    "seed", "code", "training_target_class", "prototype_target_class",
    "posterior_count", "prior_count", "posterior_usage", "prior_usage", "common_weight",
    "semantic_posterior_accuracy", "semantic_prior_accuracy",
    "prototype_posterior_accuracy", "prototype_prior_accuracy",
]

ANALYSIS_RULE = (
    "Analysis rule fixed before the corrected rerun (not independently preregistered): "
    "\"Using the paper's decoder-output Bregman map, we will report the mean, posterior, and prior "
    "agreements without post-hoc relabelling. For the semantic probe, we will report per-code, macro, "
    "and common-mixture-standardized posterior/prior accuracies. If the posterior-prior contrast does "
    "not retain the same direction in every seed after common-mixture standardization, we will not "
    "use it as evidence of a within-code semantic degradation.\""
)


class ConvVAE(nn.Module):
    def __init__(self, d: int = 10):
        super().__init__()
        self.d = d
        self.enc_conv1 = nn.Conv2d(1, 32, 4, 2, 1)
        self.enc_conv2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.enc_fc1 = nn.Linear(64 * 7 * 7, 256)
        self.enc_fc2 = nn.Linear(256, 2 * d)
        self.dec_fc1 = nn.Linear(d, 256)
        self.dec_fc2 = nn.Linear(256, 64 * 7 * 7)
        self.dec_conv1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.dec_conv2 = nn.ConvTranspose2d(32, 1, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.enc_conv1(x))
        h = F.relu(self.enc_conv2(h))
        h = h.view(h.size(0), -1)
        h = F.relu(self.enc_fc1(h))
        out = self.enc_fc2(h)
        return out[:, : self.d], torch.clamp(out[:, self.d:], min=-10.0, max=10.0)

    def decode(self, z):
        h = F.relu(self.dec_fc1(z))
        h = F.relu(self.dec_fc2(h))
        h = h.view(-1, 64, 7, 7)
        h = F.relu(self.dec_conv1(h))
        return self.dec_conv2(h)


def stratified_subset_indices(dataset, n_per_class, num_classes=10, seed=0):
    rng = np.random.default_rng(seed)
    targets = np.asarray(dataset.targets)
    chosen = []
    for c in range(num_classes):
        chosen.extend(rng.choice(np.where(targets == c)[0], size=n_per_class, replace=False).tolist())
    rng.shuffle(chosen)
    return chosen


def get_train_loader(train, seed):
    indices = stratified_subset_indices(train, TRAIN_SUBSET // 10, seed=seed)
    return DataLoader(Subset(train, indices), batch_size=TRAIN_BATCH_SIZE, shuffle=False,
                      num_workers=0, drop_last=False)


def load_model(seed, device):
    path = CKPT_DIR / f"mnist_convvae_seed{seed}.pt"
    checkpoint = torch.load(path, map_location=device, weights_only=False)
    if int(checkpoint["seed"]) != seed:
        raise ValueError(f"checkpoint seed mismatch in {path}")
    model = ConvVAE(d=LATENT_DIM).to(device)
    model.load_state_dict(checkpoint["state_dict"], strict=True)
    model.eval()
    return model


def load_datasets():
    transform = transforms.ToTensor()
    return (
        datasets.MNIST(DATA_ROOT, train=True, download=False, transform=transform),
        datasets.MNIST(DATA_ROOT, train=False, download=False, transform=transform),
    )


@torch.inference_mode()
def encode_loader(model, loader):
    mus, logvars, ys = [], [], []
    for x, y in loader:
        mu, logvar = model.encode(x)
        mus.append(mu.cpu())
        logvars.append(logvar.cpu())
        ys.append(y.cpu())
    return torch.cat(mus), torch.cat(logvars), torch.cat(ys)


@torch.inference_mode()
def encode_tensor(model, x, batch_size=TEST_BATCH_SIZE):
    mus, logvars = [], []
    for start in range(0, len(x), batch_size):
        mu, logvar = model.encode(x[start:start + batch_size])
        mus.append(mu.cpu())
        logvars.append(logvar.cpu())
    return torch.cat(mus), torch.cat(logvars)


@torch.inference_mode()
def decoder_prototypes(model, means):
    """Decode the encoder prototypes used by the paper's decoder-side map."""
    z = torch.as_tensor(means, dtype=torch.float32)
    return torch.sigmoid(model.decode(z)).flatten(1).clamp(1e-6, 1 - 1e-6)


@torch.inference_mode()
def bregman_decoder_codes(model, z, prototypes, batch_size=DECODE_BATCH_SIZE):
    """Assign c_dec(z) by Type-1 Bernoulli KL in decoder-output space."""
    labels = []
    for start in range(0, len(z), batch_size):
        probabilities = torch.sigmoid(model.decode(z[start:start + batch_size])).flatten(1)
        probabilities = probabilities.clamp(1e-6, 1 - 1e-6)
        p = probabilities[:, None, :]
        q = prototypes[None, :, :]
        divergence = (p * torch.log(p / q) + (1 - p) * torch.log((1 - p) / (1 - q))).sum(2)
        labels.append(divergence.argmin(1).cpu().numpy())
    return np.concatenate(labels)


def raw_and_optimal_agreement(encoder_codes, decoder_codes, n_codes=10):
    """Return natural-index and independently optimal-permutation diagonals."""
    confusion = np.zeros((n_codes, n_codes), dtype=np.int64)
    np.add.at(confusion, (encoder_codes, decoder_codes), 1)
    raw = float(np.trace(confusion) / max(confusion.sum(), 1))
    row_ind, col_ind = linear_sum_assignment(-confusion)
    optimal = float(confusion[row_ind, col_ind].sum() / max(confusion.sum(), 1))
    return raw, optimal


@torch.inference_mode()
def decode_classify(model, classifier, z):
    predictions = []
    for start in range(0, len(z), DECODE_BATCH_SIZE):
        xhat = torch.sigmoid(model.decode(z[start:start + DECODE_BATCH_SIZE]))
        predictions.append(classifier.predict(xhat.cpu().numpy().reshape(len(xhat), -1)))
    return np.concatenate(predictions)


def train_external_classifier(train, test, n_test):
    """Train one fixed evaluator and fail closed if it does not converge."""
    train_x = train.data.numpy().reshape(len(train), -1).astype(np.float32) / 255.0
    with warnings.catch_warnings(record=True) as caught:
        warnings.simplefilter("always", ConvergenceWarning)
        classifier = LogisticRegression(max_iter=1000, solver="lbfgs", random_state=0)
        classifier.fit(train_x, train.targets.numpy())
    converged = not any(issubclass(w.category, ConvergenceWarning) for w in caught)
    if not converged:
        raise RuntimeError("External classifier did not converge; posting gate must fail closed")
    test_x = test.data[:n_test].numpy().reshape(n_test, -1).astype(np.float32) / 255.0
    test_y = test.targets[:n_test].numpy()
    test_accuracy = float(np.mean(classifier.predict(test_x) == test_y))
    return classifier, converged, int(np.max(classifier.n_iter_)), test_accuracy


def append_seed_row(row):
    with PER_SEED_PATH.open("a", newline="") as f:
        csv.DictWriter(f, fieldnames=CSV_FIELDS).writerow(row)
        f.flush()
        os.fsync(f.fileno())


def append_code_rows(rows):
    with PER_CODE_PATH.open("a", newline="") as f:
        writer = csv.DictWriter(f, fieldnames=PER_CODE_FIELDS)
        writer.writerows(rows)
        f.flush()
        os.fsync(f.fileno())


def existing_seeds():
    if not PER_SEED_PATH.exists():
        return set()
    with PER_SEED_PATH.open(newline="") as f:
        return {int(r["seed"]) for r in csv.DictReader(f) if r.get("seed", "").strip()}


def validate_persisted_outputs():
    """Fail closed on incomplete or duplicated seed/per-code persistence."""
    with PER_SEED_PATH.open(newline="") as f:
        seed_rows = list(csv.DictReader(f))
    seed_ids = [int(row["seed"]) for row in seed_rows]
    if len(seed_ids) != len(set(seed_ids)):
        raise RuntimeError("per_seed.csv contains duplicate seeds; rerun with --force")

    with PER_CODE_PATH.open(newline="") as f:
        code_rows = list(csv.DictReader(f))
    codes_by_seed = {}
    for row in code_rows:
        codes_by_seed.setdefault(int(row["seed"]), []).append(int(row["code"]))
    if set(codes_by_seed) != set(seed_ids):
        raise RuntimeError("per_seed.csv and per_code.csv contain different seed sets; rerun with --force")
    expected_codes = list(range(10))
    for seed in seed_ids:
        if sorted(codes_by_seed[seed]) != expected_codes:
            raise RuntimeError(f"seed={seed}: per_code.csv is incomplete or duplicated; rerun with --force")


def run_seed(seed, train, test, n_test, n_prior, classifier, classifier_info):
    started = time.monotonic()
    model = load_model(seed, torch.device("cpu"))

    train_mu, _, train_y = encode_loader(model, get_train_loader(train, seed))
    gmm = GaussianMixture(n_components=10, covariance_type="diag", random_state=seed,
                          max_iter=200, reg_covar=1e-4).fit(train_mu.numpy())
    train_codes = gmm.predict(train_mu.numpy())
    code_counts = np.bincount(train_codes, minlength=10)
    train_y_np = train_y.numpy()
    class_of_code = np.zeros(10, dtype=np.int64)
    purities = np.zeros(10, dtype=np.float64)
    for code in range(10):
        label_counts = np.bincount(train_y_np[train_codes == code], minlength=10)
        class_of_code[code] = int(label_counts.argmax())
        purities[code] = float(label_counts.max() / code_counts[code])
    purity_unweighted = float(purities.mean())
    purity_weighted = float(np.dot(purities, code_counts / code_counts.sum()))

    test_x = test.data[:n_test].float().div_(255.0).unsqueeze(1)
    test_mu, test_logvar = encode_tensor(model, test_x)
    mu_np = test_mu.numpy()
    prototypes = decoder_prototypes(model, gmm.means_)
    prototype_assignments = bregman_decoder_codes(
        model,
        torch.as_tensor(gmm.means_, dtype=torch.float32),
        prototypes,
    )
    if not np.array_equal(prototype_assignments, np.arange(len(gmm.means_))):
        raise RuntimeError(f"seed={seed}: decoder-output Bregman prototypes do not self-assign")

    enc_mu = gmm.predict(mu_np)
    dec_mu = bregman_decoder_codes(model, test_mu, prototypes)
    a_mu_raw, a_mu_optimal = raw_and_optimal_agreement(enc_mu, dec_mu)

    torch.manual_seed(40_000 + seed)
    eps_diag = torch.randn(n_test, S_DIAG, LATENT_DIM)
    z_diag = test_mu[:, None, :] + torch.exp(0.5 * test_logvar)[:, None, :] * eps_diag
    z_diag = z_diag.reshape(-1, LATENT_DIM)
    enc_diag = gmm.predict(z_diag.numpy())
    dec_diag = bregman_decoder_codes(model, z_diag, prototypes)
    a_q_raw, a_q_optimal = raw_and_optimal_agreement(enc_diag, dec_diag)

    mean_codes = enc_mu
    mean_pred = decode_classify(model, classifier, test_mu)
    semantic_mean_micro = float(np.mean(mean_pred == class_of_code[mean_codes]))

    torch.manual_seed(50_000 + seed)
    eps = torch.randn(n_test, S1, LATENT_DIM)
    posterior_z = (
        test_mu[:, None, :] + torch.exp(0.5 * test_logvar)[:, None, :] * eps
    ).reshape(-1, LATENT_DIM)
    posterior_codes = gmm.predict(posterior_z.numpy())
    posterior_pred = decode_classify(model, classifier, posterior_z)

    torch.manual_seed(52_000 + seed)
    prior_z = torch.randn(n_prior, LATENT_DIM)
    prior_codes = gmm.predict(prior_z.numpy())
    prior_pred = decode_classify(model, classifier, prior_z)
    dec_prior = bregman_decoder_codes(model, prior_z, prototypes)
    a_prior_raw, a_prior_optimal = raw_and_optimal_agreement(prior_codes, dec_prior)

    prototype_class_of_code = classifier.predict(prototypes.cpu().numpy())
    semantic_posterior_ok = posterior_pred == class_of_code[posterior_codes]
    semantic_prior_ok = prior_pred == class_of_code[prior_codes]
    prototype_posterior_ok = posterior_pred == prototype_class_of_code[posterior_codes]
    prototype_prior_ok = prior_pred == prototype_class_of_code[prior_codes]

    posterior_counts = np.bincount(posterior_codes, minlength=10)
    prior_counts = np.bincount(prior_codes, minlength=10)
    posterior_usage = posterior_counts / posterior_counts.sum()
    prior_usage = prior_counts / prior_counts.sum()
    common_weights = 0.5 * (posterior_usage + prior_usage)

    def per_code_accuracy(ok, codes):
        return np.array([
            float(np.mean(ok[codes == code])) if np.any(codes == code) else math.nan
            for code in range(10)
        ])

    semantic_posterior_per_code = per_code_accuracy(semantic_posterior_ok, posterior_codes)
    semantic_prior_per_code = per_code_accuracy(semantic_prior_ok, prior_codes)
    prototype_posterior_per_code = per_code_accuracy(prototype_posterior_ok, posterior_codes)
    prototype_prior_per_code = per_code_accuracy(prototype_prior_ok, prior_codes)
    per_code_arrays = (
        semantic_posterior_per_code, semantic_prior_per_code,
        prototype_posterior_per_code, prototype_prior_per_code,
    )
    if any(np.any(~np.isfinite(values)) for values in per_code_arrays):
        raise RuntimeError(f"seed={seed}: a code is absent under posterior or prior sampling")

    def macro(values):
        return float(np.mean(values))

    def standardize(values):
        return float(np.dot(common_weights, values))

    target_posterior = class_of_code[posterior_codes]
    target_prior = class_of_code[prior_codes]
    code_rows = []
    for code in range(10):
        code_rows.append({
            "seed": seed,
            "code": code,
            "training_target_class": int(class_of_code[code]),
            "prototype_target_class": int(prototype_class_of_code[code]),
            "posterior_count": int(posterior_counts[code]),
            "prior_count": int(prior_counts[code]),
            "posterior_usage": float(posterior_usage[code]),
            "prior_usage": float(prior_usage[code]),
            "common_weight": float(common_weights[code]),
            "semantic_posterior_accuracy": float(semantic_posterior_per_code[code]),
            "semantic_prior_accuracy": float(semantic_prior_per_code[code]),
            "prototype_posterior_accuracy": float(prototype_posterior_per_code[code]),
            "prototype_prior_accuracy": float(prototype_prior_per_code[code]),
        })

    classifier_converged, classifier_n_iter, classifier_test_accuracy = classifier_info
    row = {
        "seed": seed,
        "A_mu_raw": a_mu_raw, "A_q_raw": a_q_raw, "A_prior_raw": a_prior_raw,
        "A_mu_optimal": a_mu_optimal, "A_q_optimal": a_q_optimal,
        "A_prior_optimal": a_prior_optimal,
        "semantic_mean_micro": semantic_mean_micro,
        "semantic_posterior_micro": float(np.mean(semantic_posterior_ok)),
        "semantic_prior_micro": float(np.mean(semantic_prior_ok)),
        "semantic_posterior_macro": macro(semantic_posterior_per_code),
        "semantic_prior_macro": macro(semantic_prior_per_code),
        "semantic_posterior_commonmix": standardize(semantic_posterior_per_code),
        "semantic_prior_commonmix": standardize(semantic_prior_per_code),
        "prototype_posterior_micro": float(np.mean(prototype_posterior_ok)),
        "prototype_prior_micro": float(np.mean(prototype_prior_ok)),
        "prototype_posterior_commonmix": standardize(prototype_posterior_per_code),
        "prototype_prior_commonmix": standardize(prototype_prior_per_code),
        "training_map_purity_unweighted": purity_unweighted,
        "training_map_purity_weighted": purity_weighted,
        "target_majority_posterior": float(np.bincount(target_posterior, minlength=10).max() / len(target_posterior)),
        "target_majority_prior": float(np.bincount(target_prior, minlength=10).max() / len(target_prior)),
        "classifier_test_accuracy": classifier_test_accuracy,
        "classifier_converged": int(classifier_converged),
        "classifier_n_iter": classifier_n_iter,
        "n_test_images": n_test, "n_prior_draws": n_prior, "s_diagnostic": S_DIAG,
        "runtime_seconds": time.monotonic() - started,
        "notes": "natural prototype indices; Type-1 Bernoulli-Bregman decoder map; "
                 "single fixed converged external classifier",
    }
    return row, code_rows


def fmt(value, digits=6):
    if isinstance(value, (float, np.floating)):
        return "NaN" if math.isnan(float(value)) else f"{float(value):.{digits}f}"
    return str(value)


def write_derived():
    validate_persisted_outputs()
    with PER_SEED_PATH.open(newline="") as f:
        rows = list(csv.DictReader(f))
    numeric_fields = [field for field in CSV_FIELDS if field not in {"notes"}]
    summary = {}
    with SUMMARY_PATH.open("w", newline="") as f:
        writer = csv.writer(f)
        writer.writerow(["metric", "mean", "std", "n", "mean_pm_std"])
        for field in numeric_fields:
            vals = np.array([float(r[field]) for r in rows], dtype=float)
            vals = vals[np.isfinite(vals)]
            mean = float(vals.mean()) if len(vals) else math.nan
            std = float(vals.std(ddof=1)) if len(vals) > 1 else 0.0
            summary[field] = (mean, std, len(vals))
            writer.writerow([field, fmt(mean), fmt(std), len(vals),
                             f"{mean:.6f} ± {std:.6f}" if len(vals) else "NaN"])

    headline = [
        "seed", "A_mu_raw", "A_q_raw", "A_prior_raw",
        "semantic_mean_micro", "semantic_posterior_micro", "semantic_prior_micro",
        "semantic_posterior_commonmix", "semantic_prior_commonmix",
    ]
    lines = ["# Exp13 results", "", "| " + " | ".join(headline) + " |",
             "| " + " | ".join(["---"] * len(headline)) + " |"]
    for row in rows:
        lines.append("| " + " | ".join(fmt(float(row[h])) if h != "seed" else row["seed"] for h in headline) + " |")
    lines.append("| mean ± SD | " + " | ".join(
        f"{summary[h][0]:.6f} ± {summary[h][1]:.6f}" for h in headline[1:]) + " |")
    TABLE_PATH.write_text("\n".join(lines) + "\n")
    write_report(rows, summary)


def write_report(rows, summary):
    m = lambda key: summary[key][0]
    s = lambda key: summary[key][1]
    a_mu_m, a_q_m, a_prior_m = m("A_mu_raw"), m("A_q_raw"), m("A_prior_raw")
    mean_m = m("semantic_mean_micro")
    posterior_micro_m, prior_micro_m = m("semantic_posterior_micro"), m("semantic_prior_micro")
    posterior_macro_m, prior_macro_m = m("semantic_posterior_macro"), m("semantic_prior_macro")
    posterior_common_m = m("semantic_posterior_commonmix")
    prior_common_m = m("semantic_prior_commonmix")
    per_seed_diag = [float(r["A_q_raw"]) - float(r["A_prior_raw"]) for r in rows]
    per_seed_common = [
        float(r["semantic_posterior_commonmix"]) - float(r["semantic_prior_commonmix"])
        for r in rows
    ]
    diagnostic_gap_mean = float(np.mean(per_seed_diag))
    diagnostic_gap_sd = float(np.std(per_seed_diag, ddof=1))
    common_gap_mean = float(np.mean(per_seed_common))
    common_gap_sd = float(np.std(per_seed_common, ddof=1))
    classifier_pass = all(int(float(r["classifier_converged"])) == 1 for r in rows)
    gate_pass = (
        len(rows) == 5
        and classifier_pass
        and all(value > 0 for value in per_seed_diag)
        and all(value > 0 for value in per_seed_common)
    )
    verdict = "PASS" if gate_pass else "FAIL"
    n_seeds = len(rows)
    text = f"""{ANALYSIS_RULE}

# BLUF
POSTING_GATE={verdict}. Across {n_seeds} seeds ({', '.join(r['seed'] for r in rows)}), on the full {rows[0]['n_test_images']}-image MNIST test split and {rows[0]['n_prior_draws']} prior draws per seed, the paper-defined natural-index Bregman diagnostic gives A_mu={a_mu_m:.6f}±{s('A_mu_raw'):.6f}, A_q={a_q_m:.6f}±{s('A_q_raw'):.6f}, and A_prior={a_prior_m:.6f}±{s('A_prior_raw'):.6f}; the paired posterior-prior diagnostic gap is {diagnostic_gap_mean:.6f}±{diagnostic_gap_sd:.6f}. The semantic code-consistency probe is {posterior_micro_m:.6f}±{s('semantic_posterior_micro'):.6f} versus {prior_micro_m:.6f}±{s('semantic_prior_micro'):.6f} by micro average and {posterior_common_m:.6f}±{s('semantic_posterior_commonmix'):.6f} versus {prior_common_m:.6f}±{s('semantic_prior_commonmix'):.6f} after standardizing both laws to their common code mixture; the paired standardized gap is {common_gap_mean:.6f}±{common_gap_sd:.6f}. Both gaps have the same direction in {sum(v > 0 for v in per_seed_diag)}/{n_seeds} and {sum(v > 0 for v in per_seed_common)}/{n_seeds} seeds, respectively.

# Coverage
Seeds {', '.join(r['seed'] for r in rows)}; one seed-specific diagonal GMM fitted to each stratified 15,000-image training subset; all test images; S={S_DIAG} posterior draws per test image for A_q; one posterior draw per image for the semantic probe; and {rows[0]['n_prior_draws']} prior draws per seed. c_dec is Type-1 Bernoulli KL between d_theta(z) and decoded GMM prototypes. Natural prototype indices define the headline; independent optimal-permutation diagonals are sensitivity readouts only. One external logistic classifier was trained once on the 60,000-image training split and reused for every seed.

# Fact-Assumption-Assessment
[FACT] Natural-index diagnostic values: A_mu={a_mu_m:.6f}, A_q={a_q_m:.6f}, A_prior={a_prior_m:.6f}.
[FACT] Semantic-probe micro values: mean={mean_m:.6f}, posterior={posterior_micro_m:.6f}, prior={prior_micro_m:.6f}.
[FACT] Semantic-probe macro values: posterior={posterior_macro_m:.6f}, prior={prior_macro_m:.6f}; common-mixture values: posterior={posterior_common_m:.6f}, prior={prior_common_m:.6f}.
[FACT] The fixed classifier converged in {int(m('classifier_n_iter'))} iterations and attained test accuracy {m('classifier_test_accuracy'):.6f}.
[ASSESSMENT] POSTING_GATE={verdict}: five seeds are present, the evaluator converged, and both the natural-index diagnostic gap and composition-standardized semantic gap have the same direction in every seed.

# Confidence per key judgment
[ASSESSMENT — confidence: High] Arithmetic consistency within the persisted run: deterministic seeds, complete per-seed and per-code outputs, a fixed evaluator, and no test-set label alignment.
[ASSESSMENT — confidence: Moderate] The common-mixture contrast is not explained solely by different code proportions, because both laws are evaluated under identical weights.
[ASSESSMENT — confidence: Low] Generalization beyond these five MNIST Conv-VAE checkpoints, this operational code map, and this semantic evaluator.

# Negative findings
The mean-versus-posterior diagnostic and semantic contrasts are both small. The result does not make the high-dimensional variational-gap certificate non-vacuous, establish a calibrated mapping from agreement loss to task loss, or prove uniqueness over all possible arm-sensitive diagnostics. Training-map purity is a reference, not a ceiling; arm-specific target-majority rates are baselines, not universal chance levels. The prototype-derived mapping uses the same external classifier for assignment and scoring and is therefore a sensitivity analysis, not independent semantic validation.

# Raw-data pointers
per_seed.csv: authoritative seed-level results. per_code.csv: code counts, usage, weights, and accuracies. summary.csv: mean/SD/n. table_exp13.md: compact rendering. run_exp13.py: computation and posting gate.

# Single-source flag
[SINGLE-SOURCE] All measurements ultimately depend on the five saved Conv-VAE checkpoints, local MNIST data, and this deterministic evaluation implementation. The results were recomputed from scratch rather than copied from exp11/exp12.

# Gaps and omissions
No new architecture or dataset, no held-out family selected before seeing the original agreement contrast, and no causal mechanism intervention. The semantic task family was motivated after observing an exploratory posterior-prior diagnostic gap. Per-code standardization addresses composition, not all forms of post-selection or external-validity uncertainty.
"""
    REPORT_PATH.write_text(text)


def initialize_outputs(force):
    if force:
        for path in (PER_SEED_PATH, PER_CODE_PATH, SUMMARY_PATH, TABLE_PATH, REPORT_PATH):
            if path.exists():
                path.unlink()
    if not PER_SEED_PATH.exists():
        with PER_SEED_PATH.open("w", newline="") as f:
            csv.DictWriter(f, fieldnames=CSV_FIELDS).writeheader()
    if not PER_CODE_PATH.exists():
        with PER_CODE_PATH.open("w", newline="") as f:
            csv.DictWriter(f, fieldnames=PER_CODE_FIELDS).writeheader()
    with PER_SEED_PATH.open(newline="") as f:
        header = next(csv.reader(f))
    if header != CSV_FIELDS:
        raise RuntimeError("per_seed.csv has the legacy schema; rerun with --force")


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("--seeds", type=int, nargs="+", default=list(DEFAULT_SEEDS))
    parser.add_argument("--n-test", type=int, default=DEFAULT_N_TEST)
    parser.add_argument("--n-prior", type=int, default=DEFAULT_N_PRIOR)
    parser.add_argument("--force", action="store_true")
    args = parser.parse_args()
    initialize_outputs(args.force)
    train, test = load_datasets()
    classifier, converged, n_iter, test_accuracy = train_external_classifier(train, test, args.n_test)
    classifier_info = (converged, n_iter, test_accuracy)
    print(f"classifier converged={converged} n_iter={n_iter} test_accuracy={test_accuracy:.4f}", flush=True)
    done = existing_seeds()
    for seed in args.seeds:
        if seed in done:
            print(f"seed={seed} already present; skipping", flush=True)
            continue
        row, code_rows = run_seed(
            seed, train, test, args.n_test, args.n_prior, classifier, classifier_info
        )
        append_code_rows(code_rows)
        append_seed_row(row)
        print(f"seed={seed} DONE A_mu={row['A_mu_raw']:.4f} A_q={row['A_q_raw']:.4f} "
              f"A_prior={row['A_prior_raw']:.4f} semantic_common="
              f"{row['semantic_posterior_commonmix']:.4f}/{row['semantic_prior_commonmix']:.4f} "
              f"runtime={row['runtime_seconds']:.1f}s", flush=True)
    write_derived()
    print("ALL DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/experiments_2026/exp13_control_extension/summary.csv <==
metric,mean,std,n,mean_pm_std
seed,2.000000,1.581139,5,2.000000 ± 1.581139
A_mu_raw,0.770540,0.019678,5,0.770540 ± 0.019678
A_q_raw,0.770205,0.020145,5,0.770205 ± 0.020145
A_prior_raw,0.524820,0.015083,5,0.524820 ± 0.015083
A_mu_optimal,0.770540,0.019678,5,0.770540 ± 0.019678
A_q_optimal,0.770205,0.020145,5,0.770205 ± 0.020145
A_prior_optimal,0.524820,0.015083,5,0.524820 ± 0.015083
semantic_mean_micro,0.702880,0.063122,5,0.702880 ± 0.063122
semantic_posterior_micro,0.700320,0.064247,5,0.700320 ± 0.064247
semantic_prior_micro,0.390030,0.042328,5,0.390030 ± 0.042328
semantic_posterior_macro,0.758300,0.037259,5,0.758300 ± 0.037259
semantic_prior_macro,0.498818,0.026863,5,0.498818 ± 0.026863
semantic_posterior_commonmix,0.671274,0.073568,5,0.671274 ± 0.073568
semantic_prior_commonmix,0.420322,0.037659,5,0.420322 ± 0.037659
prototype_posterior_micro,0.695500,0.065866,5,0.695500 ± 0.065866
prototype_prior_micro,0.375400,0.059497,5,0.375400 ± 0.059497
prototype_posterior_commonmix,0.666358,0.075506,5,0.666358 ± 0.075506
prototype_prior_commonmix,0.407556,0.052211,5,0.407556 ± 0.052211
training_map_purity_unweighted,0.754703,0.038685,5,0.754703 ± 0.038685
training_map_purity_weighted,0.693173,0.066458,5,0.693173 ± 0.066458
target_majority_posterior,0.198260,0.057595,5,0.198260 ± 0.057595
target_majority_prior,0.279180,0.069070,5,0.279180 ± 0.069070
classifier_test_accuracy,0.926100,0.000000,5,0.926100 ± 0.000000
classifier_converged,1.000000,0.000000,5,1.000000 ± 0.000000
classifier_n_iter,254.000000,0.000000,5,254.000000 ± 0.000000
n_test_images,10000.000000,0.000000,5,10000.000000 ± 0.000000
n_prior_draws,20000.000000,0.000000,5,20000.000000 ± 0.000000
s_diagnostic,16.000000,0.000000,5,16.000000 ± 0.000000
runtime_seconds,9.783731,0.571586,5,9.783731 ± 0.571586


==> anc/experiments_2026/exp13_control_extension/test_exp13.py <==
import importlib.util
from pathlib import Path

import numpy as np
import torch


MODULE_PATH = Path(__file__).with_name("run_exp13.py")
SPEC = importlib.util.spec_from_file_location("run_exp13", MODULE_PATH)
EXP13 = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(EXP13)


def test_raw_and_optimal_agreement_keep_natural_index_distinct():
    encoder = np.array([0, 0, 1, 1])
    decoder = np.array([1, 1, 0, 0])
    raw, optimal = EXP13.raw_and_optimal_agreement(encoder, decoder, n_codes=2)
    assert raw == 0.0
    assert optimal == 1.0


def test_common_mixture_weights_are_normalized():
    posterior_usage = np.array([0.8, 0.2])
    prior_usage = np.array([0.3, 0.7])
    weights = 0.5 * (posterior_usage + prior_usage)
    assert np.isclose(weights.sum(), 1.0)
    assert np.allclose(weights, [0.55, 0.45])


def test_composition_standardization_removes_usage_only_gap():
    posterior_accuracy = np.array([0.9, 0.4])
    prior_accuracy = posterior_accuracy.copy()
    posterior_usage = np.array([0.9, 0.1])
    prior_usage = np.array([0.1, 0.9])
    common = 0.5 * (posterior_usage + prior_usage)
    assert not np.isclose(
        np.dot(posterior_usage, posterior_accuracy),
        np.dot(prior_usage, prior_accuracy),
    )
    assert np.isclose(np.dot(common, posterior_accuracy), np.dot(common, prior_accuracy))


def test_bregman_decoder_map_self_assigns_decoded_prototypes():
    class LogitDecoder(torch.nn.Module):
        def decode(self, z):
            return z

    prototype_logits = torch.tensor(
        [[-2.0, 1.0, 0.5], [1.5, -1.0, -0.5], [0.2, 0.4, -2.0]],
        dtype=torch.float32,
    )
    prototypes = torch.sigmoid(prototype_logits)
    assigned = EXP13.bregman_decoder_codes(
        LogitDecoder(),
        prototype_logits,
        prototypes,
        batch_size=3,
    )
    assert np.array_equal(assigned, np.arange(3))


==> anc/experiments_2026/exp15_audit_screening/per_model.csv <==
beta,seed,trained_epochs,train_seconds,R,MI_hat,KL_direct,KL_plug,A_mu,A_q,A_prior,d_bin,band_lo_KL,band_hi_KL,width_KL,inside_KL,band_lo_R,band_hi_R,width_R,inside_R,H_enc,active_enc,I_table,sem_posterior,sem_prior,purity_unweighted,proto_self_assign,link1_dbin_le_KLdirect,link2_KLdirect_le_R,runtime_seconds,notes
1,0,-1,0.0,27.438025,7.597562,19.699402,19.840462,0.747800,0.747169,0.547750,0.084950,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.263322,10,1.313611,0.736000,0.412250,0.756959,True,True,True,9.2,"exp13 checkpoint; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
1,1,-1,0.0,27.320869,7.600784,19.456390,19.720086,0.798900,0.799281,0.519150,0.169548,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.117930,10,1.356739,0.633500,0.320850,0.739175,True,True,True,9.2,"exp13 checkpoint; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
1,2,-1,0.0,27.925631,7.598882,20.004835,20.326748,0.768000,0.767275,0.512100,0.137953,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.230343,10,1.373737,0.772600,0.429750,0.819070,True,True,True,9.0,"exp13 checkpoint; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
1,3,-1,0.0,27.400316,7.599285,19.550871,19.801031,0.758600,0.757900,0.506750,0.132786,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.253310,10,1.358569,0.722600,0.410850,0.741225,True,True,True,9.0,"exp13 checkpoint; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
1,4,-1,0.0,27.198666,7.597489,19.310345,19.601176,0.779400,0.779769,0.538200,0.126042,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.163472,10,1.336863,0.638100,0.363750,0.717084,True,True,True,9.1,"exp13 checkpoint; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
4,0,40,373.2,18.103167,7.512505,10.273745,10.590662,0.711900,0.705294,0.609750,0.019910,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.203011,10,1.148839,0.664500,0.377100,0.745693,True,True,True,8.6,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
4,1,40,381.3,17.314241,7.514638,9.564487,9.799603,0.704900,0.511413,0.423300,0.015696,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,1.890783,10,0.643692,0.437100,0.277700,0.745899,True,True,True,12.3,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
4,2,40,369.0,18.188467,7.522103,10.412545,10.666364,0.754300,0.747319,0.519600,0.109255,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.261964,10,1.340570,0.749000,0.490550,0.764351,True,True,True,9.3,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
8,0,40,393.4,12.454284,7.274090,4.917370,5.180194,0.667300,0.276238,0.231200,0.005472,0.000496,1.000000,0.999504,True,0.000000,1.000000,1.000000,True,1.225320,8,0.249524,0.228200,0.170600,0.636937,True,True,True,11.3,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
8,1,40,387.7,13.265880,7.314918,5.683229,5.950962,0.718600,0.683288,0.525000,0.051688,0.000000,0.999902,0.999902,True,0.000000,1.000000,1.000000,True,2.232752,10,1.140429,0.590900,0.408550,0.673893,True,True,True,13.4,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
8,2,40,407.2,12.705336,7.301159,5.188394,5.404177,0.791600,0.207244,0.169300,0.004846,0.000755,1.000000,0.999245,True,0.000000,1.000000,1.000000,True,0.784093,7,0.185045,0.182500,0.140800,0.711242,True,True,True,12.1,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
16,0,40,407.8,6.869191,5.591204,1.044845,1.277987,0.584600,0.148881,0.147000,0.000014,0.185232,0.999947,0.814715,True,0.000191,1.000000,0.999809,True,1.181780,4,0.058750,0.136400,0.124000,0.646348,True,True,True,10.1,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
16,1,40,441.2,7.311648,5.836829,1.261130,1.474819,0.391300,0.243200,0.229650,0.000512,0.093687,0.999427,0.905740,True,0.000031,1.000000,0.999969,True,1.177972,4,0.019520,0.120600,0.112250,0.516677,True,True,True,15.6,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"
16,2,40,439.7,7.651455,5.969743,1.471781,1.681712,0.479300,0.261694,0.258100,0.000034,0.064019,0.999598,0.935579,True,0.000014,1.000000,0.999986,True,0.937823,4,0.028395,0.104900,0.098950,0.553902,True,True,True,9.7,"fresh 40ep; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture"


==> anc/experiments_2026/exp15_audit_screening/run_exp15.py <==
#!/usr/bin/env python3
"""exp15 Track A: audit screening at d=10.

Grid: beta=1 -> the five exp13 checkpoints (no retraining);
      beta in {4,8,16} x seeds {0,1,2} -> fresh ConvVAE, 40 epochs, continuous-Bernoulli loss.
Maps: exp13's decoder-output Type-1 Bernoulli-Bregman map, natural indices, no relabelling.
Per model: R (closed form), MI(x;z) (2000-mixture), KL(qbar||p) direct + plug-in,
A_mu / A_q(S=16) / A_prior (20k draws), d_bin, bands under both budgets, informativeness,
semantic probe (posterior S=1 and prior arms). Incremental CSV append per model.
Readings precommitted in PRECOMMIT.md before this run.
"""
import csv
import math
import os
import sys
import time
import warnings
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression
from sklearn.mixture import GaussianMixture
from torch.utils.data import DataLoader, Subset
from torchvision import datasets, transforms

HERE = Path(__file__).resolve().parent
EXP10 = HERE.parent / "exp10_mnist_snis"
DATA_ROOT = EXP10 / "data"
EXP13_CKPT = EXP10 / "checkpoints_mnist_audited"
CKPT_DIR = HERE / "checkpoints"
OUT_PATH = HERE / "per_model.csv"

LATENT_DIM = 10
TRAIN_SUBSET = 15_000
TRAIN_BATCH = 512
EPOCHS = 40
S_DIAG = 16
N_TEST = 10_000
N_PRIOR = 20_000
N_MI = 2_000
DECODE_BATCH = 512

FIELDS = [
    "beta", "seed", "trained_epochs", "train_seconds",
    "R", "MI_hat", "KL_direct", "KL_plug",
    "A_mu", "A_q", "A_prior", "d_bin",
    "band_lo_KL", "band_hi_KL", "width_KL", "inside_KL",
    "band_lo_R", "band_hi_R", "width_R", "inside_R",
    "H_enc", "active_enc", "I_table",
    "sem_posterior", "sem_prior", "purity_unweighted",
    "proto_self_assign", "link1_dbin_le_KLdirect", "link2_KLdirect_le_R",
    "runtime_seconds", "notes",
]


class ConvVAE(nn.Module):
    def __init__(self, d: int = 10):
        super().__init__()
        self.d = d
        self.enc_conv1 = nn.Conv2d(1, 32, 4, 2, 1)
        self.enc_conv2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.enc_fc1 = nn.Linear(64 * 7 * 7, 256)
        self.enc_fc2 = nn.Linear(256, 2 * d)
        self.dec_fc1 = nn.Linear(d, 256)
        self.dec_fc2 = nn.Linear(256, 64 * 7 * 7)
        self.dec_conv1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.dec_conv2 = nn.ConvTranspose2d(32, 1, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.enc_conv1(x))
        h = F.relu(self.enc_conv2(h))
        h = h.view(h.size(0), -1)
        h = F.relu(self.enc_fc1(h))
        out = self.enc_fc2(h)
        return out[:, : self.d], torch.clamp(out[:, self.d:], min=-10.0, max=10.0)

    def decode(self, z):
        h = F.relu(self.dec_fc1(z))
        h = F.relu(self.dec_fc2(h))
        h = h.view(-1, 64, 7, 7)
        h = F.relu(self.dec_conv1(h))
        return self.dec_conv2(h)


def cont_bernoulli_log_norm(lam, eps=1e-6):
    lam = lam.clamp(eps, 1.0 - eps)
    x = 1.0 - 2.0 * lam
    near_half = x.abs() < 1e-3
    log_c_taylor = math.log(2.0) + (x * x) / 3.0 + (7.0 * x.pow(4)) / 45.0
    safe_x = torch.where(near_half, torch.full_like(x, 0.5), x)
    log_c_exact = torch.log(2.0 * torch.atanh(safe_x) / safe_x)
    return torch.where(near_half, log_c_taylor, log_c_exact)


def cont_bernoulli_log_prob(x, logits, eps=1e-6):
    lam = torch.sigmoid(logits).clamp(eps, 1.0 - eps)
    log_lp = x * torch.log(lam) + (1.0 - x) * torch.log(1.0 - lam)
    return (log_lp + cont_bernoulli_log_norm(lam, eps)).flatten(1).sum(dim=1)


def stratified_subset_indices(dataset, n_per_class, num_classes=10, seed=0):
    rng = np.random.default_rng(seed)
    targets = np.asarray(dataset.targets)
    chosen = []
    for c in range(num_classes):
        chosen.extend(rng.choice(np.where(targets == c)[0], size=n_per_class, replace=False).tolist())
    rng.shuffle(chosen)
    return chosen


@torch.inference_mode()
def encode_loader(model, loader):
    mus, ys = [], []
    for x, y in loader:
        mu, _ = model.encode(x)
        mus.append(mu.cpu())
        ys.append(y.cpu())
    return torch.cat(mus), torch.cat(ys)


@torch.inference_mode()
def encode_tensor(model, x, batch_size=256):
    mus, logvars = [], []
    for start in range(0, len(x), batch_size):
        mu, logvar = model.encode(x[start:start + batch_size])
        mus.append(mu.cpu())
        logvars.append(logvar.cpu())
    return torch.cat(mus), torch.cat(logvars)


@torch.inference_mode()
def decoder_prototypes(model, means):
    z = torch.as_tensor(means, dtype=torch.float32)
    return torch.sigmoid(model.decode(z)).flatten(1).clamp(1e-6, 1 - 1e-6)


@torch.inference_mode()
def bregman_decoder_codes(model, z, prototypes, batch_size=DECODE_BATCH):
    labels = []
    for start in range(0, len(z), batch_size):
        probabilities = torch.sigmoid(model.decode(z[start:start + batch_size])).flatten(1)
        probabilities = probabilities.clamp(1e-6, 1 - 1e-6)
        p = probabilities[:, None, :]
        q = prototypes[None, :, :]
        divergence = (p * torch.log(p / q) + (1 - p) * torch.log((1 - p) / (1 - q))).sum(2)
        labels.append(divergence.argmin(1).cpu().numpy())
    return np.concatenate(labels)


@torch.inference_mode()
def decode_classify(model, classifier, z):
    predictions = []
    for start in range(0, len(z), DECODE_BATCH):
        xhat = torch.sigmoid(model.decode(z[start:start + DECODE_BATCH]))
        predictions.append(classifier.predict(xhat.cpu().numpy().reshape(len(xhat), -1)))
    return np.concatenate(predictions)


def binary_kl(x, y):
    x = min(max(x, 1e-12), 1 - 1e-12)
    y = min(max(y, 1e-12), 1 - 1e-12)
    return float(x * math.log(x / y) + (1.0 - x) * math.log((1.0 - x) / (1.0 - y)))


def agreement_band(aq_err, budget):
    """{y : d_bin(aq_err || y) <= budget} endpoints via bisection; width on A scale."""
    budget = max(budget, 0.0)
    eps = 1e-10

    def f(y):
        return binary_kl(aq_err, y) - budget

    lo = eps if f(eps) < 0 else None
    if lo is None:
        a, b = eps, aq_err
        for _ in range(200):
            m = 0.5 * (a + b)
            if f(m) > 0:
                a = m
            else:
                b = m
        lo = b
    hi = 1 - eps if f(1 - eps) < 0 else None
    if hi is None:
        a, b = aq_err, 1 - eps
        for _ in range(200):
            m = 0.5 * (a + b)
            if f(m) <= 0:
                a = m
            else:
                b = m
        hi = a
    return lo, hi, hi - lo


def mixture_log_qbar(z, mu, logvar, chunk=128):
    log2pi = math.log(2.0 * math.pi)
    parts = []
    for start in range(0, len(z), chunk):
        zc = z[start:start + chunk, None, :]
        log_q = -0.5 * (
            log2pi + logvar[None, :, :] +
            (zc - mu[None, :, :]).pow(2) / logvar.exp()[None, :, :]
        ).sum(dim=2)
        parts.append(torch.logsumexp(log_q, dim=1) - math.log(len(mu)))
    return torch.cat(parts)


def entropy_nats(labels, k=10):
    counts = np.bincount(labels, minlength=k).astype(np.float64)
    probs = counts[counts > 0] / counts.sum()
    return float(-(probs * np.log(probs)).sum())


def table_mi_nats(enc, dec, k=10):
    joint = np.zeros((k, k), dtype=np.float64)
    np.add.at(joint, (enc, dec), 1.0)
    joint /= joint.sum()
    pe = joint.sum(1, keepdims=True)
    pd = joint.sum(0, keepdims=True)
    mask = joint > 0
    return float((joint[mask] * np.log(joint[mask] / (pe @ pd)[mask])).sum())


def train_external_classifier(train, test):
    train_x = train.data.numpy().reshape(len(train), -1).astype(np.float32) / 255.0
    with warnings.catch_warnings(record=True) as caught:
        warnings.simplefilter("always", ConvergenceWarning)
        classifier = LogisticRegression(max_iter=1000, solver="lbfgs", random_state=0)
        classifier.fit(train_x, train.targets.numpy())
    if any(issubclass(w.category, ConvergenceWarning) for w in caught):
        raise RuntimeError("external classifier did not converge")
    return classifier


def train_model(beta, seed, train, train_indices):
    torch.manual_seed(3000 + 100 * beta + seed)
    model = ConvVAE(d=LATENT_DIM)
    loader = DataLoader(Subset(train, train_indices), batch_size=TRAIN_BATCH,
                        shuffle=True, num_workers=0, drop_last=False)
    optimizer = torch.optim.Adam(model.parameters(), lr=1e-3)
    t0 = time.monotonic()
    model.train()
    for _ in range(EPOCHS):
        for x, _ in loader:
            mu, logvar = model.encode(x)
            z = mu + torch.exp(0.5 * logvar) * torch.randn_like(mu)
            recon = cont_bernoulli_log_prob(x, model.decode(z))
            kl = 0.5 * (logvar.exp() + mu.pow(2) - 1.0 - logvar).sum(dim=1)
            loss = (-recon + beta * kl).mean()
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            optimizer.step()
    seconds = time.monotonic() - t0
    model.eval()
    CKPT_DIR.mkdir(parents=True, exist_ok=True)
    path = CKPT_DIR / f"convvae_b{beta}_s{seed}.pt"
    torch.save({"seed": seed, "beta": beta, "epochs": EPOCHS,
                "state_dict": model.state_dict()}, path)
    return model, seconds


def evaluate(model, beta, seed, epochs, train_seconds, train, test, test_x, classifier):
    t0 = time.monotonic()
    uid = 1000 * beta + seed

    idx = stratified_subset_indices(train, TRAIN_SUBSET // 10, seed=seed)
    loader = DataLoader(Subset(train, idx), batch_size=512, shuffle=False, num_workers=0)
    train_mu, train_y = encode_loader(model, loader)
    gmm = GaussianMixture(n_components=10, covariance_type="diag", random_state=seed,
                          max_iter=200, reg_covar=1e-4).fit(train_mu.numpy())

    train_codes = gmm.predict(train_mu.numpy())
    code_counts = np.bincount(train_codes, minlength=10)
    train_y_np = train_y.numpy()
    class_of_code = np.zeros(10, dtype=np.int64)
    purities = np.zeros(10)
    for code in range(10):
        if code_counts[code] == 0:
            class_of_code[code] = 0
            purities[code] = 0.0
            continue
        label_counts = np.bincount(train_y_np[train_codes == code], minlength=10)
        class_of_code[code] = int(label_counts.argmax())
        purities[code] = float(label_counts.max() / code_counts[code])
    purity_unweighted = float(purities.mean())

    test_mu, test_logvar = encode_tensor(model, test_x)
    prototypes = decoder_prototypes(model, gmm.means_)
    proto_assign = bregman_decoder_codes(
        model, torch.as_tensor(gmm.means_, dtype=torch.float32), prototypes)
    proto_ok = bool(np.array_equal(proto_assign, np.arange(10)))

    # R closed form over full test set
    r_val = float((0.5 * (test_logvar.exp() + test_mu.pow(2) - 1.0 - test_logvar)
                   .sum(dim=1)).mean().item())

    # MI + KL(qbar||p) on N_MI subset, one sampled z per point
    torch.manual_seed(60_000 + uid)
    mu_s, lv_s = test_mu[:N_MI], test_logvar[:N_MI]
    z_s = mu_s + torch.exp(0.5 * lv_s) * torch.randn_like(mu_s)
    log2pi = math.log(2.0 * math.pi)
    own = -0.5 * (log2pi + lv_s + (z_s - mu_s).pow(2) / lv_s.exp()).sum(dim=1)
    log_qbar = mixture_log_qbar(z_s, mu_s, lv_s)
    log_p = -0.5 * (log2pi + z_s.pow(2)).sum(dim=1)
    mi_hat = float((own - log_qbar).mean().item())
    kl_direct = float((log_qbar - log_p).mean().item())
    kl_plug = r_val - mi_hat

    # agreements
    mean_enc = gmm.predict(test_mu.numpy())
    mean_dec = bregman_decoder_codes(model, test_mu, prototypes)
    a_mu = float(np.mean(mean_enc == mean_dec))

    torch.manual_seed(40_000 + uid)
    eps = torch.randn(N_TEST, S_DIAG, LATENT_DIM)
    z_diag = (test_mu[:, None, :] + torch.exp(0.5 * test_logvar)[:, None, :] * eps)
    z_diag = z_diag.reshape(-1, LATENT_DIM)
    enc_q = gmm.predict(z_diag.numpy())
    dec_q = bregman_decoder_codes(model, z_diag, prototypes)
    a_q = float(np.mean(enc_q == dec_q))

    torch.manual_seed(52_000 + uid)
    z_prior = torch.randn(N_PRIOR, LATENT_DIM)
    enc_p = gmm.predict(z_prior.numpy())
    dec_p = bregman_decoder_codes(model, z_prior, prototypes)
    a_prior = float(np.mean(enc_p == dec_p))

    d_bin = binary_kl(1 - a_q, 1 - a_prior)
    lo_k, hi_k, w_k = agreement_band(1 - a_q, kl_direct)
    lo_r, hi_r, w_r = agreement_band(1 - a_q, r_val)
    inside_k = bool(lo_k - 1e-9 <= 1 - a_prior <= hi_k + 1e-9)
    inside_r = bool(lo_r - 1e-9 <= 1 - a_prior <= hi_r + 1e-9)

    h_enc = entropy_nats(enc_q)
    usage = np.bincount(enc_q, minlength=10) / len(enc_q)
    active = int((usage > 0.01).sum())
    i_table = table_mi_nats(enc_q, dec_q)

    # semantic probe: posterior S=1 and prior arms
    torch.manual_seed(50_000 + uid)
    z_post1 = test_mu + torch.exp(0.5 * test_logvar) * torch.randn_like(test_mu)
    post_codes = gmm.predict(z_post1.numpy())
    post_pred = decode_classify(model, classifier, z_post1)
    sem_post = float(np.mean(post_pred == class_of_code[post_codes]))
    prior_pred = decode_classify(model, classifier, z_prior)
    sem_prior = float(np.mean(prior_pred == class_of_code[enc_p]))

    row = {
        "beta": beta, "seed": seed, "trained_epochs": epochs,
        "train_seconds": f"{train_seconds:.1f}",
        "R": f"{r_val:.6f}", "MI_hat": f"{mi_hat:.6f}",
        "KL_direct": f"{kl_direct:.6f}", "KL_plug": f"{kl_plug:.6f}",
        "A_mu": f"{a_mu:.6f}", "A_q": f"{a_q:.6f}", "A_prior": f"{a_prior:.6f}",
        "d_bin": f"{d_bin:.6f}",
        "band_lo_KL": f"{lo_k:.6f}", "band_hi_KL": f"{hi_k:.6f}",
        "width_KL": f"{w_k:.6f}", "inside_KL": inside_k,
        "band_lo_R": f"{lo_r:.6f}", "band_hi_R": f"{hi_r:.6f}",
        "width_R": f"{w_r:.6f}", "inside_R": inside_r,
        "H_enc": f"{h_enc:.6f}", "active_enc": active, "I_table": f"{i_table:.6f}",
        "sem_posterior": f"{sem_post:.6f}", "sem_prior": f"{sem_prior:.6f}",
        "purity_unweighted": f"{purity_unweighted:.6f}",
        "proto_self_assign": proto_ok,
        "link1_dbin_le_KLdirect": bool(d_bin <= kl_direct + 0.05),
        "link2_KLdirect_le_R": bool(kl_direct <= r_val + 0.05),
        "runtime_seconds": f"{time.monotonic() - t0:.1f}",
        "notes": ("exp13 checkpoint" if beta == 1 else f"fresh {EPOCHS}ep") +
                 "; Bregman decoder-output map, natural indices; KL/MI on 2000-sample mixture",
    }
    with OUT_PATH.open("a", newline="") as f:
        csv.DictWriter(f, fieldnames=FIELDS).writerow(row)
        f.flush()
        os.fsync(f.fileno())
    print(f"beta={beta} seed={seed}: R={r_val:.2f} KLd={kl_direct:.3f} "
          f"A_q={a_q:.3f} A_prior={a_prior:.3f} gap={a_q-a_prior:.3f} "
          f"wKL={w_k:.3f} wR={w_r:.3f} active={active} sem={sem_post:.2f}/{sem_prior:.2f}",
          flush=True)


def main():
    transform = transforms.ToTensor()
    train = datasets.MNIST(DATA_ROOT, train=True, download=False, transform=transform)
    test = datasets.MNIST(DATA_ROOT, train=False, download=False, transform=transform)
    test_x = test.data[:N_TEST].float().div_(255.0).unsqueeze(1)

    print("training external classifier once...", flush=True)
    classifier = train_external_classifier(train, test)

    with OUT_PATH.open("w", newline="") as f:
        csv.DictWriter(f, fieldnames=FIELDS).writeheader()

    # beta=1 arm: exp13 checkpoints
    for seed in (0, 1, 2, 3, 4):
        ckpt = torch.load(EXP13_CKPT / f"mnist_convvae_seed{seed}.pt",
                          map_location="cpu", weights_only=False)
        model = ConvVAE(d=LATENT_DIM)
        model.load_state_dict(ckpt["state_dict"], strict=True)
        model.eval()
        evaluate(model, 1, seed, -1, 0.0, train, test, test_x, classifier)

    # fresh arms
    for beta in (4, 8, 16):
        for seed in (0, 1, 2):
            idx = stratified_subset_indices(train, TRAIN_SUBSET // 10, seed=seed)
            model, secs = train_model(beta, seed, train, idx)
            print(f"trained beta={beta} seed={seed} in {secs:.0f}s", flush=True)
            evaluate(model, beta, seed, EPOCHS, secs, train, test, test_x, classifier)

    print("TRACK_A_DONE", flush=True)


if __name__ == "__main__":
    sys.exit(main())


==> anc/experiments_2026/exp16_mixture_prior/per_model.csv <==
beta,seed,trained_epochs,train_seconds,R_mix,MI_hat,KL_direct,KL_plug,A_mu,A_q,A_prior,d_bin,band_lo_KL,band_hi_KL,width_KL,inside_KL,band_lo_R,band_hi_R,width_R,inside_R,H_enc,active_enc,I_table,sem_posterior,sem_prior,purity_unweighted,proto_self_assign,link1_dbin_le_KLdirect,link2_KLdirect_le_R,runtime_seconds,notes
1,0,40,337.2,27.246506,7.597924,19.398222,19.648582,0.777400,0.777487,0.554450,0.108365,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.219459,10,1.396749,0.617800,0.372650,0.685936,True,True,True,9.4,MoG10 prior scale3 sigma1; MC-KL ELBO; R_mix MC full test; KL/MI 2000-sample mixture; Bregman map natural indices
1,1,40,349.2,27.610613,7.597681,19.509460,20.012932,0.731700,0.731925,0.526900,0.088282,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.268564,10,1.348675,0.674100,0.348650,0.683286,True,True,True,8.6,MoG10 prior scale3 sigma1; MC-KL ELBO; R_mix MC full test; KL/MI 2000-sample mixture; Bregman map natural indices
1,2,40,344.0,27.339622,7.598964,19.484423,19.740659,0.788300,0.787025,0.569050,0.105117,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.221036,10,1.404634,0.646800,0.384650,0.715372,True,True,True,9.5,MoG10 prior scale3 sigma1; MC-KL ELBO; R_mix MC full test; KL/MI 2000-sample mixture; Bregman map natural indices
4,0,40,343.2,18.674591,7.522351,10.975708,11.152240,0.784700,0.779963,0.655050,0.037201,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.242114,10,1.401321,0.660700,0.457900,0.698293,True,True,True,8.6,MoG10 prior scale3 sigma1; MC-KL ELBO; R_mix MC full test; KL/MI 2000-sample mixture; Bregman map natural indices
4,1,40,345.8,18.390703,7.531780,10.624347,10.858923,0.745200,0.739794,0.566850,0.064386,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.216207,10,1.303814,0.619100,0.371200,0.687263,True,True,True,9.1,MoG10 prior scale3 sigma1; MC-KL ELBO; R_mix MC full test; KL/MI 2000-sample mixture; Bregman map natural indices
4,2,40,355.7,18.415691,7.502909,10.532838,10.912782,0.766300,0.761025,0.556200,0.090681,0.000000,1.000000,1.000000,True,0.000000,1.000000,1.000000,True,2.264360,10,1.400803,0.656100,0.444800,0.665887,True,True,True,9.2,MoG10 prior scale3 sigma1; MC-KL ELBO; R_mix MC full test; KL/MI 2000-sample mixture; Bregman map natural indices


==> anc/experiments_2026/exp16_mixture_prior/run_exp16.py <==
#!/usr/bin/env python3
"""exp16: code-structured (mixture) prior at d=10 — the decoupling test.

Identical to exp15's pipeline except the prior: fixed 10-component MoG
(means = 3.0 x near-orthogonal directions, sigma_p=1, uniform weights).
Training uses the MC-KL ELBO (log q - log p_mix); prior draws come from p_mix.
Grid: beta in {1,4} x seeds {0,1,2}, 40 epochs. Readings precommitted in PRECOMMIT2.md.
"""
import csv
import math
import os
import sys
import time
import warnings
from pathlib import Path

import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression
from sklearn.mixture import GaussianMixture
from torch.utils.data import DataLoader, Subset
from torchvision import datasets, transforms

HERE = Path(__file__).resolve().parent
EXP10 = HERE.parent / "exp10_mnist_snis"
DATA_ROOT = EXP10 / "data"
CKPT_DIR = HERE / "checkpoints"
OUT_PATH = HERE / "per_model.csv"

LATENT_DIM = 10
K = 10
PRIOR_SCALE = 3.0
TRAIN_SUBSET = 15_000
TRAIN_BATCH = 512
EPOCHS = 40
S_DIAG = 16
N_TEST = 10_000
N_PRIOR = 20_000
N_MI = 2_000
DECODE_BATCH = 512

FIELDS = [
    "beta", "seed", "trained_epochs", "train_seconds",
    "R_mix", "MI_hat", "KL_direct", "KL_plug",
    "A_mu", "A_q", "A_prior", "d_bin",
    "band_lo_KL", "band_hi_KL", "width_KL", "inside_KL",
    "band_lo_R", "band_hi_R", "width_R", "inside_R",
    "H_enc", "active_enc", "I_table",
    "sem_posterior", "sem_prior", "purity_unweighted",
    "proto_self_assign", "link1_dbin_le_KLdirect", "link2_KLdirect_le_R",
    "runtime_seconds", "notes",
]


def prior_means():
    """Deterministic near-orthogonal directions scaled to PRIOR_SCALE (seed-independent)."""
    rng = np.random.default_rng(12345)
    a = rng.standard_normal((LATENT_DIM, LATENT_DIM))
    q, _ = np.linalg.qr(a)
    return torch.as_tensor(q * PRIOR_SCALE, dtype=torch.float32)  # rows are means


PRIOR_MU = prior_means()


def log_p_mix(z):
    """log density of the MoG prior, exact."""
    log2pi = math.log(2.0 * math.pi)
    diff = z[:, None, :] - PRIOR_MU[None, :, :]
    log_comp = -0.5 * (log2pi * LATENT_DIM + diff.pow(2).sum(dim=2))
    return torch.logsumexp(log_comp, dim=1) - math.log(K)


def sample_p_mix(n, gen_seed):
    torch.manual_seed(gen_seed)
    comp = torch.randint(0, K, (n,))
    return PRIOR_MU[comp] + torch.randn(n, LATENT_DIM)


class ConvVAE(nn.Module):
    def __init__(self, d: int = 10):
        super().__init__()
        self.d = d
        self.enc_conv1 = nn.Conv2d(1, 32, 4, 2, 1)
        self.enc_conv2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.enc_fc1 = nn.Linear(64 * 7 * 7, 256)
        self.enc_fc2 = nn.Linear(256, 2 * d)
        self.dec_fc1 = nn.Linear(d, 256)
        self.dec_fc2 = nn.Linear(256, 64 * 7 * 7)
        self.dec_conv1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.dec_conv2 = nn.ConvTranspose2d(32, 1, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.enc_conv1(x))
        h = F.relu(self.enc_conv2(h))
        h = h.view(h.size(0), -1)
        h = F.relu(self.enc_fc1(h))
        out = self.enc_fc2(h)
        return out[:, : self.d], torch.clamp(out[:, self.d:], min=-10.0, max=10.0)

    def decode(self, z):
        h = F.relu(self.dec_fc1(z))
        h = F.relu(self.dec_fc2(h))
        h = h.view(-1, 64, 7, 7)
        h = F.relu(self.dec_conv1(h))
        return self.dec_conv2(h)


def cont_bernoulli_log_norm(lam, eps=1e-6):
    lam = lam.clamp(eps, 1.0 - eps)
    x = 1.0 - 2.0 * lam
    near_half = x.abs() < 1e-3
    log_c_taylor = math.log(2.0) + (x * x) / 3.0 + (7.0 * x.pow(4)) / 45.0
    safe_x = torch.where(near_half, torch.full_like(x, 0.5), x)
    log_c_exact = torch.log(2.0 * torch.atanh(safe_x) / safe_x)
    return torch.where(near_half, log_c_taylor, log_c_exact)


def cont_bernoulli_log_prob(x, logits, eps=1e-6):
    lam = torch.sigmoid(logits).clamp(eps, 1.0 - eps)
    log_lp = x * torch.log(lam) + (1.0 - x) * torch.log(1.0 - lam)
    return (log_lp + cont_bernoulli_log_norm(lam, eps)).flatten(1).sum(dim=1)


def stratified_subset_indices(dataset, n_per_class, num_classes=10, seed=0):
    rng = np.random.default_rng(seed)
    targets = np.asarray(dataset.targets)
    chosen = []
    for c in range(num_classes):
        chosen.extend(rng.choice(np.where(targets == c)[0], size=n_per_class, replace=False).tolist())
    rng.shuffle(chosen)
    return chosen


@torch.inference_mode()
def encode_loader(model, loader):
    mus, ys = [], []
    for x, y in loader:
        mu, _ = model.encode(x)
        mus.append(mu.cpu())
        ys.append(y.cpu())
    return torch.cat(mus), torch.cat(ys)


@torch.inference_mode()
def encode_tensor(model, x, batch_size=256):
    mus, logvars = [], []
    for start in range(0, len(x), batch_size):
        mu, logvar = model.encode(x[start:start + batch_size])
        mus.append(mu.cpu())
        logvars.append(logvar.cpu())
    return torch.cat(mus), torch.cat(logvars)


@torch.inference_mode()
def decoder_prototypes(model, means):
    z = torch.as_tensor(means, dtype=torch.float32)
    return torch.sigmoid(model.decode(z)).flatten(1).clamp(1e-6, 1 - 1e-6)


@torch.inference_mode()
def bregman_decoder_codes(model, z, prototypes, batch_size=DECODE_BATCH):
    labels = []
    for start in range(0, len(z), batch_size):
        probabilities = torch.sigmoid(model.decode(z[start:start + batch_size])).flatten(1)
        probabilities = probabilities.clamp(1e-6, 1 - 1e-6)
        p = probabilities[:, None, :]
        q = prototypes[None, :, :]
        divergence = (p * torch.log(p / q) + (1 - p) * torch.log((1 - p) / (1 - q))).sum(2)
        labels.append(divergence.argmin(1).cpu().numpy())
    return np.concatenate(labels)


@torch.inference_mode()
def decode_classify(model, classifier, z):
    predictions = []
    for start in range(0, len(z), DECODE_BATCH):
        xhat = torch.sigmoid(model.decode(z[start:start + DECODE_BATCH]))
        predictions.append(classifier.predict(xhat.cpu().numpy().reshape(len(xhat), -1)))
    return np.concatenate(predictions)


def binary_kl(x, y):
    x = min(max(x, 1e-12), 1 - 1e-12)
    y = min(max(y, 1e-12), 1 - 1e-12)
    return float(x * math.log(x / y) + (1.0 - x) * math.log((1.0 - x) / (1.0 - y)))


def agreement_band(aq_err, budget):
    budget = max(budget, 0.0)
    eps = 1e-10

    def f(y):
        return binary_kl(aq_err, y) - budget

    lo = eps if f(eps) < 0 else None
    if lo is None:
        a, b = eps, aq_err
        for _ in range(200):
            m = 0.5 * (a + b)
            if f(m) > 0:
                a = m
            else:
                b = m
        lo = b
    hi = 1 - eps if f(1 - eps) < 0 else None
    if hi is None:
        a, b = aq_err, 1 - eps
        for _ in range(200):
            m = 0.5 * (a + b)
            if f(m) <= 0:
                a = m
            else:
                b = m
        hi = a
    return lo, hi, hi - lo


def mixture_log_qbar(z, mu, logvar, chunk=128):
    log2pi = math.log(2.0 * math.pi)
    parts = []
    for start in range(0, len(z), chunk):
        zc = z[start:start + chunk, None, :]
        log_q = -0.5 * (
            log2pi + logvar[None, :, :] +
            (zc - mu[None, :, :]).pow(2) / logvar.exp()[None, :, :]
        ).sum(dim=2)
        parts.append(torch.logsumexp(log_q, dim=1) - math.log(len(mu)))
    return torch.cat(parts)


def entropy_nats(labels, k=10):
    counts = np.bincount(labels, minlength=k).astype(np.float64)
    probs = counts[counts > 0] / counts.sum()
    return float(-(probs * np.log(probs)).sum())


def table_mi_nats(enc, dec, k=10):
    joint = np.zeros((k, k), dtype=np.float64)
    np.add.at(joint, (enc, dec), 1.0)
    joint /= joint.sum()
    pe = joint.sum(1, keepdims=True)
    pd = joint.sum(0, keepdims=True)
    mask = joint > 0
    return float((joint[mask] * np.log(joint[mask] / (pe @ pd)[mask])).sum())


def train_external_classifier(train):
    train_x = train.data.numpy().reshape(len(train), -1).astype(np.float32) / 255.0
    with warnings.catch_warnings(record=True) as caught:
        warnings.simplefilter("always", ConvergenceWarning)
        classifier = LogisticRegression(max_iter=1000, solver="lbfgs", random_state=0)
        classifier.fit(train_x, train.targets.numpy())
    if any(issubclass(w.category, ConvergenceWarning) for w in caught):
        raise RuntimeError("external classifier did not converge")
    return classifier


def train_model(beta, seed, train, train_indices):
    torch.manual_seed(7000 + 100 * beta + seed)
    model = ConvVAE(d=LATENT_DIM)
    loader = DataLoader(Subset(train, train_indices), batch_size=TRAIN_BATCH,
                        shuffle=True, num_workers=0, drop_last=False)
    optimizer = torch.optim.Adam(model.parameters(), lr=1e-3)
    t0 = time.monotonic()
    log2pi = math.log(2.0 * math.pi)
    model.train()
    for _ in range(EPOCHS):
        for x, _ in loader:
            mu, logvar = model.encode(x)
            z = mu + torch.exp(0.5 * logvar) * torch.randn_like(mu)
            recon = cont_bernoulli_log_prob(x, model.decode(z))
            log_q = -0.5 * (log2pi + logvar + (z - mu).pow(2) / logvar.exp()).sum(dim=1)
            kl_mc = log_q - log_p_mix(z)
            loss = (-recon + beta * kl_mc).mean()
            optimizer.zero_grad(set_to_none=True)
            loss.backward()
            optimizer.step()
    seconds = time.monotonic() - t0
    model.eval()
    CKPT_DIR.mkdir(parents=True, exist_ok=True)
    torch.save({"seed": seed, "beta": beta, "epochs": EPOCHS,
                "prior": "mog10_scale3", "state_dict": model.state_dict()},
               CKPT_DIR / f"convvae_mix_b{beta}_s{seed}.pt")
    return model, seconds


def evaluate(model, beta, seed, train_seconds, train, test_x, classifier):
    t0 = time.monotonic()
    uid = 1000 * beta + seed

    idx = stratified_subset_indices(datasets.MNIST(DATA_ROOT, train=True, download=False,
                                                   transform=transforms.ToTensor()),
                                    TRAIN_SUBSET // 10, seed=seed)
    loader = DataLoader(Subset(train, idx), batch_size=512, shuffle=False, num_workers=0)
    train_mu, train_y = encode_loader(model, loader)
    gmm = GaussianMixture(n_components=10, covariance_type="diag", random_state=seed,
                          max_iter=200, reg_covar=1e-4).fit(train_mu.numpy())

    train_codes = gmm.predict(train_mu.numpy())
    code_counts = np.bincount(train_codes, minlength=10)
    train_y_np = train_y.numpy()
    class_of_code = np.zeros(10, dtype=np.int64)
    purities = np.zeros(10)
    for code in range(10):
        if code_counts[code] == 0:
            continue
        label_counts = np.bincount(train_y_np[train_codes == code], minlength=10)
        class_of_code[code] = int(label_counts.argmax())
        purities[code] = float(label_counts.max() / code_counts[code])
    purity_unweighted = float(purities.mean())

    test_mu, test_logvar = encode_tensor(model, test_x)
    prototypes = decoder_prototypes(model, gmm.means_)
    proto_assign = bregman_decoder_codes(
        model, torch.as_tensor(gmm.means_, dtype=torch.float32), prototypes)
    proto_ok = bool(np.array_equal(proto_assign, np.arange(10)))

    # R_mix = E_x KL(q||p_mix), MC over full test set with one draw per point
    torch.manual_seed(61_000 + uid)
    z1 = test_mu + torch.exp(0.5 * test_logvar) * torch.randn_like(test_mu)
    log2pi = math.log(2.0 * math.pi)
    own_full = -0.5 * (log2pi + test_logvar + (z1 - test_mu).pow(2) / test_logvar.exp()).sum(dim=1)
    r_mix = float((own_full - log_p_mix(z1)).mean().item())

    # MI + KL(qbar||p_mix) on N_MI subset
    mu_s, lv_s = test_mu[:N_MI], test_logvar[:N_MI]
    z_s = z1[:N_MI]
    own = own_full[:N_MI]
    log_qbar = mixture_log_qbar(z_s, mu_s, lv_s)
    mi_hat = float((own - log_qbar).mean().item())
    kl_direct = float((log_qbar - log_p_mix(z_s)).mean().item())
    kl_plug = r_mix - mi_hat

    mean_enc = gmm.predict(test_mu.numpy())
    mean_dec = bregman_decoder_codes(model, test_mu, prototypes)
    a_mu = float(np.mean(mean_enc == mean_dec))

    torch.manual_seed(40_000 + uid)
    eps = torch.randn(N_TEST, S_DIAG, LATENT_DIM)
    z_diag = (test_mu[:, None, :] + torch.exp(0.5 * test_logvar)[:, None, :] * eps)
    z_diag = z_diag.reshape(-1, LATENT_DIM)
    enc_q = gmm.predict(z_diag.numpy())
    dec_q = bregman_decoder_codes(model, z_diag, prototypes)
    a_q = float(np.mean(enc_q == dec_q))

    z_prior = sample_p_mix(N_PRIOR, 52_000 + uid)
    enc_p = gmm.predict(z_prior.numpy())
    dec_p = bregman_decoder_codes(model, z_prior, prototypes)
    a_prior = float(np.mean(enc_p == dec_p))

    d_bin = binary_kl(1 - a_q, 1 - a_prior)
    lo_k, hi_k, w_k = agreement_band(1 - a_q, kl_direct)
    lo_r, hi_r, w_r = agreement_band(1 - a_q, r_mix)
    inside_k = bool(lo_k - 1e-9 <= 1 - a_prior <= hi_k + 1e-9)
    inside_r = bool(lo_r - 1e-9 <= 1 - a_prior <= hi_r + 1e-9)

    h_enc = entropy_nats(enc_q)
    usage = np.bincount(enc_q, minlength=10) / len(enc_q)
    active = int((usage > 0.01).sum())
    i_table = table_mi_nats(enc_q, dec_q)

    torch.manual_seed(50_000 + uid)
    z_post1 = test_mu + torch.exp(0.5 * test_logvar) * torch.randn_like(test_mu)
    post_codes = gmm.predict(z_post1.numpy())
    post_pred = decode_classify(model, classifier, z_post1)
    sem_post = float(np.mean(post_pred == class_of_code[post_codes]))
    prior_pred = decode_classify(model, classifier, z_prior)
    sem_prior = float(np.mean(prior_pred == class_of_code[enc_p]))

    row = {
        "beta": beta, "seed": seed, "trained_epochs": EPOCHS,
        "train_seconds": f"{train_seconds:.1f}",
        "R_mix": f"{r_mix:.6f}", "MI_hat": f"{mi_hat:.6f}",
        "KL_direct": f"{kl_direct:.6f}", "KL_plug": f"{kl_plug:.6f}",
        "A_mu": f"{a_mu:.6f}", "A_q": f"{a_q:.6f}", "A_prior": f"{a_prior:.6f}",
        "d_bin": f"{d_bin:.6f}",
        "band_lo_KL": f"{lo_k:.6f}", "band_hi_KL": f"{hi_k:.6f}",
        "width_KL": f"{w_k:.6f}", "inside_KL": inside_k,
        "band_lo_R": f"{lo_r:.6f}", "band_hi_R": f"{hi_r:.6f}",
        "width_R": f"{w_r:.6f}", "inside_R": inside_r,
        "H_enc": f"{h_enc:.6f}", "active_enc": active, "I_table": f"{i_table:.6f}",
        "sem_posterior": f"{sem_post:.6f}", "sem_prior": f"{sem_prior:.6f}",
        "purity_unweighted": f"{purity_unweighted:.6f}",
        "proto_self_assign": proto_ok,
        "link1_dbin_le_KLdirect": bool(d_bin <= kl_direct + 0.05),
        "link2_KLdirect_le_R": bool(kl_direct <= r_mix + 0.05),
        "runtime_seconds": f"{time.monotonic() - t0:.1f}",
        "notes": "MoG10 prior scale3 sigma1; MC-KL ELBO; R_mix MC full test; "
                 "KL/MI 2000-sample mixture; Bregman map natural indices",
    }
    with OUT_PATH.open("a", newline="") as f:
        csv.DictWriter(f, fieldnames=FIELDS).writerow(row)
        f.flush()
        os.fsync(f.fileno())
    print(f"beta={beta} seed={seed}: Rmix={r_mix:.2f} KLd={kl_direct:.3f} "
          f"A_q={a_q:.3f} A_prior={a_prior:.3f} gap={a_q-a_prior:.3f} "
          f"wKL={w_k:.3f} wR={w_r:.3f} active={active} sem={sem_post:.2f}/{sem_prior:.2f}",
          flush=True)


def main():
    transform = transforms.ToTensor()
    train = datasets.MNIST(DATA_ROOT, train=True, download=False, transform=transform)
    test = datasets.MNIST(DATA_ROOT, train=False, download=False, transform=transform)
    test_x = test.data[:N_TEST].float().div_(255.0).unsqueeze(1)

    print("training external classifier once...", flush=True)
    classifier = train_external_classifier(train)

    with OUT_PATH.open("w", newline="") as f:
        csv.DictWriter(f, fieldnames=FIELDS).writeheader()

    for beta in (1, 4):
        for seed in (0, 1, 2):
            idx = stratified_subset_indices(train, TRAIN_SUBSET // 10, seed=seed)
            model, secs = train_model(beta, seed, train, idx)
            print(f"trained mix beta={beta} seed={seed} in {secs:.0f}s", flush=True)
            evaluate(model, beta, seed, secs, train, test_x, classifier)

    print("EXP16_DONE", flush=True)


if __name__ == "__main__":
    sys.exit(main())


==> anc/experiments_2026/exp1_transmission/per_checkpoint.csv <==
dataset,seed,A_q,matched_agreement,rate,MI,H_enc,H_dec,H_enc_norm,H_dec_norm,recon,transmission_acc,chance,ceiling,fallback_count,fallback_codes,recon_mse_test,n_train,n_test,n_audit,grid_size,decoder_cell_min_mass,decoder_cell_min_grid_count,Delta_G,d_bin,slack,audit_A_q_recomputed,audit_relative_error,audit_selfcheck_pass
digits,0,0.704904448997,0.750198886237,3.33809494972,1.58916342027,2.11817640906,2.29713119392,0.91991232615,0.997631401726,19.8760108948,0.683333333333,0.101851851852,0.97037037037,0,,0.0296909362078,1257,540,600,1681,0.0761437480309,27,0.231615484541,0.00104702825956,0.230568456281,0.70490444518,5.41608591508e-09,True
digits,1,0.628441946661,0.66507557677,3.42065834999,1.40756454879,1.89750394067,2.29360684374,0.824075490824,0.996100795893,19.9431056976,0.655555555556,0.101851851852,0.97037037037,0,,0.0309650413692,1257,540,600,1681,0.0859373989378,21,0.248844909447,0.00318722221159,0.245657687236,0.628441928305,2.92078658147e-08,True
digits,2,0.635286206533,0.73508353222,3.49984550476,1.621786113,2.11050389674,2.23270471684,0.91658019639,0.969651338241,19.6459350586,0.642592592593,0.101851851852,0.97037037037,0,,0.0283973049372,1257,540,600,1681,0.0392435834832,9,0.213760089155,0.00136195209592,0.212398137059,0.635286264881,9.18439079504e-08,True
digits,3,0.858381768557,0.873508353222,3.42833924294,1.89881843811,2.25354296054,2.2766661879,0.978701272497,0.98874356254,19.9341068268,0.759259259259,0.101851851852,0.97037037037,0,,0.0291862841696,1257,540,600,1681,0.072313545088,27,0.305512494588,0.000906561887298,0.3046059327,0.858381816978,5.64105493724e-08,True
digits,4,0.674797992739,0.739856801909,3.48577237129,1.64063578272,2.1206264724,2.29541400297,0.92097637514,0.996885635173,19.7445983887,0.668518518519,0.101851851852,0.97037037037,0,,0.0287208687514,1257,540,600,1681,0.0815340750963,16,0.230847802789,0.00255480511957,0.228292997669,0.674797929628,9.35265197536e-08,True
wine,0,0.940420026699,0.967741935484,1.67621588707,0.981210770611,1.08773232266,1.09361777536,0.990096628153,0.995453798066,2.75606608391,0.925925925926,0.388888888889,1,0,,0.440112262964,124,54,124,1681,0.273679914321,264,0.103144756963,0.00176845597165,0.101376300991,0.940420004111,2.40182936719e-08,True
wine,1,0.842446663423,0.943548387097,1.7951322794,0.885920694541,1.07239732325,1.08765228576,0.976138110148,0.990023775426,2.6121301651,0.962962962963,0.388888888889,1,0,,0.477877408266,124,54,124,1681,0.270973950616,392,0.132989733353,0.00337557720791,0.129614156145,0.842446637425,3.08604794579e-08,True
wine,2,0.908255393259,0.943548387097,1.76889705658,0.894721273652,1.08165894244,1.09416786561,0.984568399238,0.995954511796,2.56710624695,0.925925925926,0.388888888889,1,0,,0.463047742844,124,54,124,1681,0.290992160504,250,0.100939985411,0.000161582518415,0.100778402893,0.908255396408,3.46706711739e-09,True
wine,3,0.901918325826,0.943548387097,1.87619042397,0.891304802417,1.08267644494,1.09435116585,0.985494569933,0.996121358864,2.69978189468,0.907407407407,0.388888888889,1,0,,0.39295899868,124,54,124,1681,0.294041432726,515,0.18837996853,0.000784688064372,0.187595280465,0.901918332168,7.03203781946e-09,True
wine,4,0.730648482237,0.911290322581,1.84326910973,0.812836768859,1.06290892536,1.09029684006,0.967501398197,0.992430952488,2.45879340172,0.87037037037,0.388888888889,1,0,,0.546891868114,124,54,124,1681,0.278557602155,430,0.141252514977,0.0105226284647,0.130729886512,0.730648460104,3.02925377359e-08,True
breast_cancer,0,0.904416998296,0.924623115578,2.51299834251,0.434857878983,0.678479736756,0.643795690838,0.978839351561,0.928800850518,4.32251405716,0.900584795322,0.625730994152,0.959064327485,0,,0.375636190176,398,171,398,1681,0.331292652284,759,0.155103294015,0.000457446512143,0.154645847503,0.904417028909,3.384843717e-08,True
breast_cancer,1,0.927711357244,0.94472361809,2.6539888382,0.465160756133,0.671770204228,0.651545301852,0.969159542257,0.939981175896,3.95157670975,0.947368421053,0.625730994152,0.959064327485,0,,0.374926298857,398,171,398,1681,0.358448388426,626,0.194774110658,0.000342734817926,0.19443137584,0.927711355755,1.60432718722e-09,True
breast_cancer,2,0.883289011358,0.912060301508,2.52522754669,0.402445295493,0.678479736756,0.638811059495,0.978839351561,0.921609547599,4.18187618256,0.941520467836,0.625730994152,0.959064327485,0,,0.336591482162,398,171,398,1681,0.332006025188,608,0.206012116722,0.000222015981913,0.20579010074,0.88328901725,6.67049321105e-09,True
breast_cancer,3,0.896110400965,0.914572864322,2.573980093,0.393466018876,0.667357161708,0.620341414115,0.962792867699,0.894963481802,4.23334360123,0.953216374269,0.625730994152,0.959064327485,0,,0.319839060307,398,171,398,1681,0.322318353269,827,0.179132213089,0.00088809011496,0.178244122974,0.896110481201,8.95379284322e-08,True
breast_cancer,4,0.900574118486,0.909547738693,2.72450780869,0.384379874697,0.674802869075,0.637093115988,0.973534752792,0.919131079021,4.18836688995,0.918128654971,0.625730994152,0.959064327485,0,,0.343795061111,398,171,398,1681,0.335837182406,733,0.218353119258,0.00177429901289,0.216578820245,0.900574163398,4.98699092818e-08,True
moons,0,0.500314863107,0.982142857143,0.226292535663,0.615621621939,0.693045136273,0.692917571149,0.999852781213,0.999668743642,0.734777987003,0.838888888889,0.5,0.888888888889,0,,0.526198804379,840,360,600,1681,0.462662318243,822,0.00557067701599,7.85659681664e-10,0.00557067623033,0.50031486387,1.52548233581e-09,True
moons,1,0.51723715071,0.99880952381,0.241658642888,0.684605958978,0.69300828524,0.692965763693,0.999799616411,0.999738270786,0.706068277359,0.844444444444,0.5,0.888888888889,0,,0.469896197319,840,360,600,1681,0.479352152721,830,0.00575172002645,5.15067116606e-06,0.00574656935528,0.517237151033,6.24882739721e-10,True
moons,2,0.516044709772,0.991666666667,0.231113940477,0.650574646633,0.693135842649,0.692917571149,0.999983642852,0.999668743642,0.71711742878,0.877777777778,0.5,0.888888888889,0,,0.495219409466,840,360,600,1681,0.48302912272,835,0.00626858723399,5.35733901761e-06,0.00626322989497,0.516044710002,4.46631779148e-10,True
moons,3,0.577758993197,1,0.224029347301,0.693045136273,0.693045136273,0.693045136273,0.999852781213,0.999852781213,0.72735273838,0.830555555556,0.5,0.888888888889,0,,0.476104527712,840,360,600,1681,0.464397054991,819,0.00482190800044,8.90394320254e-06,0.00481300405723,0.577758991647,2.68223882054e-09,True
moons,4,0.499735649572,0.99880952381,0.21727655828,0.684747522156,0.693135842649,0.693121670139,0.999983642852,0.999963196242,0.757704257965,0.85,0.5,0.888888888889,0,,0.511114954948,840,360,600,1681,0.497900145838,829,0.00561220780542,1.30677332425e-06,0.0056109010321,0.49973564914,8.66158116747e-10,True


==> anc/experiments_2026/exp21_ppca_stress_suite/DESIGN.md <==
# Exp21 mathematical design (v2)

For PCA score s_j, eigenvalue lambda_j and PPCA noise sigma^2, let
`w_j=lambda_j-sigma^2`. Then

`V_j=sigma^2/lambda_j`,
`m_j(x)=s_j(x)*sqrt(w_j)/lambda_j`,

and decoder-output squared distance is the quadratic with
`G=diag(w)`. For general Gaussians,

`KL(N(mq,Vq)||N(mp,Vp)) = 0.5*[tr(Pp Vq) + (mp-mq)'Pp(mp-mq)
 - d + logdet(Vp)-logdet(Vq)]`.

The event is equality of encoder-side and decoder-side finite code maps. Its
population pushforward obeys binary data processing. The reported inverted
band uses exact mean analytic KL and MC-estimated q event probability. To
avoid presenting Monte Carlo precision as certainty, the primary lower
endpoint minimizes the inverted lower endpoint over the 95% image-level
normal interval for q disagreement. The degradation statistic uses the upper
95% A_q endpoint minus that lower certificate endpoint.

The native-rank panel changes both latent rank and the fitted PPCA and is
therefore an empirical rank sweep, not isolated causality. The focused 2x2
panel `{D=10,D=32 padded} x {canonical,DCT rotated}` fixes the rank-10 marginal
model exactly. Padding lifts it by unused prior coordinates and DCT rotation
changes only latent coordinates. The padding contrast is the isolated
dimension experiment. The rotation contrast
fixes the marginal model but changes whether diagonal q is aligned with
posterior eigenvectors; it probes a representation-level limitation rather
than intrinsic inference difficulty. Learned encoders optimize the standard
fixed-decoder PPCA ELBO; analytic posterior KL is an evaluation quantity.

The semantic number is a prototype-derived code-to-class probe sharing the
training-defined map. It is used only to rule out collapse, never as
independent downstream validation. Five disjoint fit pools are the replication
unit; the shared official test set prevents independent-test-sample claims.


==> anc/experiments_2026/exp21_ppca_stress_suite/POSTRUN_ANALYSIS_FIX.md <==
# Post-run analysis-only fix

The 900-row experiment completed before this fix. The initial summary used
`df.map` in four filters; pandas resolved that token as the `DataFrame.map`
method rather than the column named `map`, producing empty primary/native and
matrix subsets and a mechanical FAIL. The fix changes only those four reads to
`df["map"]`.

No checkpoint, PPCA fit, Monte Carlo row, precommitted threshold, or condition
was regenerated or changed. The original sealed hashes and the initial output
remain sufficient to identify the run; final summary/report are recomputed
only from the persisted 900-row CSV and auxiliary inventories.


==> anc/experiments_2026/exp21_ppca_stress_suite/PRECOMMIT.md <==
# Exp21 precommitment — PPCA invariance and amortization stress suite (v2)

This version replaces the unrun v1 design after a pre-outcome scientific audit
found that its fixed-KL dimension gate was nearly automatic by Pinsker and
pooled correlated map/family rows. No Exp21 PPCA fit, encoder training, or
outcome file existed when v2 was written. Exp18 remains disclosed pilot
evidence: one rank-10 PPCA fit and five constructed mean perturbations.

## Questions and estimands

1. **Native fitted rank:** for independently fitted PPCA models of ranks
   d in {2,5,10,20,32}, does a trained diagonal-Gaussian amortized encoder give
   a decision-useful agreement certificate on held-out MNIST?
2. **Dimension isolated from the model:** when a fixed rank-10 PPCA is padded
   by prior-only, zero-decoder-loading coordinates to nominal dimension 32,
   does trained amortization remain useful? These padded
   models have exactly the same marginal likelihood and lifted code maps.
3. **Coordinate sensitivity:** under a fixed likelihood-preserving orthonormal
   DCT-II rotation of the rank-10 and padded rank-32 latent spaces, how much
   irreducible KL is induced by restricting q to diagonal covariance? A
   signed-permutation rotation is the diagonal-preserving negative control.
4. **Fixed-KL calibration:** at d=10, how do mean-error direction and variance
   error alter realized agreement at the same exact KL? This panel is
   descriptive and cannot establish a dimension claim.

No result will be interpreted as resolving the nonlinear-ConvVAE limitation.

## Data, fits, and maps

- Official MNIST 60,000/10,000 train/test split, scaled to [0,1].
- The training set is stratified into five disjoint 12,000 pools
  (`StratifiedKFold`, shuffle, seed 2100). Per pool, 10,000 observations fit
  PPCA/train q and 2,000 are a stratified validation set (seed 2200+fold).
  The official test set is never used for fitting, early stopping, maps,
  rotations, perturbation selection, or scale calibration.
- One rank-32 randomized PCA is fitted per pool (seed 2300+fold, randomized
  SVD, iterated_power=7). Nested native PPCA ranks are {2,5,10,20,32}; each
  rank recomputes PPCA noise as mean discarded sample variance.
- Maps are fitted from exact-posterior training means and fixed across q:
  supervised Euclidean digit centers, the paper's regularized quadratic
  digit-center rule, and label-free K=10 k-means (n_init=20). Decoder maps use
  the exact PPCA output quadratic. Test labels are used only for the disclosed
  prototype-derived semantic probe. No test/Hungarian alignment is used.
- A code is occupied only if encoder marginal mass is at least 1%. We report
  the count, effective code count exp(H), event rate, prototype self-assignment,
  and semantic probe; nondegeneracy requires >=5 occupied codes, exp(H)>=5,
  disagreement in [0.05,0.50], self-assignment, and semantic probe >=0.40.

## Gaussian q families

### Native and 2x2 invariance panels

- `exact_full`: q=p, analytic control.
- `affine_oracle`: the exact affine posterior mean and variance represented in
  the diagonal family; numerically identical to p in native PCA coordinates
  and in padded coordinates.
- `amortized_linear`: centered 784-vector -> separate linear mean and
  log-variance heads. This is the optimization control because the exact
  posterior mean is affine and its covariance is constant.
- `amortized_mlp`: centered 784-vector -> Linear(784,128) -> ReLU -> separate
  mean/log-variance heads. AdamW, lr=0.002, weight_decay=1e-6, batch 512,
  gradient clip 10, at most 80 epochs, minimum 20, validation patience 8,
  minimum improvement 1e-6. The MLP seed is
  `30000+1000*fold+uint32(SHA256(representation)[:8]) mod 997`; the linear
  seed replaces 30000 by 35000. Both are trained by the standard fixed-decoder PPCA negative ELBO,
  not by posterior-target distillation. A unit test verifies that its gradient
  equals the exact posterior-KL gradient. Log variance is clamped to [-12,4]. The validation-selected state,
  all curves, and all failures are saved.

For padded dimension D=32, p has mean `(m_10,0)`, covariance
`diag(V_10,I_22)`, decoder metric `diag(w_10,0)`, and maps are lifted with
zero centers and zero quadratic weight in added coordinates. Thus p(x), the
decoder, and every code assignment are mathematically unchanged; only the
representation and amortized output dimension change.

The central falsification matrix holds the rank-10 marginal likelihood fixed:
`{D=10,D=32 padded} x {canonical,fixed orthonormal DCT rotation}` and evaluates
`exact_full`, analytic reverse-KL `optimal_diag`, `amortized_linear`, and
`amortized_mlp`. The canonical d=10 cell is shared with the native sweep.

### Rotation controls

- `signed_permutation_optimal_diag`: a seeded signed permutation, which
  preserves diagonal posterior structure.
- `dct_optimal_diag`: a fixed orthonormal DCT-II matrix. For rotated covariance
  V and precision P, the reverse-KL
  optimal diagonal covariance is `diag(1/diag(P))`, with exact rotated
  posterior mean. Its irreducible KL is
  `0.5*(logdet(V)+sum(log(diag(P))))`.
- `dct_amortized_linear` and `dct_amortized_mlp`: the same locked learners and
  PPCA ELBO, with seeds 40000/45000+100*fold+dimension.

Rotations, posterior means/covariances, class maps, and decoder quadratic are
rotated together, so the model likelihood and exact-p agreement are invariant.

### Fixed-KL descriptive panel

At native d=10 only: training-centered nonlinear random-feature mean error;
the most agreement-sensitive of 16 directions selected on a fixed training
subset; and analytic under/over-dispersion. Training targets are
{0.01,0.05,0.10,0.25,0.50,1.00}. Selection at 0.05 uses 2,000 training images
and S=8 only. This is adversarial sensitivity analysis, not a natural encoder.

## Sampling and locked outputs

- Official 10,000-image test set, S=64 q and p draws per image in chunks.
- Primary q and p streams are independent and deterministically seeded by
  panel/fold/dimension/family. An additional common-random-number exact-q
  oracle check is implementation-only. Images, draws, maps, and rows are not
  treated as independent scientific replications; fit is the reporting unit.
- Every row stores analytic mean test KL, A_q, A_p, image-level MC SEs,
  Bernoulli-inverted band, a 95% MC-expanded lower endpoint, the upper 95%
  certified-degradation estimate `Aq_hi - Lp_low`, coverage, binary KL and
  utilization `binary_KL/exact_KL`, code occupancy/effective count, semantic
  probe, raw pair-support status, and a Jeffreys-smoothed pair KL clearly
  marked descriptive.

## Decision gates

Gates are evaluated per **fit**, with all three maps required in the same fit;
map/family rows are never pooled as pseudo-replications.

`G1_IMPLEMENTATION` passes iff all spectra/caches are identity-valid; analytic
posterior tests pass; every primary field is finite; exact/common-RNG q=p is
identical; independent-RNG exact q=p agrees within five image-level SEs; every
decoder prototype self-assigns; and empirical binary KL exceeds analytic KL
by no more than its locked conservative MC tolerance 0.001.

`G2_PRIMARY_TRAINED` passes iff all 5/5 independently fitted canonical d=10
`amortized_mlp` cells satisfy the following on the predeclared primary
`unsupervised_kmeans` map:

- exact test KL <=0.05 nats;
- nondegeneracy as defined above;
- MC-expanded certified p-agreement lower endpoint >=0.80;
- MC-expanded certified degradation `Aq_hi-Lp_low` <=0.10; and
- the independent-RNG 95% A_p interval overlaps the MC-expanded band.

At 4/5 the result is labelled mixed/local existence; at <=3/5 it fails. The
supervised maps, all native ranks {2,5,20,32}, and the linear learner are
reported secondary controls, not pooled into this gate.

`G3_PADDED_DIMENSION` uses the identical primary-map conjunction at canonical
padded D=32: 5/5 is a robust PASS, 4/5 mixed/local existence, <=3/5 FAIL.
Because likelihood/maps are fixed, only G3 can support the statement that
adding 22 unused dimensions did not destroy utility in this experiment.

`G4_INVARIANCE_MATRIX` is diagnostic, not a success claim: every fold must reproduce
the analytic optimal-diagonal KL to 1e-8, signed permutation KL <=1e-10, DCT
KL >0, and exact-p A_p invariance within five image-level SEs. We report
whether the DCT diagonal restriction makes the decision-use gate fail; either
outcome is retained.

`G5_DATA_PROCESSING` passes iff every non-exact row has empirical binary KL <=
analytic KL+0.001. This is an implementation sanity check, not evidence for
dimension. Raw code-pair plug-in infinity from finite MC zero counts is saved
as a support-status failure and never used as a certificate.

Only G1+G2 supports the narrow canonical d=10 trained-amortization claim. Only
G1+G3 supports the isolated nominal-dimension statement. The native rank sweep,
rotation outcomes, and fixed-KL panel have no scientific PASS gate.
All failed gates, maps, ranks, and folds are reported without deletion.


==> anc/experiments_2026/exp21_ppca_stress_suite/RESULTS_LEDGER.md <==
# PPCA experiment results ledger (Exp21 + adaptive Exp22)

## Scope and provenance

- Exp21: five disjoint 10,000-image PPCA/q training pools; five 2,000-image
  validation pools; official 10,000-image test set; S=64 independent q/p draws.
- Complete grid: 900 unique rows = native ranks 300 + same-likelihood 2x2 240
  + fixed-KL calibration 360. Eighty trained encoder cells.
- Twelve deterministic Exp21 tests passed before outcome generation. An
  independent verifier confirmed all inventories and recomputed the gates.
- One pre-outcome implementation restart fixed Bernoulli-band saturation at
  large KL. The abandoned partial run is preserved. One post-run analysis-only
  fix changed four `df.map` filters to `df["map"]`; no experimental row was
  regenerated.
- Exp22 was designed only after Exp21 failed. It is an adaptive mechanism probe,
  not a replacement or relabelling of Exp21.

## Exp21 prospective gates

| Gate | Result |
|---|---:|
| G1 implementation/inventory | PASS |
| G2 canonical d=10 trained MLP utility | FAIL, 0/5 |
| G3 same-likelihood padded D=32 trained MLP utility | FAIL, 0/5 |
| G4 padding/rotation invariance implementation | PASS |
| G5 binary data processing sanity | PASS |

Canonical d=10 MLP exact test KL was `0.08834 ± 0.00698` nat (range
`0.07726–0.09586`); padded D=32 was `0.08763 ± 0.00350` (range
`0.08395–0.09315`). Both missed the locked KL <=0.05 condition in 5/5 folds.
Their MC-expanded certificate lower endpoints were respectively
`0.7354 ± 0.0104` and `0.7363 ± 0.00339`, below 0.80, and certified degradation
upper endpoints were `0.1759 ± 0.00877` and `0.1751 ± 0.00349`, above 0.10.
Nondegeneracy and independent-p coverage passed 5/5 in both conditions.

The actual agreement point estimates did not show the certified worst case:
mean absolute `|Aq-Ap|` was `0.000342` canonical and `0.000387` padded. This is
not evidence that the certificate passed; it is evidence that the KL inversion
was conservative for these fitted q laws.

## Optimizer diagnosis inside Exp21

The raw-pixel linear control was not converged: every linear cell selected the
80-epoch ceiling. Saved-checkpoint decomposition at d=10:

| representation/model | mean-error KL | covariance-error KL | total KL |
|---|---:|---:|---:|
| canonical linear | 0.00252 | 6.89495 | 6.89746 |
| canonical MLP | 0.03260 | 0.05574 | 0.08834 |
| padded linear | 0.00156 | 6.89074 | 6.89230 |
| padded MLP | 0.03239 | 0.05525 | 0.08763 |

Thus Exp21 does not identify an intrinsic amortization or dimension limit. Its
0/5 gate result remains valid for the locked training protocol only.

## Same-likelihood dimension and coordinate controls

Padding rank-10 PPCA by 22 prior-only, zero-decoder-loading coordinates changed
neither likelihood nor maps. For the raw-pixel MLP, paired pad-minus-base
differences were:

- exact KL: mean `-0.00071`, descriptive 95% t interval
  `[-0.01044, 0.00902]`;
- Aq: mean `+0.000091`, interval `[-0.000406, 0.000587]`.

Safe reading: this protocol detected no large change from unused padding. It
does not show that active dimension is irrelevant, and the absolute utility
gate failed in both representations.

The likelihood- and map-preserving DCT-II rotation gave the cleanest analytic
result:

| representation | best diagonal-q KL, mean ± sample SD | mean Aq-Ap | mean binary-KL/KL |
|---|---:|---:|---:|
| rotated d=10 | `0.4740 ± 0.0081` | `+0.000214` | `3.5e-6` |
| rotated padded D=32 | `29.418 ± 0.038` | `-0.003736` | `2.8e-6` |

Exact full-covariance q retained invariant agreement and passed the utility
gate 5/5 in all 2x2 cells. The diagonal-q gap is therefore strongly coordinate
dependent even for the same generative model; a large gap need not identify a
large realized agreement change. The D=32 effect specifically combines padding
with dense rotation of active and decoder-null directions.

## Fixed-KL calibration

At target KL=0.05, all four perturbation families and three maps had mean
absolute agreement gaps between `0.000192` and `0.000782`; maximum binary-KL
utilization was `2.12e-4`. Across targets 0.01–1.0, maximum observed agreement
gap was `0.00476` and maximum utilization `7.59e-4`. These plug-in binary values
are near the MC noise floor; the defensible statement is only that the tested
perturbations produced no detectable agreement-event degradation commensurate
with their KL budgets. It is not a universal looseness result.

Raw 10x10 code-pair plug-in KL had finite-MC zero-reference support failures in
446/900 rows. Those raw values are excluded from certificates; Jeffreys-smoothed
values are descriptive only.

## Exp22 adaptive optimizer attribution

Exp22 used a model-aware 10-dimensional decoder sufficient statistic as input
to a randomly initialized linear diagonal encoder, trained by the same fixed-
decoder PPCA ELBO. It retained the same five fits, canonical/padded pair, full
test set, maps, S=64, and Exp21 decision criteria.

| representation | mean test KL ± SD | maximum oracle excess | certificate lower | degradation upper | utility |
|---|---:|---:|---:|---:|---:|
| canonical d=10 | `3.45e-5 ± 1.48e-5` | `5.07e-5` | `0.9009` | `0.0105` | 5/5 |
| padded D=32 | `4.91e-5 ± 2.46e-5` | `8.59e-5` | `0.9006` | `0.0110` | 5/5 |

E1 optimizer recovery, E2 canonical utility, and E3 padded utility all passed.
This supports an adaptive mechanism attribution: Exp21's trained failure was
driven by raw-pixel encoder conditioning/variance optimization, not an
irreducible PPCA posterior-family gap or the 22 unused coordinates. Because
the encoder is model-aware and the experiment is post-Exp21, it must not be
called an independent confirmatory neural result.

## Safe reader-facing conclusion

The PPCA suite does not rescue the nonlinear ConvVAE certificate. It provides
three narrower results: (i) the locked raw-pixel trained-certificate gate failed
despite negligible realized agreement gaps; (ii) likelihood-preserving rotation
can make the diagonal-q KL certificate extremely coordinate-dependent and
conservative; and (iii) an explicitly adaptive, model-aware ELBO encoder shows
that the raw-pixel failure was an optimization/parameterization issue rather
than a nominal-padding effect.


==> anc/experiments_2026/exp21_ppca_stress_suite/SEALED_HASHES_BEFORE_RUN.txt <==
Exp21 v2 source seal before restarted PPCA run
sealed_at=2026-08-04T08:06:01Z
preflight=independent verifier passed; pytest 12 passed
implementation_fix_before_restart=Bernoulli band saturates at 0/1 when a large KL budget has no interior root
prior_partial_run=preserved in failed_run_band_boundary_bug_20260804; no numeric outcome inspected

71a4ee36301209196602545c7b9c8368aa187a1c9559d2a14176a59db61de28e  PRECOMMIT.md
f2a7846979d6c2505443fff59ae994a05c2b2ad5565c60529a4f21d2de80c893  DESIGN.md
954962002988f1061b005ea07f13ccae293d1923c4446b02cd1f098bca259daf  ppca_core.py
89381fa2f693ebdfea537c863e69b57b1aed492196953541a0dbabbca4609f0d  run_exp21.py
0096a5b80a8768a3f0135472d6090f65da00a1484c1b4e2a4ff621675824a230  test_exp21.py


==> anc/experiments_2026/exp21_ppca_stress_suite/analyze_optimizer_components.py <==
#!/usr/bin/env python3
"""Decompose saved Exp21 encoder KL into mean and covariance terms."""

import json
from pathlib import Path

import numpy as np
import pandas as pd

import ppca_core as C
import run_exp21 as R


HERE = Path(__file__).resolve().parent
OUT = HERE / "optimizer_components.csv"


def main():
    Xtr, ytr, Xte, _ = R.load_data()
    parts = C.make_partitions(ytr)
    saved = pd.read_csv(R.OUT)
    rows = []
    for fold, (train_idx, val_idx) in enumerate(parts):
        base = C.fit_or_load_base(Xtr, train_idx, fold, R.CACHE)
        fit = C.nested_fit(base, 10)
        Xtrain, Xval = Xtr[train_idx], Xtr[val_idx]
        xtrc = Xtrain.astype(np.float32) - fit.mean.astype(np.float32)
        xvac = Xval.astype(np.float32) - fit.mean.astype(np.float32)
        xtec = Xte.astype(np.float32) - fit.mean.astype(np.float32)
        native = R.native_representation(fit, Xtrain, Xval, Xte, ytr[train_idx])
        reps = [native, R.transform_representation(native, "pad32_canonical", 32, False)]
        for rep in reps:
            for kind in ("linear", "mlp"):
                model, _, _, _ = C.train_or_load_encoder(
                    xtrc, xvac, rep.W, rep.sigma2, rep.name, rep.fit_identity,
                    fold, rep.dim, kind, R.CHECKPOINTS / f"{rep.name}_fold{fold}_{kind}.pt",
                )
                mq, vq = C.predict_encoder(model, xtec)
                P = np.linalg.inv(rep.p_cov)
                diff = mq - rep.mp_test
                mean_term = 0.5 * np.einsum("ni,ij,nj->n", diff, P, diff)
                total = C.gaussian_kl_general(mq, vq, rep.mp_test, rep.p_cov)
                cov_term = total - mean_term
                family = f"amortized_{kind}"
                saved_total = saved[(saved.panel == "native_rank" if rep.name == "native_d10" else saved.panel == "invariance_2x2") &
                                    (saved.representation == rep.name) & (saved.fold == fold) &
                                    (saved.q_family == family)].exact_test_KL.iloc[0]
                assert abs(float(total.mean()) - saved_total) < 1e-10
                rows.append({"fold": fold, "representation": rep.name, "q_family": family,
                             "mean_error_KL": float(mean_term.mean()),
                             "covariance_error_KL": float(cov_term.mean()),
                             "total_KL": float(total.mean())})
    pd.DataFrame(rows).to_csv(OUT, index=False)
    print(pd.DataFrame(rows).groupby(["representation", "q_family"])[
        ["mean_error_KL", "covariance_error_KL", "total_KL"]
    ].mean().to_string())


if __name__ == "__main__":
    main()


==> anc/experiments_2026/exp21_ppca_stress_suite/common_rng_oracle.csv <==
panel,representation,fold,map,common_rng_samples_identical,common_rng_identical
native_rank,native_d2,0,natural_euclidean,True,True
native_rank,native_d2,0,paper_mahalanobis,True,True
native_rank,native_d2,0,unsupervised_kmeans,True,True
native_rank,native_d5,0,natural_euclidean,True,True
native_rank,native_d5,0,paper_mahalanobis,True,True
native_rank,native_d5,0,unsupervised_kmeans,True,True
native_rank,native_d10,0,natural_euclidean,True,True
native_rank,native_d10,0,paper_mahalanobis,True,True
native_rank,native_d10,0,unsupervised_kmeans,True,True
native_rank,native_d20,0,natural_euclidean,True,True
native_rank,native_d20,0,paper_mahalanobis,True,True
native_rank,native_d20,0,unsupervised_kmeans,True,True
native_rank,native_d32,0,natural_euclidean,True,True
native_rank,native_d32,0,paper_mahalanobis,True,True
native_rank,native_d32,0,unsupervised_kmeans,True,True
invariance_2x2,base10_canonical,0,natural_euclidean,True,True
invariance_2x2,base10_canonical,0,paper_mahalanobis,True,True
invariance_2x2,base10_canonical,0,unsupervised_kmeans,True,True
invariance_2x2,rot10_dct,0,natural_euclidean,True,True
invariance_2x2,rot10_dct,0,paper_mahalanobis,True,True
invariance_2x2,rot10_dct,0,unsupervised_kmeans,True,True
invariance_2x2,pad32_canonical,0,natural_euclidean,True,True
invariance_2x2,pad32_canonical,0,paper_mahalanobis,True,True
invariance_2x2,pad32_canonical,0,unsupervised_kmeans,True,True
invariance_2x2,rotpad32_dct,0,natural_euclidean,True,True
invariance_2x2,rotpad32_dct,0,paper_mahalanobis,True,True
invariance_2x2,rotpad32_dct,0,unsupervised_kmeans,True,True
native_rank,native_d2,1,natural_euclidean,True,True
native_rank,native_d2,1,paper_mahalanobis,True,True
native_rank,native_d2,1,unsupervised_kmeans,True,True
native_rank,native_d5,1,natural_euclidean,True,True
native_rank,native_d5,1,paper_mahalanobis,True,True
native_rank,native_d5,1,unsupervised_kmeans,True,True
native_rank,native_d10,1,natural_euclidean,True,True
native_rank,native_d10,1,paper_mahalanobis,True,True
native_rank,native_d10,1,unsupervised_kmeans,True,True
native_rank,native_d20,1,natural_euclidean,True,True
native_rank,native_d20,1,paper_mahalanobis,True,True
native_rank,native_d20,1,unsupervised_kmeans,True,True
native_rank,native_d32,1,natural_euclidean,True,True
native_rank,native_d32,1,paper_mahalanobis,True,True
native_rank,native_d32,1,unsupervised_kmeans,True,True
invariance_2x2,base10_canonical,1,natural_euclidean,True,True
invariance_2x2,base10_canonical,1,paper_mahalanobis,True,True
invariance_2x2,base10_canonical,1,unsupervised_kmeans,True,True
invariance_2x2,rot10_dct,1,natural_euclidean,True,True
invariance_2x2,rot10_dct,1,paper_mahalanobis,True,True
invariance_2x2,rot10_dct,1,unsupervised_kmeans,True,True
invariance_2x2,pad32_canonical,1,natural_euclidean,True,True
invariance_2x2,pad32_canonical,1,paper_mahalanobis,True,True
invariance_2x2,pad32_canonical,1,unsupervised_kmeans,True,True
invariance_2x2,rotpad32_dct,1,natural_euclidean,True,True
invariance_2x2,rotpad32_dct,1,paper_mahalanobis,True,True
invariance_2x2,rotpad32_dct,1,unsupervised_kmeans,True,True
native_rank,native_d2,2,natural_euclidean,True,True
native_rank,native_d2,2,paper_mahalanobis,True,True
native_rank,native_d2,2,unsupervised_kmeans,True,True
native_rank,native_d5,2,natural_euclidean,True,True
native_rank,native_d5,2,paper_mahalanobis,True,True
native_rank,native_d5,2,unsupervised_kmeans,True,True
native_rank,native_d10,2,natural_euclidean,True,True
native_rank,native_d10,2,paper_mahalanobis,True,True
native_rank,native_d10,2,unsupervised_kmeans,True,True
native_rank,native_d20,2,natural_euclidean,True,True
native_rank,native_d20,2,paper_mahalanobis,True,True
native_rank,native_d20,2,unsupervised_kmeans,True,True
native_rank,native_d32,2,natural_euclidean,True,True
native_rank,native_d32,2,paper_mahalanobis,True,True
native_rank,native_d32,2,unsupervised_kmeans,True,True
invariance_2x2,base10_canonical,2,natural_euclidean,True,True
invariance_2x2,base10_canonical,2,paper_mahalanobis,True,True
invariance_2x2,base10_canonical,2,unsupervised_kmeans,True,True
invariance_2x2,rot10_dct,2,natural_euclidean,True,True
invariance_2x2,rot10_dct,2,paper_mahalanobis,True,True
invariance_2x2,rot10_dct,2,unsupervised_kmeans,True,True
invariance_2x2,pad32_canonical,2,natural_euclidean,True,True
invariance_2x2,pad32_canonical,2,paper_mahalanobis,True,True
invariance_2x2,pad32_canonical,2,unsupervised_kmeans,True,True
invariance_2x2,rotpad32_dct,2,natural_euclidean,True,True
invariance_2x2,rotpad32_dct,2,paper_mahalanobis,True,True
invariance_2x2,rotpad32_dct,2,unsupervised_kmeans,True,True
native_rank,native_d2,3,natural_euclidean,True,True
native_rank,native_d2,3,paper_mahalanobis,True,True
native_rank,native_d2,3,unsupervised_kmeans,True,True
native_rank,native_d5,3,natural_euclidean,True,True
native_rank,native_d5,3,paper_mahalanobis,True,True
native_rank,native_d5,3,unsupervised_kmeans,True,True
native_rank,native_d10,3,natural_euclidean,True,True
native_rank,native_d10,3,paper_mahalanobis,True,True
native_rank,native_d10,3,unsupervised_kmeans,True,True
native_rank,native_d20,3,natural_euclidean,True,True
native_rank,native_d20,3,paper_mahalanobis,True,True
native_rank,native_d20,3,unsupervised_kmeans,True,True
native_rank,native_d32,3,natural_euclidean,True,True
native_rank,native_d32,3,paper_mahalanobis,True,True
native_rank,native_d32,3,unsupervised_kmeans,True,True
invariance_2x2,base10_canonical,3,natural_euclidean,True,True
invariance_2x2,base10_canonical,3,paper_mahalanobis,True,True
invariance_2x2,base10_canonical,3,unsupervised_kmeans,True,True
invariance_2x2,rot10_dct,3,natural_euclidean,True,True
invariance_2x2,rot10_dct,3,paper_mahalanobis,True,True
invariance_2x2,rot10_dct,3,unsupervised_kmeans,True,True
invariance_2x2,pad32_canonical,3,natural_euclidean,True,True
invariance_2x2,pad32_canonical,3,paper_mahalanobis,True,True
invariance_2x2,pad32_canonical,3,unsupervised_kmeans,True,True
invariance_2x2,rotpad32_dct,3,natural_euclidean,True,True
invariance_2x2,rotpad32_dct,3,paper_mahalanobis,True,True
invariance_2x2,rotpad32_dct,3,unsupervised_kmeans,True,True
native_rank,native_d2,4,natural_euclidean,True,True
native_rank,native_d2,4,paper_mahalanobis,True,True
native_rank,native_d2,4,unsupervised_kmeans,True,True
native_rank,native_d5,4,natural_euclidean,True,True
native_rank,native_d5,4,paper_mahalanobis,True,True
native_rank,native_d5,4,unsupervised_kmeans,True,True
native_rank,native_d10,4,natural_euclidean,True,True
native_rank,native_d10,4,paper_mahalanobis,True,True
native_rank,native_d10,4,unsupervised_kmeans,True,True
native_rank,native_d20,4,natural_euclidean,True,True
native_rank,native_d20,4,paper_mahalanobis,True,True
native_rank,native_d20,4,unsupervised_kmeans,True,True
native_rank,native_d32,4,natural_euclidean,True,True
native_rank,native_d32,4,paper_mahalanobis,True,True
native_rank,native_d32,4,unsupervised_kmeans,True,True
invariance_2x2,base10_canonical,4,natural_euclidean,True,True
invariance_2x2,base10_canonical,4,paper_mahalanobis,True,True
invariance_2x2,base10_canonical,4,unsupervised_kmeans,True,True
invariance_2x2,rot10_dct,4,natural_euclidean,True,True
invariance_2x2,rot10_dct,4,paper_mahalanobis,True,True
invariance_2x2,rot10_dct,4,unsupervised_kmeans,True,True
invariance_2x2,pad32_canonical,4,natural_euclidean,True,True
invariance_2x2,pad32_canonical,4,paper_mahalanobis,True,True
invariance_2x2,pad32_canonical,4,unsupervised_kmeans,True,True
invariance_2x2,rotpad32_dct,4,natural_euclidean,True,True
invariance_2x2,rotpad32_dct,4,paper_mahalanobis,True,True
invariance_2x2,rotpad32_dct,4,unsupervised_kmeans,True,True


==> anc/experiments_2026/exp21_ppca_stress_suite/encoder_training.csv <==
panel,representation,fold,dimension,model,epoch,train_objective,val_objective,best_epoch,best_val
native_rank,native_d2,0,2,amortized_linear,1,492.90626220703126,468.7212829589844,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,2,466.3026748657227,462.9986877441406,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,3,461.7654296875,459.1103820800781,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,4,458.2695709228516,456.2480773925781,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,5,455.17408142089846,453.33282470703125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,6,452.803645324707,450.7150573730469,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,7,450.1648910522461,448.3670959472656,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,8,447.8562957763672,445.907470703125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,9,445.4875946044922,443.7252197265625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,10,443.1318099975586,441.6197509765625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,11,440.84909973144534,439.58087158203125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,12,438.8808166503906,437.6882629394531,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,13,437.1299072265625,435.855712890625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,14,435.09302825927733,434.086181640625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,15,433.57413482666016,432.40997314453125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,16,431.82787170410154,430.7806396484375,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,17,430.58892517089845,429.2552490234375,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,18,429.08172302246095,427.7945556640625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,19,427.9321990966797,426.393310546875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,20,426.00734252929686,425.0601806640625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,21,425.023193359375,423.7135925292969,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,22,423.49647216796876,422.4552307128906,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,23,422.0581420898437,421.27081298828125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,24,420.9607650756836,420.1527099609375,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,25,419.9391754150391,419.0862731933594,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,26,419.20069580078126,417.97442626953125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,27,417.7595947265625,416.987548828125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,28,416.7322540283203,416.0200500488281,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,29,415.6176483154297,415.1423645019531,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,30,415.0747543334961,414.24310302734375,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,31,414.1028335571289,413.416259765625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,32,413.52577056884763,412.5719299316406,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,33,412.56614379882814,411.79852294921875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,34,411.84273834228514,411.0816345214844,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,35,411.4571807861328,410.3380126953125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,36,410.31126403808594,409.6551208496094,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,37,409.7179779052734,409.0143737792969,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,38,409.0795333862305,408.3826904296875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,39,408.45284576416014,407.78106689453125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,40,407.87732086181643,407.2136535644531,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,41,407.3199722290039,406.6649475097656,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,42,406.70314025878906,406.15179443359375,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,43,406.1520233154297,405.67340087890625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,44,405.69983367919923,405.2123107910156,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,45,405.540705871582,404.8119201660156,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,46,405.10590209960935,404.4093017578125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,47,404.61354675292966,404.0536193847656,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,48,404.20664978027344,403.7103576660156,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,49,404.2127380371094,403.3921813964844,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,50,403.2368850708008,403.1084289550781,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,51,403.388916015625,402.80908203125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,52,402.608154296875,402.5594482421875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,53,402.814404296875,402.3124694824219,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,54,402.46979370117185,402.0697021484375,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,55,402.0791870117188,401.84423828125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,56,401.9719863891602,401.6319274902344,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,57,401.97129516601564,401.4319152832031,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,58,401.737939453125,401.2495422363281,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,59,401.2682510375977,401.05914306640625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,60,401.44807586669924,400.88983154296875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,61,401.3587387084961,400.71856689453125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,62,400.85631256103517,400.56573486328125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,63,400.9658432006836,400.413330078125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,64,400.72633361816406,400.2663269042969,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,65,400.60633697509763,400.1288146972656,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,66,400.88817596435547,399.992919921875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,67,400.41660766601564,399.86968994140625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,68,400.1033706665039,399.7442626953125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,69,400.2607223510742,399.6300048828125,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,70,399.8600570678711,399.5116882324219,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,71,399.8873947143555,399.40728759765625,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,72,399.5870620727539,399.2994079589844,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,73,399.4178497314453,399.2011413574219,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,74,399.54486083984375,399.10369873046875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,75,399.30792846679685,399.0069885253906,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,76,399.232275390625,398.92059326171875,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,77,399.133154296875,398.8300476074219,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,78,399.3452651977539,398.74700927734375,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,79,399.16575927734374,398.6675720214844,80,398.588134765625
native_rank,native_d2,0,2,amortized_linear,80,399.02051696777346,398.588134765625,80,398.588134765625
native_rank,native_d2,0,2,amortized_mlp,1,457.32547760009766,415.1343688964844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,2,403.46410980224607,397.0071105957031,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,3,397.1326705932617,396.5467224121094,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,4,396.48579864501954,396.2962951660156,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,5,396.4867218017578,396.2017822265625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,6,396.38672943115233,396.1606140136719,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,7,396.5360610961914,396.1311340332031,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,8,396.3312164306641,396.1152648925781,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,9,396.6083786010742,396.09967041015625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,10,396.46973876953126,396.0926208496094,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,11,396.7516830444336,396.0791320800781,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,12,396.69291534423826,396.0746765136719,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,13,396.4175857543945,396.0694885253906,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,14,396.1895278930664,396.06488037109375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,15,396.31949310302736,396.06207275390625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,16,396.40614624023436,396.0596923828125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,17,396.43771209716795,396.0556945800781,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,18,396.46077728271484,396.05206298828125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,19,396.41967010498047,396.0503845214844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,20,396.49230804443357,396.0458984375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,21,395.93185272216795,396.0435485839844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,22,396.24076385498046,396.0435485839844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,23,396.20899810791013,396.0424499511719,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,24,396.39879913330077,396.0381164550781,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,25,396.2062728881836,396.0373840332031,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,26,396.2061492919922,396.0368957519531,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,27,396.0379043579102,396.0339660644531,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,28,396.2774887084961,396.034912109375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,29,396.2981658935547,396.0333251953125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,30,396.312922668457,396.03082275390625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,31,396.1304214477539,396.0298767089844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,32,396.49183502197263,396.03070068359375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,33,396.18995208740233,396.02825927734375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,34,395.9809173583984,396.0283203125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,35,396.21043548583987,396.0302429199219,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,36,396.45767669677736,396.02520751953125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,37,396.2967071533203,396.0243225097656,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,38,396.18773345947267,396.0245666503906,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,39,396.09601440429685,396.0252990722656,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,40,396.35619354248047,396.0243225097656,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,41,396.339404296875,396.0240173339844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,42,396.4763870239258,396.0240173339844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,43,396.3121566772461,396.0234680175781,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,44,396.54333648681643,396.0218200683594,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,45,396.3518798828125,396.02166748046875,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,46,396.60494232177734,396.02069091796875,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,47,396.59151763916014,396.0200500488281,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,48,396.079736328125,396.0184020996094,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,49,396.4844512939453,396.0176696777344,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,50,396.30081939697266,396.01751708984375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,51,396.6253173828125,396.01806640625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,52,396.50934448242185,396.0201110839844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,53,396.1527587890625,396.0204162597656,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,54,396.32401275634766,396.0192565917969,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,55,396.2867095947266,396.01959228515625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,56,396.4902008056641,396.0166931152344,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,57,396.0729614257813,396.01812744140625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,58,396.7212966918945,396.01641845703125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,59,396.3015853881836,396.0193176269531,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,60,396.0732849121094,396.0166320800781,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,61,396.2693176269531,396.01507568359375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,62,396.3157165527344,396.01531982421875,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,63,396.293766784668,396.01556396484375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,64,396.4680633544922,396.0166320800781,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,65,396.35920867919924,396.01605224609375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,66,396.4945465087891,396.0146484375,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,67,396.0195831298828,396.01324462890625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,68,396.5274154663086,396.012939453125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,69,396.2902130126953,396.0128173828125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,70,396.07167663574216,396.0120544433594,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,71,396.6702133178711,396.0121765136719,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,72,396.52632293701174,396.01373291015625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,73,396.4503372192383,396.01324462890625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,74,396.3384078979492,396.0144958496094,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,75,396.67030181884763,396.0137634277344,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,76,396.2410202026367,396.01275634765625,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,77,396.24288787841795,396.0113220214844,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,78,396.4505874633789,396.01104736328125,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,79,396.34177551269534,396.0095520019531,79,396.0095520019531
native_rank,native_d2,0,2,amortized_mlp,80,396.15492858886716,396.0135803222656,79,396.0095520019531
native_rank,native_d5,0,5,amortized_linear,1,641.5481536865234,586.1555786132812,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,2,576.3478881835938,571.5503540039062,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,3,564.4166870117188,562.3467407226562,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,4,556.1410766601563,554.8267211914062,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,5,548.6736633300782,547.7100219726562,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,6,541.9575622558593,541.213134765625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,7,536.0453491210938,535.3941040039062,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,8,530.1601196289063,529.3648681640625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,9,524.023892211914,524.0482788085938,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,10,518.5717254638672,518.7900390625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,11,513.5687469482422,513.7911376953125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,12,508.6970718383789,509.0458679199219,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,13,504.05778350830076,504.47369384765625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,14,499.67001190185545,500.25299072265625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,15,495.19387969970705,496.0234375,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,16,491.06072387695315,491.9985656738281,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,17,487.3260986328125,488.0916748046875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,18,483.54923858642576,484.61627197265625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,19,479.89341888427737,481.0760803222656,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,20,476.72211303710935,477.7043151855469,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,21,473.17669067382815,474.4442443847656,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,22,469.84626922607424,471.4141845703125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,23,467.1598205566406,468.4283752441406,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,24,464.1886672973633,465.6465148925781,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,25,461.3492904663086,462.969970703125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,26,458.87550964355466,460.3049011230469,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,27,456.04307861328124,457.9001770019531,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,28,453.41578674316406,455.514404296875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,29,451.3279006958008,453.21124267578125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,30,449.1677001953125,451.02215576171875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,31,446.7266326904297,448.9435729980469,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,32,444.78528289794923,446.9336242675781,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,33,442.9053588867188,445.0216369628906,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,34,441.1720993041992,443.178466796875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,35,439.4977691650391,441.39080810546875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,36,437.4324188232422,439.7926940917969,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,37,435.70927734375,438.13226318359375,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,38,434.0547637939453,436.59698486328125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,39,432.77372283935546,435.1213073730469,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,40,431.4180313110352,433.6965026855469,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,41,430.26068115234375,432.36492919921875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,42,428.4603866577148,431.0852355957031,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,43,427.42918090820314,429.8133850097656,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,44,426.11109924316406,428.6091003417969,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,45,424.79297027587893,427.5784912109375,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,46,423.90806732177737,426.40631103515625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,47,422.72011413574216,425.3808898925781,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,48,422.17469482421876,424.3574523925781,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,49,420.8825347900391,423.48760986328125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,50,419.9513366699219,422.51287841796875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,51,419.50829925537107,421.6539306640625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,52,417.9637985229492,420.8460388183594,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,53,417.46129913330077,420.0634460449219,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,54,416.6835540771484,419.3421936035156,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,55,415.69400787353516,418.6343688964844,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,56,415.0703842163086,418.0303039550781,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,57,414.49107513427737,417.4332580566406,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,58,413.86045989990237,416.9124755859375,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,59,413.372053527832,416.41387939453125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,60,412.9465621948242,415.93707275390625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,61,412.6802185058594,415.4984436035156,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,62,411.8498168945313,415.1047058105469,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,63,411.9392807006836,414.7020568847656,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,64,411.5224105834961,414.3543701171875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,65,410.99717102050784,414.01629638671875,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,66,410.6503646850586,413.6827392578125,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,67,410.30416717529295,413.3797912597656,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,68,410.07571868896486,413.0950012207031,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,69,410.1018798828125,412.8138427734375,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,70,409.34097747802736,412.54541015625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,71,409.45637969970704,412.2941589355469,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,72,409.1713180541992,412.0641174316406,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,73,408.9760284423828,411.8369140625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,74,408.9051818847656,411.6206359863281,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,75,408.4895767211914,411.4176940917969,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,76,408.2986267089844,411.22113037109375,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,77,408.15016174316406,411.0396728515625,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,78,407.6801071166992,410.8553161621094,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,79,407.5161666870117,410.6822814941406,80,410.5063781738281
native_rank,native_d5,0,5,amortized_linear,80,407.5512756347656,410.5063781738281,80,410.5063781738281
native_rank,native_d5,0,5,amortized_mlp,1,555.5791275024415,448.8377990722656,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,2,416.82555084228517,407.9089660644531,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,3,404.1642807006836,406.973876953125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,4,403.6096481323242,406.5887145996094,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,5,403.35594482421874,406.4565124511719,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,6,403.0737762451172,406.3719482421875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,7,402.9990753173828,406.3211669921875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,8,402.6612579345703,406.30255126953125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,9,402.98179626464844,406.2626953125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,10,402.78247833251953,406.2342529296875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,11,402.9696472167969,406.2127685546875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,12,403.0782745361328,406.20452880859375,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,13,402.929248046875,406.1865539550781,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,14,402.9038055419922,406.17828369140625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,15,402.7678512573242,406.1630554199219,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,16,403.1996078491211,406.1617126464844,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,17,402.9387008666992,406.14971923828125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,18,402.77691650390625,406.140869140625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,19,402.7319274902344,406.129638671875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,20,402.9153778076172,406.1210632324219,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,21,402.5822555541992,406.1208801269531,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,22,402.8235656738281,406.1203308105469,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,23,402.7448760986328,406.11260986328125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,24,402.57059478759766,406.1072692871094,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,25,402.86331939697266,406.10711669921875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,26,402.6643890380859,406.1003723144531,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,27,402.8189437866211,406.0961608886719,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,28,402.9784423828125,406.0862731933594,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,29,402.9596435546875,406.081298828125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,30,402.91967315673827,406.0790710449219,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,31,402.90956115722656,406.0799255371094,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,32,402.7346893310547,406.0752868652344,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,33,403.14874267578125,406.06719970703125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,34,402.9018051147461,406.06597900390625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,35,402.6717864990234,406.0627136230469,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,36,402.71369018554685,406.0603942871094,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,37,402.80732879638674,406.0536804199219,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,38,402.69877166748046,406.0539245605469,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,39,402.7134719848633,406.05572509765625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,40,402.926171875,406.0510559082031,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,41,402.64783477783203,406.0491943359375,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,42,402.71232452392576,406.04638671875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,43,402.7211944580078,406.04315185546875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,44,402.9823333740234,406.0416259765625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,45,402.83141937255857,406.0419616699219,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,46,402.8140243530273,406.03936767578125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,47,402.7913421630859,406.03887939453125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,48,402.9700393676758,406.03326416015625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,49,402.9230438232422,406.03253173828125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,50,402.57335968017577,406.0294189453125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,51,402.82327423095705,406.028564453125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,52,402.944189453125,406.0318298339844,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,53,402.77120819091795,406.0260009765625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,54,402.97749481201174,406.0268249511719,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,55,402.61709747314455,406.0227355957031,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,56,402.787092590332,406.0224609375,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,57,402.7692367553711,406.01898193359375,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,58,402.82245483398435,406.0196838378906,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,59,402.60615692138674,406.0209045410156,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,60,402.8332977294922,406.01422119140625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,61,402.9911651611328,406.0135192871094,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,62,402.83868408203125,406.0132751464844,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,63,402.6673828125,406.01202392578125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,64,403.0116790771484,406.01300048828125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,65,402.7020523071289,406.008056640625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,66,402.59642639160154,406.0079345703125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,67,402.55098724365234,406.005615234375,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,68,402.96852722167966,406.00341796875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,69,402.69605712890626,406.00286865234375,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,70,402.93968963623047,406.0030517578125,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,71,402.75307312011716,406.0018615722656,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,72,402.73460693359374,406.0049133300781,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,73,402.90538787841797,406.0018615722656,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,74,402.84654846191404,406.0027160644531,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,75,403.0216369628906,405.99993896484375,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,76,402.90045471191405,405.9999694824219,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,77,402.3403625488281,406.000244140625,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,78,402.997785949707,406.0190124511719,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,79,402.86623229980466,405.99774169921875,80,405.99493408203125
native_rank,native_d5,0,5,amortized_mlp,80,402.4344848632812,405.99493408203125,80,405.99493408203125
native_rank,native_d10,0,10,amortized_linear,1,899.6692535400391,773.261474609375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,2,748.7761322021485,735.088623046875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,3,723.1671813964844,716.1456298828125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,4,705.6348052978516,700.996337890625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,5,691.885888671875,687.8536376953125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,6,678.4090576171875,674.9472045898438,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,7,666.4163024902343,663.2353515625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,8,655.5068206787109,652.3802490234375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,9,644.7821197509766,642.6693115234375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,10,634.2463226318359,632.130859375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,11,624.2675048828125,622.2467041015625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,12,615.0652435302734,613.3251342773438,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,13,605.9256256103515,604.9337768554688,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,14,597.5883239746094,596.2035522460938,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,15,589.2469787597656,588.5617065429688,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,16,581.3209289550781,580.842041015625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,17,574.1191375732421,573.2451171875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,18,567.0089569091797,566.53857421875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,19,559.5580413818359,559.696533203125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,20,553.5059326171875,553.4686279296875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,21,547.0072387695312,547.4508056640625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,22,540.9801361083985,541.46826171875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,23,535.2406127929687,535.8701171875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,24,530.1615997314453,530.53369140625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,25,524.3500457763672,525.4406127929688,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,26,519.5065032958985,520.3497314453125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,27,514.3633010864257,515.6385498046875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,28,509.61978912353516,511.1463623046875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,29,505.4313735961914,506.7831115722656,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,30,501.3838088989258,502.6369323730469,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,31,497.35094146728517,498.82073974609375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,32,493.29417419433594,494.880126953125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,33,489.662907409668,491.2752990722656,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,34,486.07298889160154,487.91522216796875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,35,482.6944046020508,484.381591796875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,36,479.50816955566404,481.260986328125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,37,476.0863204956055,478.1806640625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,38,472.89684295654297,475.1798095703125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,39,470.2751663208008,472.5010070800781,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,40,467.4921676635742,469.7125549316406,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,41,464.85634460449216,467.1327819824219,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,42,462.4267578125,464.6990051269531,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,43,460.0545364379883,462.2503662109375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,44,457.48856353759766,460.10101318359375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,45,455.1290313720703,457.8819885253906,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,46,453.3208068847656,455.8874206542969,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,47,451.10860443115234,453.8771667480469,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,48,449.315380859375,451.9877014160156,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,49,447.20264587402346,450.1116943359375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,50,445.5538848876953,448.35400390625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,51,443.76842193603517,446.7622375488281,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,52,441.7021255493164,445.2227783203125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,53,440.68079528808596,443.7260437011719,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,54,439.5160339355469,442.2796936035156,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,55,438.0554885864258,440.88043212890625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,56,436.4977340698242,439.624267578125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,57,435.2338333129883,438.361572265625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,58,433.7887710571289,437.1708068847656,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,59,433.26580200195315,436.0773010253906,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,60,432.2185974121094,435.0080871582031,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,61,430.46412506103513,434.01434326171875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,62,429.72607269287107,433.0247802734375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,63,428.6713836669922,432.1496276855469,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,64,427.60291748046876,431.3172607421875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,65,426.96667633056643,430.5689392089844,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,66,426.6163330078125,429.89556884765625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,67,425.6424850463867,429.205322265625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,68,425.2601013183594,428.6152648925781,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,69,424.6196548461914,428.0412902832031,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,70,423.8610473632813,427.51800537109375,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,71,423.6446823120117,427.03582763671875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,72,423.3204284667969,426.56512451171875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,73,422.7553405761719,426.14080810546875,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,74,422.1108200073242,425.724853515625,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,75,421.7357681274414,425.3530578613281,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,76,421.53041381835936,424.9883728027344,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,77,420.7330062866211,424.6280517578125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,78,420.65352325439454,424.3180236816406,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,79,420.4838928222656,424.0089111328125,80,423.7209167480469
native_rank,native_d10,0,10,amortized_linear,80,419.92248687744143,423.7209167480469,80,423.7209167480469
native_rank,native_d10,0,10,amortized_mlp,1,748.6426025390625,503.05780029296875,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,2,442.66973266601565,423.0205993652344,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,3,416.9941696166992,419.31134033203125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,4,414.67192993164065,418.4390563964844,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,5,414.4343978881836,418.107177734375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,6,413.94875183105466,417.9165344238281,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,7,413.9613296508789,417.782958984375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,8,413.7833679199219,417.71356201171875,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,9,413.8633834838867,417.6539001464844,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,10,413.9668670654297,417.58099365234375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,11,413.67064514160154,417.52978515625,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,12,413.84093322753904,417.4918518066406,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,13,413.67562103271484,417.4571838378906,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,14,413.3169372558594,417.4303894042969,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,15,413.2912033081055,417.3910217285156,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,16,413.2629028320313,417.3620300292969,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,17,413.4054122924805,417.3365173339844,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,18,413.60118865966797,417.3095397949219,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,19,413.48802642822267,417.29620361328125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,20,413.31726531982423,417.27642822265625,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,21,413.4022903442383,417.2568054199219,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,22,412.9616302490234,417.2349548339844,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,23,413.0209396362305,417.2179870605469,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,24,413.5771194458008,417.2027282714844,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,25,413.1737564086914,417.18548583984375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,26,413.5202941894531,417.16778564453125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,27,413.15904541015624,417.16162109375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,28,413.0306900024414,417.1371154785156,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,29,413.15366821289064,417.1296081542969,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,30,413.7820068359375,417.1192321777344,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,31,413.31981201171874,417.10302734375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,32,413.52760925292966,417.09320068359375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,33,413.15790100097655,417.0851745605469,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,34,413.32802734375,417.0732421875,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,35,413.0701309204102,417.06195068359375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,36,413.4015350341797,417.0525207519531,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,37,413.28895263671876,417.042724609375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,38,413.0976928710937,417.04364013671875,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,39,412.8811004638672,417.0309143066406,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,40,412.89246063232423,417.0259094238281,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,41,413.1114669799805,417.021240234375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,42,412.6816146850586,417.0113830566406,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,43,412.8579528808594,417.00482177734375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,44,413.1057403564453,417.00030517578125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,45,412.87797393798826,416.9915771484375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,46,413.00853729248047,416.9883728027344,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,47,413.2843963623047,416.9831848144531,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,48,413.16370697021483,416.9802551269531,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,49,413.31909942626953,416.9735412597656,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,50,413.12745361328126,416.9762878417969,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,51,412.949201965332,416.9691162109375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,52,412.85655670166017,416.96923828125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,53,413.1468048095703,416.9662780761719,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,54,412.99059143066404,416.96142578125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,55,412.90935668945315,416.9561462402344,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,56,413.06616058349607,416.95361328125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,57,413.04746704101564,416.9481506347656,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,58,413.18265838623046,416.95697021484375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,59,412.9060546875,416.94915771484375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,60,413.28853912353514,416.9466247558594,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,61,412.8339477539063,416.9409484863281,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,62,413.03101043701173,416.9405517578125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,63,413.17808227539064,416.9402770996094,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,64,413.18363494873046,416.9366149902344,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,65,412.8430999755859,416.9316711425781,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,66,413.00106353759764,416.9307861328125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,67,413.2513122558594,416.93218994140625,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,68,412.83792877197266,416.93341064453125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,69,413.0038665771484,416.9346008300781,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,70,413.21457824707034,416.9305725097656,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,71,412.88980865478516,416.92852783203125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,72,413.2800323486328,416.9234313964844,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,73,413.21084747314455,416.9219970703125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,74,413.1455368041992,416.9193420410156,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,75,412.79398345947266,416.9161682128906,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,76,412.98919982910155,416.9159240722656,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,77,413.1584533691406,416.9171142578125,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,78,413.20357818603514,416.91400146484375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,79,413.019580078125,416.91888427734375,78,416.91400146484375
native_rank,native_d10,0,10,amortized_mlp,80,412.95091247558594,416.9150085449219,78,416.91400146484375
native_rank,native_d20,0,20,amortized_linear,1,1360.5259094238281,1128.5821533203125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,2,1072.7082763671874,1040.2874755859375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,3,1015.3239013671875,1001.2992553710938,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,4,982.9097961425781,974.3170776367188,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,5,955.53291015625,947.6871337890625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,6,930.7786743164063,924.1915283203125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,7,907.7791687011719,902.576171875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,8,886.1224212646484,881.5036010742188,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,9,865.6862030029297,861.9920654296875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,10,846.6804809570312,842.6589965820312,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,11,828.2408264160156,825.3109741210938,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,12,810.6955841064453,807.4305419921875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,13,794.0719543457031,791.653076171875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,14,777.5660522460937,775.9212646484375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,15,762.4160430908203,761.0936279296875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,16,747.9236694335938,747.0177001953125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,17,733.3962860107422,732.6354370117188,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,18,720.8886505126953,719.7308959960938,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,19,707.7532531738282,707.6607666015625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,20,695.3755981445313,695.7627563476562,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,21,683.9809661865235,683.822265625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,22,672.4632568359375,673.2673950195312,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,23,661.6988952636718,662.7144775390625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,24,651.0648010253906,652.1870727539062,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,25,641.1998870849609,642.8538208007812,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,26,632.0394592285156,633.9502563476562,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,27,622.9494018554688,624.67626953125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,28,614.1669708251953,616.1868286132812,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,29,605.9500091552734,608.0614013671875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,30,597.7304229736328,600.54931640625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,31,589.9790771484375,593.1846313476562,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,32,583.3742584228515,585.8952026367188,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,33,576.2062042236328,579.1928100585938,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,34,569.1613891601562,572.4639892578125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,35,563.1664093017578,566.3243408203125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,36,557.0099609375,560.3402709960938,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,37,550.3123657226563,554.4927368164062,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,38,545.4678039550781,549.013671875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,39,539.6869049072266,543.8419799804688,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,40,534.6929595947265,538.7200927734375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,41,529.9734497070312,534.1748657226562,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,42,524.887905883789,529.3053588867188,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,43,520.6193756103515,525.1316528320312,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,44,516.1185180664063,521.0445556640625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,45,512.0130783081055,516.6780395507812,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,46,508.22971801757814,512.9805297851562,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,47,504.4239807128906,509.1976318359375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,48,500.3491012573242,505.7686767578125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,49,497.4563522338867,502.3348083496094,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,50,494.26819000244143,499.1714782714844,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,51,490.3851776123047,496.15130615234375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,52,488.01694641113284,493.21563720703125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,53,484.9049377441406,490.4605712890625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,54,482.24668273925784,487.7794494628906,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,55,479.58360443115237,485.17803955078125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,56,477.0020446777344,482.77288818359375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,57,474.42993316650393,480.46612548828125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,58,472.15684509277344,478.21044921875,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,59,469.911555480957,476.1416320800781,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,60,468.22324829101564,474.116455078125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,61,465.94330139160155,472.2139587402344,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,62,464.4883209228516,470.4490661621094,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,63,462.2428604125977,468.65374755859375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,64,460.73487854003906,467.0296936035156,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,65,459.3456573486328,465.4656066894531,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,66,457.2892150878906,463.9961242675781,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,67,456.25810546875,462.560302734375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,68,455.05423736572266,461.2901306152344,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,69,453.68447265625,459.9786071777344,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,70,452.2354507446289,458.8245544433594,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,71,450.95041809082034,457.6237487792969,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,72,449.9861373901367,456.5693664550781,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,73,449.0756118774414,455.562255859375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,74,448.34076232910155,454.61956787109375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,75,446.75741424560545,453.7913513183594,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,76,446.14747314453126,452.9907531738281,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,77,445.6822174072266,452.28125,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,78,444.6692184448242,451.5814208984375,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,79,443.8614196777344,450.98443603515625,80,450.3819885253906
native_rank,native_d20,0,20,amortized_linear,80,443.9887420654297,450.3819885253906,80,450.3819885253906
native_rank,native_d20,0,20,amortized_mlp,1,1136.5821044921875,690.9215087890625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,2,548.7914535522461,478.83465576171875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,3,455.86065063476565,453.67822265625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,4,442.8962432861328,447.7469177246094,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,5,438.1167327880859,445.37799072265625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,6,436.9170852661133,444.16607666015625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,7,435.7662750244141,443.38482666015625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,8,435.1252105712891,442.81085205078125,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,9,434.8384246826172,442.42559814453125,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,10,434.500634765625,442.0993347167969,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,11,434.04882049560547,441.8432922363281,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,12,433.7239517211914,441.68206787109375,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,13,433.68408355712893,441.4444885253906,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,14,433.86453399658205,441.27587890625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,15,433.7087463378906,441.1604919433594,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,16,433.72147064208986,440.9763488769531,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,17,433.427880859375,440.8764953613281,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,18,433.3817825317383,440.7428894042969,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,19,433.0529067993164,440.6649475097656,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,20,433.2112075805664,440.56988525390625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,21,433.42369384765624,440.45849609375,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,22,432.98824005126954,440.4151916503906,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,23,432.60454711914065,440.322998046875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,24,432.7970962524414,440.2689514160156,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,25,432.63555297851565,440.22186279296875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,26,433.0001708984375,440.1771240234375,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,27,432.95362243652346,440.1590270996094,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,28,432.70092620849607,440.0919189453125,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,29,432.871240234375,440.0794982910156,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,30,432.6395599365234,440.03326416015625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,31,432.62447357177734,440.00921630859375,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,32,432.6996154785156,439.98016357421875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,33,432.950617980957,439.93621826171875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,34,432.30867156982424,439.92498779296875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,35,432.2154022216797,439.8797302246094,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,36,432.46771545410155,439.85455322265625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,37,432.62673034667966,439.8478088378906,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,38,432.3730529785156,439.8231201171875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,39,432.8521987915039,439.8038024902344,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,40,432.6070022583008,439.78765869140625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,41,432.33717956542966,439.7766418457031,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,42,432.8637161254883,439.7640075683594,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,43,432.50611114501953,439.74774169921875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,44,432.38661804199216,439.78033447265625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,45,432.6498657226563,439.75946044921875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,46,432.7303527832031,439.7509765625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,47,432.3335708618164,439.7213134765625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,48,432.3859039306641,439.7080383300781,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,49,432.44330139160155,439.69305419921875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,50,432.2920837402344,439.67364501953125,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,51,432.3593032836914,439.66217041015625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,52,432.3844284057617,439.66082763671875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,53,432.5558853149414,439.6434326171875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,54,432.759912109375,439.63134765625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,55,432.40712890625,439.63299560546875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,56,432.564404296875,439.618896484375,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,57,432.4163299560547,439.6090087890625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,58,432.49425354003904,439.6014404296875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,59,432.3242431640625,439.6014099121094,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,60,432.39876251220704,439.5989990234375,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,61,432.4032608032227,439.5871276855469,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,62,432.10500183105466,439.5916442871094,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,63,432.26465606689453,439.58251953125,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,64,432.1130065917969,439.5747375488281,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,65,432.3459869384766,439.5680236816406,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,66,432.1690414428711,439.5643615722656,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,67,432.1064117431641,439.57257080078125,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,68,432.43660430908204,439.5793151855469,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,69,432.40719451904295,439.5928649902344,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,70,432.4880126953125,439.5576171875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,71,432.50681457519534,439.549560546875,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,72,432.4830520629883,439.5419006347656,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,73,432.3755706787109,439.54449462890625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,74,431.98289184570314,439.6137390136719,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,75,432.2831237792969,439.5820007324219,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,76,432.4896408081055,439.58575439453125,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,77,432.56844940185545,439.5853271484375,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,78,432.48174438476565,439.5767517089844,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,79,432.43431396484374,439.57183837890625,72,439.5419006347656
native_rank,native_d20,0,20,amortized_mlp,80,432.0467468261719,439.54693603515625,72,439.5419006347656
native_rank,native_d32,0,32,amortized_linear,1,1968.2743713378907,1599.6444091796875,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,2,1494.5132202148438,1422.68896484375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,3,1383.2406066894532,1356.624755859375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,4,1327.7881408691405,1305.4613037109375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,5,1284.012872314453,1265.5731201171875,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,6,1243.6502319335937,1228.04150390625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,7,1206.9626892089843,1192.9857177734375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,8,1173.7031372070312,1160.4097900390625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,9,1141.1786315917968,1129.022705078125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,10,1110.4443969726562,1100.1337890625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,11,1081.573974609375,1070.9112548828125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,12,1053.8643005371093,1044.0377197265625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,13,1027.5953521728516,1017.7603759765625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,14,1002.1280487060546,993.2897338867188,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,15,977.3017730712891,969.8147583007812,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,16,954.5683074951172,946.8750610351562,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,17,931.8132354736329,926.828125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,18,911.4060302734375,905.1827392578125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,19,891.1693756103516,885.902099609375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,20,872.1451751708985,866.1915283203125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,21,853.140835571289,849.3925170898438,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,22,837.1289123535156,831.6102294921875,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,23,818.6261749267578,815.0023803710938,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,24,802.4544891357422,799.1415405273438,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,25,786.44189453125,784.1085815429688,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,26,771.5489074707032,769.2232055664062,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,27,757.624951171875,755.2929077148438,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,28,743.3607421875,742.1729736328125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,29,730.2090576171875,729.4405517578125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,30,718.0646423339844,716.3914184570312,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,31,706.0999755859375,704.9505615234375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,32,694.4642974853516,694.0947265625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,33,683.4481872558594,683.2308349609375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,34,672.2279846191407,673.119140625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,35,662.7824432373047,662.4937744140625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,36,653.1080780029297,653.5847778320312,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,37,643.7118103027344,644.4299926757812,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,38,634.5791259765625,635.6056518554688,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,39,626.5691925048828,627.24462890625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,40,617.7612487792969,619.7015991210938,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,41,610.5700073242188,611.736083984375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,42,603.19287109375,604.5531616210938,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,43,595.9253601074219,597.499755859375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,44,588.6903411865235,590.8065185546875,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,45,581.9813903808594,584.5045166015625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,46,575.7957397460938,578.4002685546875,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,47,570.1169647216797,572.6863403320312,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,48,564.6368469238281,567.2061157226562,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,49,559.0674346923828,561.7935180664062,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,50,553.6998504638672,556.5991821289062,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,51,548.6028350830078,551.9310302734375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,52,544.1028656005859,547.0964965820312,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,53,539.0163757324219,542.890869140625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,54,534.564697265625,538.4579467773438,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,55,530.5358489990234,534.61962890625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,56,526.9758850097656,530.8599243164062,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,57,523.0336853027344,527.1883544921875,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,58,519.4772750854493,523.60693359375,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,59,516.290283203125,520.4070434570312,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,60,512.8288986206055,517.095703125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,61,510.0330780029297,514.2879028320312,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,62,507.35528259277345,511.26104736328125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,63,503.88416900634763,508.6376953125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,64,501.5680633544922,505.9303894042969,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,65,499.2671691894531,503.4664001464844,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,66,496.3558639526367,501.0771789550781,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,67,494.1500442504883,498.84820556640625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,68,492.0798965454102,496.7343444824219,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,69,489.3156143188477,494.6670227050781,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,70,487.81847076416017,492.9002380371094,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,71,485.98267669677733,491.0111389160156,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,72,484.25403594970703,489.3609313964844,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,73,482.3166259765625,487.6299133300781,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,74,480.8733139038086,486.1340637207031,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,75,479.0732879638672,484.7730712890625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,76,477.6505813598633,483.4610595703125,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,77,476.9549499511719,482.1051330566406,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,78,475.7322143554687,480.8498229980469,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,79,474.6482162475586,479.7261962890625,80,478.6025390625
native_rank,native_d32,0,32,amortized_linear,80,473.44691772460936,478.6025390625,80,478.6025390625
native_rank,native_d32,0,32,amortized_mlp,1,1635.230532836914,965.6875610351562,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,2,733.9976501464844,605.8310546875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,3,550.1677062988281,521.323974609375,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,4,497.80651397705077,495.07257080078125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,5,482.5796417236328,486.4370422363281,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,6,476.2374008178711,481.7247009277344,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,7,471.28660583496094,478.6853942871094,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,8,468.787744140625,476.1917724609375,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,9,466.51430358886716,474.2250061035156,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,10,465.2274765014648,472.69195556640625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,11,463.85718536376953,471.3403015136719,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,12,462.2744415283203,470.11016845703125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,13,461.68543701171876,469.1797180175781,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,14,461.2997512817383,468.2852783203125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,15,460.42441711425784,467.5101623535156,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,16,459.40633392333984,466.7969665527344,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,17,458.6244155883789,466.1807556152344,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,18,458.48907165527345,465.6570129394531,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,19,458.31956787109374,465.1549377441406,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,20,458.23850402832034,464.7109680175781,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,21,457.61473083496094,464.3736267089844,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,22,456.8126495361328,464.10638427734375,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,23,457.2231674194336,463.8140563964844,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,24,456.6750732421875,463.49737548828125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,25,456.8429748535156,463.2882995605469,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,26,456.32774353027344,463.10675048828125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,27,456.1195556640625,462.9226989746094,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,28,456.06067962646483,462.7730712890625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,29,456.1071807861328,462.5743103027344,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,30,455.4815979003906,462.4400634765625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,31,455.91649017333987,462.38238525390625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,32,455.51705474853514,462.20318603515625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,33,455.7178359985352,462.0870666503906,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,34,455.51318359375,461.9913635253906,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,35,455.2261047363281,461.9039306640625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,36,454.96191864013673,461.8287048339844,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,37,455.5755081176758,461.8002624511719,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,38,455.40576629638673,461.6630554199219,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,39,455.34212493896484,461.65069580078125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,40,454.68211059570314,461.5863037109375,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,41,455.442073059082,461.44696044921875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,42,455.1494430541992,461.3924560546875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,43,455.58412170410156,461.31756591796875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,44,454.9456619262695,461.2802429199219,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,45,455.1005493164063,461.2296447753906,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,46,454.809228515625,461.1607666015625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,47,454.87830810546876,461.21368408203125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,48,454.6287780761719,461.1325988769531,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,49,454.6615615844727,461.0797424316406,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,50,455.0877487182617,461.04296875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,51,454.7930603027344,460.9935607910156,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,52,454.83384399414064,461.02587890625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,53,455.1326904296875,461.0239562988281,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,54,454.93880157470704,460.94146728515625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,55,454.9189147949219,460.91534423828125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,56,454.93665924072263,460.8963623046875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,57,454.68949432373046,460.957275390625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,58,454.991943359375,460.9366760253906,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,59,454.6689956665039,460.98199462890625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,60,454.97692413330077,460.9324951171875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,61,454.8897048950195,460.86285400390625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,62,454.73842163085936,460.9104309082031,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,63,454.8956024169922,460.912353515625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,64,454.76977996826173,460.93975830078125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,65,454.77041778564455,460.88848876953125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,66,454.6866973876953,460.84881591796875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,67,454.43407745361327,460.7993469238281,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,68,454.89137115478513,460.78399658203125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,69,454.55997772216796,460.76190185546875,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,70,454.8503952026367,460.76031494140625,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,71,454.45147705078125,460.7552185058594,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,72,454.8641647338867,460.9176940917969,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,73,454.7421844482422,460.9580993652344,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,74,454.80975952148435,460.82305908203125,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,75,454.79124450683594,460.7742614746094,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,76,454.6658706665039,460.7518615722656,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,77,454.5297561645508,460.74798583984375,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,78,454.9893142700195,460.7568359375,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,79,454.49953308105466,460.7323913574219,80,460.73193359375
native_rank,native_d32,0,32,amortized_mlp,80,454.694807434082,460.73193359375,80,460.73193359375
invariance_2x2,rot10_dct,0,10,amortized_linear,1,895.9362274169922,785.066162109375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,2,752.0727325439453,735.865234375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,3,722.9818511962891,716.4126586914062,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,4,705.9372955322266,701.4320678710938,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,5,691.7043273925781,687.7249755859375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,6,679.0819091796875,675.6204833984375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,7,666.6436218261719,663.6076049804688,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,8,655.0957183837891,652.8632202148438,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,9,644.109506225586,642.3660278320312,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,10,633.7436157226563,631.9916381835938,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,11,623.7640686035156,622.5722045898438,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,12,615.0638397216796,613.2234497070312,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,13,605.8266784667969,604.6533813476562,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,14,597.353076171875,596.182861328125,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,15,589.1929290771484,588.5535278320312,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,16,581.0742980957032,580.962890625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,17,574.183462524414,573.44873046875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,18,566.8785339355469,566.5252685546875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,19,560.2398803710937,559.6846313476562,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,20,553.4369995117188,553.412353515625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,21,547.4409912109375,547.390380859375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,22,540.9342681884766,541.6045532226562,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,23,535.5242736816406,535.794189453125,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,24,529.784228515625,530.4926147460938,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,25,524.1695053100586,525.4361572265625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,26,519.5867340087891,520.3709106445312,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,27,514.7765243530273,515.5993041992188,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,28,509.9806869506836,511.47357177734375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,29,505.75152587890625,506.79486083984375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,30,501.06175689697267,502.839111328125,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,31,497.33892211914065,498.7983093261719,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,32,493.20243682861326,494.9722900390625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,33,489.6599411010742,491.32855224609375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,34,486.31275939941406,487.8360900878906,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,35,482.2531341552734,484.3799133300781,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,36,479.34632568359376,481.3292541503906,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,37,476.01275329589845,478.1729431152344,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,38,473.1451049804688,475.1703796386719,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,39,470.5847915649414,472.4665832519531,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,40,467.7538772583008,469.66864013671875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,41,464.75345306396486,467.2591857910156,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,42,462.17787475585936,464.72088623046875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,43,459.71634063720705,462.34832763671875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,44,457.64203186035155,460.1630859375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,45,455.3189224243164,458.08416748046875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,46,453.6152313232422,455.937255859375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,47,451.1404144287109,454.0837097167969,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,48,449.5708999633789,452.2192687988281,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,49,447.8387756347656,450.5532531738281,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,50,445.8132049560547,448.9014892578125,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,51,444.811701965332,447.3421630859375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,52,442.52852935791014,445.7493896484375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,53,441.41346588134763,444.2079162597656,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,54,439.8810104370117,442.813720703125,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,55,438.3987152099609,441.40087890625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,56,436.89397583007815,440.0257873535156,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,57,435.6020248413086,438.8326110839844,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,58,434.6691329956055,437.6374206542969,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,59,433.6319351196289,436.53662109375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,60,432.3978271484375,435.490478515625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,61,431.3205505371094,434.4287414550781,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,62,430.3301742553711,433.5196838378906,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,63,429.50997772216795,432.654052734375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,64,428.1885284423828,431.8914489746094,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,65,427.41721496582034,431.135986328125,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,66,426.8979187011719,430.45758056640625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,67,426.1034790039063,429.79412841796875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,68,425.6321823120117,429.2129211425781,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,69,425.2455856323242,428.63623046875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,70,424.4483901977539,428.1547546386719,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,71,424.2336456298828,427.6401672363281,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,72,423.6736724853516,427.19482421875,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,73,423.33772430419924,426.72900390625,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,74,422.50596771240237,426.3273620605469,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,75,422.3866500854492,425.9261169433594,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,76,422.0478912353516,425.5686950683594,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,77,421.4617614746094,425.2191162109375,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,78,421.66768341064454,424.8872375488281,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,79,420.9956649780273,424.5873718261719,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_linear,80,420.42235260009767,424.2752380371094,80,424.2752380371094
invariance_2x2,rot10_dct,0,10,amortized_mlp,1,752.2740966796875,509.0773620605469,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,2,444.4473709106445,424.3858337402344,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,3,417.81557006835936,419.8981018066406,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,4,415.6796279907227,418.88787841796875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,5,414.8386474609375,418.5767517089844,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,6,414.6526443481445,418.4054260253906,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,7,414.4834442138672,418.2974548339844,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,8,414.12182159423827,418.2080383300781,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,9,414.2651763916016,418.15936279296875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,10,414.4683013916016,418.12139892578125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,11,413.75794372558596,418.06512451171875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,12,413.9233032226563,418.08233642578125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,13,414.0264556884766,418.0085754394531,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,14,414.08705444335936,417.9834289550781,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,15,414.02403411865237,417.94677734375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,16,413.7490203857422,417.9345397949219,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,17,413.6623077392578,417.9250183105469,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,18,413.8268508911133,417.90521240234375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,19,413.84609069824216,417.8815612792969,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,20,413.7901077270508,417.874755859375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,21,413.9097213745117,417.8670654296875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,22,413.65028686523436,417.8547668457031,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,23,413.99116973876954,417.8294372558594,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,24,413.9154846191406,417.8243713378906,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,25,413.82516021728514,417.8165283203125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,26,413.86339111328124,417.7913818359375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,27,413.5984359741211,417.778564453125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,28,413.79140014648436,417.7845458984375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,29,413.69629669189453,417.76409912109375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,30,413.66552581787107,417.7528991699219,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,31,413.64585876464844,417.73443603515625,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,32,413.70247955322264,417.7336730957031,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,33,413.7520126342773,417.7201232910156,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,34,413.5596069335937,417.6987609863281,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,35,413.5345657348633,417.70904541015625,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,36,413.5347427368164,417.6986389160156,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,37,413.8534698486328,417.6955871582031,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,38,413.8162536621094,417.6840515136719,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,39,413.5562469482422,417.68463134765625,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,40,413.82137298583984,417.6697998046875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,41,413.7331314086914,417.661376953125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,42,413.27647552490237,417.6421203613281,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,43,413.21803131103513,417.64324951171875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,44,413.4654022216797,417.6272888183594,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,45,413.54222106933594,417.6358337402344,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,46,413.5287490844727,417.6314697265625,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,47,413.35046844482423,417.61785888671875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,48,413.38868103027346,417.61224365234375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,49,413.89978485107423,417.6121826171875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,50,413.85413055419923,417.5977783203125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,51,413.8047637939453,417.5928649902344,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,52,413.5784057617187,417.5974426269531,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,53,413.4643753051758,417.5815124511719,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,54,413.50670166015624,417.5870056152344,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,55,413.7327117919922,417.5799560546875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,56,413.60862884521487,417.5951232910156,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,57,413.67972259521486,417.5804443359375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,58,413.4860595703125,417.5612487792969,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,59,413.56909027099607,417.56170654296875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,60,413.3407897949219,417.5580749511719,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,61,413.33847961425784,417.5533752441406,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,62,413.5516891479492,417.5442199707031,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,63,413.66210021972654,417.54095458984375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,64,413.286328125,417.5426330566406,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,65,413.53306579589844,417.54119873046875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,66,413.7956176757813,417.54132080078125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,67,413.4622116088867,417.5375061035156,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,68,413.5563735961914,417.5372314453125,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,69,413.4734085083008,417.5248718261719,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,70,413.8447799682617,417.5181884765625,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,71,413.46331481933595,417.52508544921875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,72,413.6061508178711,417.5179748535156,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,73,413.5823669433594,417.50506591796875,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,74,413.4289840698242,417.5189208984375,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,75,413.3091796875,417.5006103515625,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,76,413.2831558227539,417.51025390625,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,77,413.50549774169923,417.5058898925781,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,78,413.5798034667969,417.4976501464844,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,79,413.4401351928711,417.4988098144531,80,417.4964599609375
invariance_2x2,rot10_dct,0,10,amortized_mlp,80,413.5287124633789,417.4964599609375,80,417.4964599609375
invariance_2x2,pad32_canonical,0,32,amortized_linear,1,901.426626586914,772.3704833984375,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,2,748.92978515625,735.4043579101562,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,3,722.7836059570312,716.2352294921875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,4,705.7526641845703,701.1265869140625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,5,691.7542053222656,687.9219970703125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,6,678.9759552001954,675.1729736328125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,7,666.0421295166016,663.8748779296875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,8,655.5315155029297,652.118896484375,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,9,644.1018951416015,642.134033203125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,10,633.786767578125,631.71435546875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,11,624.2319946289062,622.3325805664062,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,12,614.8633331298828,613.7803344726562,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,13,605.5836303710937,604.4471435546875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,14,596.9725067138672,596.0650634765625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,15,589.015737915039,588.3923950195312,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,16,581.2643798828125,580.5733642578125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,17,574.154165649414,573.2826538085938,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,18,566.8743957519531,566.6192016601562,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,19,560.0568817138671,560.0731201171875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,20,553.5689514160156,553.3557739257812,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,21,547.3786682128906,547.3997802734375,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,22,541.1315643310547,541.5704345703125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,23,535.2748352050781,535.8021240234375,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,24,529.6615539550781,530.3922119140625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,25,524.2924682617188,525.4796142578125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,26,519.4777481079102,520.4202270507812,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,27,514.3966064453125,515.6658325195312,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,28,510.13646545410154,511.2248229980469,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,29,505.1506286621094,506.8981628417969,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,30,501.27481842041016,502.7290954589844,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,31,497.38299865722655,498.69171142578125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,32,493.58976287841796,494.85943603515625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,33,489.4441223144531,491.2926330566406,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,34,485.9681594848633,487.9449157714844,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,35,482.4954040527344,484.3601379394531,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,36,479.3171661376953,481.2430725097656,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,37,476.3267791748047,478.2634582519531,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,38,473.2653015136719,475.4250793457031,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,39,470.4696899414063,472.3288269042969,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,40,467.42716827392576,469.80072021484375,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,41,464.6701263427734,467.128173828125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,42,462.30639190673827,464.6759338378906,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,43,459.49214935302734,462.27642822265625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,44,457.6096130371094,460.0684814453125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,45,455.40849609375,457.92803955078125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,46,453.2256607055664,455.8896179199219,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,47,451.22613220214845,453.87017822265625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,48,449.3337158203125,451.9737854003906,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,49,447.16813201904296,450.1848449707031,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,50,445.4206970214844,448.4270935058594,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,51,444.06697235107424,446.9013671875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,52,442.27998809814454,445.2381896972656,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,53,440.65101623535156,443.7325744628906,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,54,439.12861785888674,442.2996826171875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,55,437.97270050048826,440.97039794921875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,56,436.6096130371094,439.655029296875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,57,435.68759002685545,438.4207458496094,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,58,433.9036605834961,437.2513122558594,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,59,432.914501953125,436.10675048828125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,60,431.87585601806643,435.0986022949219,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,61,430.68538055419924,433.9813537597656,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,62,429.70087280273435,433.0628356933594,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,63,428.7007095336914,432.1496887207031,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,64,428.1052734375,431.30255126953125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,65,427.15252380371095,430.5438537597656,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,66,426.61890716552733,429.84881591796875,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,67,425.8177185058594,429.24493408203125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,68,424.776789855957,428.5987548828125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,69,424.104296875,428.0611877441406,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,70,424.12273864746095,427.51519775390625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,71,423.549870300293,427.0466003417969,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,72,423.34559173583983,426.57208251953125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,73,422.46886291503904,426.14300537109375,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,74,422.1627731323242,425.7262878417969,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,75,421.14242095947264,425.3497619628906,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,76,421.2794525146484,424.9753723144531,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,77,420.98068084716795,424.6378173828125,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,78,420.9026565551758,424.3139953613281,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,79,420.38610382080077,424.0010070800781,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_linear,80,420.0595108032227,423.7144775390625,80,423.7144775390625
invariance_2x2,pad32_canonical,0,32,amortized_mlp,1,742.2787033081055,503.75897216796875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,2,443.05045928955076,422.97894287109375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,3,417.01611175537107,419.3690185546875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,4,415.33021087646483,418.397216796875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,5,414.54564666748047,418.06878662109375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,6,413.8333053588867,417.9050598144531,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,7,413.8450302124023,417.7918701171875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,8,413.684716796875,417.6987609863281,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,9,413.7557846069336,417.6561279296875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,10,413.37643280029295,417.5973205566406,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,11,413.8561782836914,417.5677795410156,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,12,413.4505447387695,417.5181884765625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,13,413.6555694580078,417.5025329589844,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,14,413.08390655517576,417.45263671875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,15,413.2037948608398,417.42657470703125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,16,413.41708984375,417.3987731933594,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,17,413.2275955200195,417.3737487792969,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,18,413.46595153808596,417.3578186035156,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,19,413.22415618896486,417.3348388671875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,20,413.417236328125,417.3064270019531,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,21,413.10400848388673,417.29736328125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,22,413.1304870605469,417.2846984863281,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,23,413.4896987915039,417.2585754394531,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,24,413.23008422851564,417.2463073730469,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,25,413.12738037109375,417.22686767578125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,26,412.919091796875,417.2048034667969,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,27,413.19654083251953,417.18463134765625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,28,413.1505859375,417.1749572753906,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,29,413.44856414794924,417.16766357421875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,30,412.92200622558596,417.1548156738281,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,31,413.17687835693357,417.1391906738281,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,32,413.3544418334961,417.12945556640625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,33,412.8033386230469,417.1116943359375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,34,413.1554550170898,417.10614013671875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,35,413.08546752929686,417.0926818847656,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,36,412.98487243652346,417.08514404296875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,37,413.1172164916992,417.080810546875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,38,413.0455841064453,417.0693054199219,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,39,412.9851104736328,417.06494140625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,40,413.40066986083986,417.05804443359375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,41,413.142756652832,417.0489501953125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,42,413.3348785400391,417.04522705078125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,43,413.0779327392578,417.0348205566406,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,44,413.3805908203125,417.0323791503906,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,45,412.81086883544924,417.0223388671875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,46,413.10788879394534,417.0164489746094,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,47,413.0430603027344,417.0176086425781,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,48,413.37791595458987,417.0119934082031,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,49,413.0084594726562,417.0101318359375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,50,413.11886138916014,417.00482177734375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,51,413.36478424072266,417.0002136230469,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,52,413.2680206298828,416.99359130859375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,53,412.90859375,416.9944152832031,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,54,413.07200775146487,416.98779296875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,55,413.12727508544924,416.98052978515625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,56,413.33076629638674,416.9801330566406,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,57,412.9066925048828,416.9765930175781,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,58,412.8904281616211,416.97607421875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,59,413.1196014404297,416.9737243652344,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,60,413.53735504150393,416.9665832519531,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,61,413.24300384521484,416.96429443359375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,62,413.2643157958984,416.96124267578125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,63,412.5299896240234,416.9610290527344,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,64,413.30352172851565,416.9573669433594,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,65,413.1515548706055,416.9536437988281,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,66,412.8037673950195,416.95257568359375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,67,413.3667816162109,416.9543151855469,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,68,413.1225296020508,416.95318603515625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,69,413.15564117431643,416.9449462890625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,70,412.92688140869143,416.94744873046875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,71,413.02159881591797,416.94268798828125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,72,413.25050354003906,416.943603515625,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,73,413.05253448486326,416.9403076171875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,74,413.02103729248046,416.9418640136719,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,75,412.9164794921875,416.9385681152344,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,76,412.835270690918,416.93646240234375,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,77,413.3104278564453,416.9316101074219,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,78,413.1145385742187,416.9298095703125,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,79,412.90687255859376,416.932373046875,78,416.9298095703125
invariance_2x2,pad32_canonical,0,32,amortized_mlp,80,412.7750442504883,416.9341735839844,78,416.9298095703125
invariance_2x2,rotpad32_dct,0,32,amortized_linear,1,846.4532012939453,757.2833251953125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,2,740.6494781494141,731.682373046875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,3,720.5170501708984,715.3933715820312,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,4,704.7394287109375,700.86474609375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,5,691.1299285888672,687.2957763671875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,6,678.6266448974609,674.9497680664062,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,7,666.5613800048828,663.12451171875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,8,655.0166717529297,652.6834716796875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,9,644.6631042480469,642.0542602539062,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,10,634.6465209960937,632.6412353515625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,11,624.3837646484375,623.0818481445312,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,12,615.032861328125,613.7129516601562,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,13,606.6881256103516,605.3436279296875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,14,598.2212860107422,597.45068359375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,15,590.3050323486328,589.8240356445312,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,16,582.7224151611329,582.1334838867188,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,17,575.6665130615235,575.6383056640625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,18,568.7900665283203,568.7877197265625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,19,562.0030151367188,562.5059814453125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,20,555.9320465087891,556.03564453125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,21,550.054086303711,550.13037109375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,22,543.9610595703125,544.8488159179688,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,23,538.6797332763672,539.3839721679688,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,24,533.7970581054688,534.4948120117188,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,25,528.928759765625,529.9684448242188,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,26,524.5353607177734,525.3577270507812,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,27,519.5219100952148,521.0401611328125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,28,515.8016571044922,517.0558471679688,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,29,511.0780197143555,513.23583984375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,30,507.64463806152344,509.4309997558594,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,31,504.1786865234375,505.81488037109375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,32,500.59339904785156,502.50634765625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,33,497.9294158935547,499.3707580566406,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,34,494.1051483154297,496.3740539550781,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,35,491.10730133056643,493.4610595703125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,36,488.7373764038086,491.005615234375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,37,485.5656005859375,488.2124938964844,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,38,483.6153823852539,485.7197265625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,39,481.0638717651367,483.3715515136719,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,40,478.60696868896486,481.08135986328125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,41,476.4966766357422,478.9986572265625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,42,474.4127426147461,477.2021179199219,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,43,472.7867492675781,475.1621398925781,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,44,470.55592193603513,473.3362731933594,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,45,468.93665008544923,471.6867370605469,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,46,467.3937561035156,470.0736389160156,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,47,465.5594284057617,468.6448059082031,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,48,464.14952697753904,467.3167724609375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,49,463.34012298583986,466.08428955078125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,50,461.59116516113284,465.2258605957031,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,51,460.60052490234375,464.0250549316406,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,52,459.6462860107422,462.9476318359375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,53,458.73707122802733,461.9280090332031,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,54,457.79445190429686,460.96929931640625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,55,456.82805786132815,460.083740234375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,56,456.000830078125,459.2628479003906,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,57,455.10868377685546,458.49688720703125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,58,454.53745422363284,457.7881164550781,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,59,453.62990112304686,457.13330078125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,60,452.94801330566406,456.5062561035156,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,61,452.28930511474607,455.937255859375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,62,452.05391082763674,455.4034729003906,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,63,451.34644317626953,454.88336181640625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,64,450.87245025634763,454.41619873046875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,65,450.5567962646484,453.9683532714844,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,66,449.9378967285156,453.5382080078125,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,67,449.77745361328124,453.1493835449219,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,68,449.3917922973633,452.8210754394531,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,69,448.59386138916017,452.4500732421875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,70,448.9139938354492,452.1934509277344,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,71,448.26346282958986,451.8603820800781,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,72,447.9605224609375,451.58489990234375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,73,447.39709320068357,451.3062744140625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,74,447.36789855957034,451.06439208984375,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,75,447.1430938720703,450.824951171875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,76,446.8986587524414,450.5300598144531,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,77,446.6283203125,450.3106384277344,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,78,446.30475463867185,450.093994140625,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,79,446.08410491943357,449.8760681152344,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_linear,80,446.1434722900391,449.692138671875,80,449.692138671875
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,1,748.556118774414,516.6574096679688,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,2,466.48769226074216,455.06549072265625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,3,447.4056427001953,449.47235107421875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,4,444.7438369750977,448.2635498046875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,5,444.3854553222656,447.9175109863281,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,6,443.80006256103513,447.75152587890625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,7,444.04149017333987,447.6112060546875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,8,443.5066741943359,447.5529479980469,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,9,443.39259033203126,447.49462890625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,10,443.6705795288086,447.3918762207031,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,11,443.50990142822263,447.3843688964844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,12,443.0598770141602,447.3291320800781,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,13,443.1379455566406,447.2611083984375,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,14,443.28202667236326,447.2302551269531,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,15,443.35135955810546,447.2118225097656,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,16,443.53067779541016,447.1636657714844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,17,443.05897064208983,447.133056640625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,18,442.98133544921876,447.1165771484375,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,19,442.8430740356445,447.0877685546875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,20,443.24808502197266,447.06243896484375,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,21,442.97413635253906,447.023681640625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,22,442.98451080322263,447.0351867675781,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,23,443.14489288330077,446.9939270019531,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,24,443.0326873779297,446.9929504394531,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,25,442.95261535644534,446.97027587890625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,26,442.81324768066406,446.95220947265625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,27,442.9176544189453,446.9283142089844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,28,442.81287384033203,446.8941955566406,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,29,442.80150146484374,446.89691162109375,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,30,442.9537979125977,446.8980407714844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,31,442.86522216796874,446.8527526855469,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,32,442.6195663452148,446.8741149902344,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,33,443.0179107666016,446.8535461425781,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,34,442.8678283691406,446.83624267578125,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,35,442.9921600341797,446.8132019042969,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,36,442.5289642333984,446.8184509277344,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,37,442.6031661987305,446.7984313964844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,38,442.59268341064455,446.78057861328125,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,39,442.8701461791992,446.7827453613281,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,40,442.50772857666016,446.7701416015625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,41,442.4869750976562,446.76812744140625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,42,442.64657135009764,446.7472229003906,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,43,442.6921585083008,446.7288818359375,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,44,442.7630844116211,446.7327575683594,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,45,442.88400115966795,446.7336730957031,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,46,442.76292114257814,446.71307373046875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,47,442.99158630371096,446.7060546875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,48,442.69410247802733,446.6704406738281,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,49,442.6539535522461,446.6961669921875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,50,442.370182800293,446.6728515625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,51,442.56116180419923,446.6969299316406,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,52,442.93627471923827,446.6658630371094,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,53,442.6812774658203,446.67584228515625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,54,442.40479278564453,446.6571960449219,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,55,442.6612152099609,446.64373779296875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,56,442.6761444091797,446.63470458984375,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,57,442.9459594726562,446.6318664550781,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,58,442.8632080078125,446.6366271972656,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,59,442.64203186035155,446.6201171875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,60,442.65128021240236,446.6289367675781,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,61,442.72422485351564,446.6101379394531,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,62,442.5965835571289,446.6047668457031,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,63,442.74367065429686,446.5820617675781,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,64,442.868994140625,446.5877990722656,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,65,442.61240539550784,446.5840148925781,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,66,442.55482330322263,446.5923767089844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,67,442.63639068603516,446.5906677246094,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,68,442.4829559326172,446.572509765625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,69,442.3420639038086,446.596435546875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,70,442.21959991455077,446.5624084472656,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,71,442.47369079589845,446.559326171875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,72,442.3594116210937,446.5644226074219,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,73,442.38452301025393,446.55169677734375,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,74,442.383073425293,446.5503845214844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,75,442.48209075927736,446.55035400390625,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,76,442.31324462890626,446.5510559082031,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,77,442.5113693237305,446.57928466796875,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,78,442.6733154296875,446.567626953125,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,79,442.57688293457034,446.5591735839844,75,446.55035400390625
invariance_2x2,rotpad32_dct,0,32,amortized_mlp,80,442.651171875,446.57061767578125,75,446.55035400390625
native_rank,native_d2,1,2,amortized_linear,1,497.07465209960935,473.73175048828125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,2,467.4484390258789,467.3041076660156,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,3,462.62266540527344,463.6241455078125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,4,459.6740921020508,460.48455810546875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,5,456.505029296875,457.58203125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,6,453.22925262451173,454.9353332519531,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,7,451.01538543701173,452.436279296875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,8,448.5129928588867,450.05499267578125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,9,445.9249526977539,447.71435546875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,10,444.00127563476565,445.71923828125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,11,441.962336730957,443.5671691894531,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,12,439.8850860595703,441.5894470214844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,13,438.0824798583984,439.7498779296875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,14,436.03690338134766,438.1060791015625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,15,434.3976852416992,436.2984313964844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,16,432.76307525634763,434.5977783203125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,17,431.13549957275393,433.0758972167969,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,18,429.3977279663086,431.608154296875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,19,428.03565979003906,430.11627197265625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,20,426.4708877563477,428.76287841796875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,21,425.4122802734375,427.4228210449219,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,22,423.910888671875,426.1980285644531,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,23,422.91779174804685,424.9510498046875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,24,421.5983459472656,423.87786865234375,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,25,420.4498977661133,422.6880798339844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,26,419.6180358886719,421.67437744140625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,27,418.31127166748047,420.64453125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,28,417.2709213256836,419.6978454589844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,29,416.4680633544922,418.7253112792969,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,30,415.2070343017578,417.8222961425781,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,31,414.6633666992187,416.95947265625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,32,413.6139419555664,416.1657409667969,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,33,412.71093902587893,415.355712890625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,34,412.43731994628905,414.58319091796875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,35,411.37135162353513,413.8943786621094,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,36,410.89783172607423,413.19482421875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,37,410.0135040283203,412.5567626953125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,38,409.2616989135742,411.89422607421875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,39,408.48606567382814,411.27862548828125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,40,407.6443130493164,410.72113037109375,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,41,407.4729721069336,410.1636962890625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,42,406.8769821166992,409.6205139160156,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,43,406.27715454101565,409.13189697265625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,44,406.28344573974607,408.6416320800781,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,45,405.54366607666014,408.234375,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,46,405.56825561523436,407.8395080566406,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,47,404.91163024902346,407.4691467285156,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,48,404.3356018066406,407.11407470703125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,49,404.0919555664062,406.7879333496094,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,50,403.62919464111326,406.5050964355469,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,51,403.0923187255859,406.2015686035156,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,52,403.12901458740237,405.9393005371094,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,53,403.1133346557617,405.6775207519531,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,54,402.57247467041014,405.4361267089844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,55,402.34693145751953,405.2191467285156,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,56,401.97870483398435,404.99560546875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,57,402.46885070800784,404.7969970703125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,58,401.55557708740236,404.5976867675781,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,59,401.50704193115234,404.4117126464844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,60,401.3373077392578,404.239990234375,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,61,401.5216323852539,404.0760498046875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,62,400.986799621582,403.9043884277344,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,63,400.81211547851564,403.7527770996094,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,64,400.65120086669924,403.6040954589844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,65,400.4379684448242,403.466064453125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,66,400.59935760498047,403.332763671875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,67,400.57544860839846,403.21197509765625,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,68,400.61674041748046,403.0796813964844,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,69,400.2359252929688,402.9591979980469,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,70,400.14501190185547,402.84600830078125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,71,399.84132232666013,402.734130859375,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,72,399.5191192626953,402.62969970703125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,73,399.4207077026367,402.52581787109375,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,74,399.1916015625,402.4256286621094,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,75,399.54258728027344,402.33203125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,76,398.9404541015625,402.24310302734375,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,77,399.1031433105469,402.15545654296875,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,78,399.04627532958983,402.0687561035156,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,79,399.062158203125,401.9874267578125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_linear,80,399.2742416381836,401.90655517578125,80,401.90655517578125
native_rank,native_d2,1,2,amortized_mlp,1,457.9029800415039,420.148681640625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,2,403.60564880371095,400.1763000488281,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,3,397.29433288574216,399.8567810058594,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,4,396.8270782470703,399.60125732421875,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,5,396.64427185058594,399.5092468261719,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,6,396.63341217041017,399.4701843261719,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,7,396.12479705810546,399.4465026855469,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,8,396.46150360107424,399.4263000488281,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,9,396.36968994140625,399.4133605957031,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,10,396.32793579101565,399.403076171875,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,11,396.533464050293,399.3922119140625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,12,396.4640625,399.3879699707031,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,13,396.3976058959961,399.3771057128906,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,14,396.57507781982423,399.37042236328125,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,15,396.5760299682617,399.36920166015625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,16,396.48835906982424,399.36138916015625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,17,396.4123245239258,399.35992431640625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,18,395.9527099609375,399.3541259765625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,19,396.3479248046875,399.35400390625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,20,396.13961334228514,399.3493957519531,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,21,396.30005798339846,399.3459167480469,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,22,396.6189468383789,399.3492126464844,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,23,396.3927261352539,399.3427734375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,24,396.3580657958984,399.3442077636719,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,25,395.9865951538086,399.33978271484375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,26,396.59276580810547,399.33795166015625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,27,396.50025329589846,399.33685302734375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,28,396.61119537353517,399.3371887207031,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,29,396.1449508666992,399.33587646484375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,30,396.57621612548826,399.33831787109375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,31,396.44200286865237,399.3336181640625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,32,396.46019134521487,399.3321228027344,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,33,396.303271484375,399.3336181640625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,34,396.4070816040039,399.3345642089844,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,35,396.43920135498047,399.3302307128906,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,36,396.3802978515625,399.328125,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,37,396.4523498535156,399.32855224609375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,38,396.4315948486328,399.3273620605469,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,39,396.218083190918,399.32861328125,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,40,396.36737060546875,399.3255615234375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,41,396.4535140991211,399.32672119140625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,42,396.36175537109375,399.3250732421875,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,43,396.53246917724607,399.3237609863281,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,44,396.2596206665039,399.3215637207031,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,45,396.4106979370117,399.32049560546875,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,46,396.33791198730466,399.32073974609375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,47,396.31846771240237,399.323486328125,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,48,396.2774627685547,399.3239440917969,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,49,396.1550018310547,399.32025146484375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,50,396.2257141113281,399.3237609863281,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,51,396.2503601074219,399.31805419921875,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,52,396.16925659179685,399.31671142578125,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,53,396.37276153564454,399.3174133300781,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,54,396.3158355712891,399.3192138671875,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,55,396.27338256835935,399.3168640136719,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,56,396.42329559326174,399.3175048828125,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,57,396.3055877685547,399.3158264160156,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,58,396.62379760742186,399.3148193359375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,59,396.26802215576174,399.31951904296875,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,60,396.6278381347656,399.3212585449219,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,61,396.1087936401367,399.32122802734375,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,62,396.46038818359375,399.31744384765625,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,63,396.76583099365234,399.3193054199219,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,64,396.05366973876954,399.3130187988281,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,65,396.48714752197264,399.3142395019531,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,66,396.127880859375,399.3137512207031,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,67,396.71232452392576,399.3157043457031,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,68,396.2123275756836,399.3133239746094,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,69,396.36877288818357,399.3140563964844,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,70,396.3129547119141,399.3144226074219,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,71,396.3846603393555,399.3155517578125,64,399.3130187988281
native_rank,native_d2,1,2,amortized_mlp,72,396.6432403564453,399.3143615722656,64,399.3130187988281
native_rank,native_d5,1,5,amortized_linear,1,646.8594421386719,587.7778930664062,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,2,577.7591949462891,572.2537841796875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,3,565.2148864746093,563.1988525390625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,4,556.8227508544921,555.1357421875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,5,549.5874206542969,548.6602172851562,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,6,542.8610961914062,541.7581176757812,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,7,536.1800506591796,535.5333251953125,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,8,530.2574127197265,529.9568481445312,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,9,524.648080444336,524.3655395507812,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,10,519.0371139526367,519.1231079101562,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,11,513.8167053222656,514.2070922851562,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,12,508.82932434082034,509.3371887207031,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,13,504.6125289916992,504.61553955078125,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,14,499.9266830444336,500.5511779785156,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,15,495.3888687133789,496.1968078613281,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,16,491.6982681274414,492.5184020996094,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,17,487.7486328125,488.492431640625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,18,483.62571411132814,484.8148193359375,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,19,480.20712127685545,481.23016357421875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,20,476.96893005371095,478.1165771484375,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,21,473.62933654785155,474.6990051269531,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,22,470.72329864501955,471.5867919921875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,23,467.7196304321289,468.9212646484375,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,24,464.4651168823242,465.7559509277344,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,25,461.3716018676758,463.1448059082031,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,26,459.0287109375,460.5076904296875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,27,456.40442810058596,458.165283203125,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,28,453.91742248535155,455.6838073730469,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,29,451.5087951660156,453.3163757324219,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,30,449.64053802490236,451.26104736328125,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,31,447.05471954345705,449.07098388671875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,32,445.0443603515625,447.0920104980469,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,33,443.0334167480469,445.1203308105469,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,34,441.291015625,443.2986755371094,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,35,439.5117813110352,441.60888671875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,36,437.94993286132814,439.79681396484375,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,37,436.04076385498047,438.21160888671875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,38,434.362255859375,436.6372375488281,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,39,432.8436477661133,435.2012634277344,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,40,431.48491821289065,433.8052978515625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,41,430.06563568115234,432.4052429199219,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,42,428.5873764038086,431.06829833984375,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,43,427.51061859130857,429.8746032714844,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,44,426.0345703125,428.64300537109375,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,45,425.2616256713867,427.53912353515625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,46,424.07223358154295,426.4317626953125,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,47,423.1560745239258,425.3841247558594,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,48,421.9728942871094,424.3716125488281,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,49,421.0071533203125,423.4117431640625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,50,420.0049850463867,422.51287841796875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,51,419.03143310546875,421.6372985839844,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,52,418.54090881347656,420.8101806640625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,53,417.47586822509766,420.02557373046875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,54,416.79747467041017,419.2978210449219,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,55,415.9360290527344,418.5896911621094,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,56,415.39378051757814,417.98687744140625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,57,414.6117599487305,417.3979797363281,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,58,414.1741714477539,416.86932373046875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,59,413.7124481201172,416.33087158203125,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,60,413.20967254638674,415.8702392578125,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,61,412.7420196533203,415.4256896972656,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,62,412.3921401977539,415.0190124511719,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,63,411.8421569824219,414.6087951660156,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,64,411.84212799072264,414.25347900390625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,65,411.0887191772461,413.90576171875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,66,410.9090347290039,413.5770568847656,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,67,410.44188690185547,413.2834777832031,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,68,410.13378448486327,412.9738464355469,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,69,410.0064956665039,412.710693359375,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,70,409.2671096801758,412.4314880371094,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,71,409.1173812866211,412.18414306640625,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,72,408.9252166748047,411.9592590332031,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,73,408.80614318847654,411.71844482421875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,74,408.49217681884767,411.5119934082031,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,75,408.1827789306641,411.30194091796875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,76,408.3495895385742,411.0970764160156,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,77,407.955583190918,410.9080810546875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,78,407.5864532470703,410.73455810546875,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,79,407.6955078125,410.5574035644531,80,410.3948059082031
native_rank,native_d5,1,5,amortized_linear,80,407.0870635986328,410.3948059082031,80,410.3948059082031
native_rank,native_d5,1,5,amortized_mlp,1,558.2731399536133,451.7391052246094,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,2,418.3958251953125,407.9253845214844,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,3,404.3305267333984,406.90496826171875,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,4,403.4806396484375,406.5063171386719,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,5,403.10637817382815,406.3612365722656,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,6,403.05233306884764,406.2820739746094,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,7,403.3179962158203,406.22357177734375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,8,402.7503128051758,406.1810607910156,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,9,402.9226898193359,406.1444396972656,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,10,403.24012756347656,406.1152038574219,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,11,403.3278045654297,406.0924987792969,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,12,402.8804641723633,406.0837707519531,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,13,403.07129669189453,406.0628356933594,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,14,402.97534942626953,406.0539245605469,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,15,403.0841262817383,406.0464782714844,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,16,402.80204620361326,406.032470703125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,17,402.8730834960937,406.0206298828125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,18,403.0798400878906,406.0173645019531,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,19,402.94636993408204,406.0046081542969,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,20,403.08325653076173,406.00836181640625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,21,403.0165328979492,405.99407958984375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,22,402.91649475097654,405.9862976074219,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,23,402.8670593261719,405.9846496582031,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,24,402.9410430908203,405.9788818359375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,25,402.9167221069336,405.9722595214844,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,26,403.0212997436523,405.9697265625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,27,402.93260192871094,405.9653015136719,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,28,403.1746856689453,405.96923828125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,29,402.60062713623046,405.96441650390625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,30,403.1477874755859,405.95538330078125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,31,402.534814453125,405.9516906738281,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,32,402.8173324584961,405.952880859375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,33,402.8315093994141,405.9459228515625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,34,402.58462982177736,405.94287109375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,35,403.3147689819336,405.94232177734375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,36,402.8076507568359,405.9346923828125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,37,402.71190338134767,405.9314880371094,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,38,402.9084136962891,405.93255615234375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,39,402.9540512084961,405.92535400390625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,40,402.73543548583984,405.9256896972656,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,41,402.8391876220703,405.92340087890625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,42,402.6586410522461,405.9236145019531,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,43,402.7839157104492,405.91876220703125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,44,402.9508987426758,405.9154968261719,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,45,402.6143493652344,405.91436767578125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,46,402.83878936767576,405.91168212890625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,47,402.7809783935547,405.9128723144531,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,48,402.9364807128906,405.91204833984375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,49,403.07334594726564,405.91497802734375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,50,402.70184936523435,405.9089050292969,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,51,402.6121337890625,405.9079284667969,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,52,402.6207443237305,405.9071350097656,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,53,402.7050811767578,405.9047546386719,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,54,402.8538330078125,405.90594482421875,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,55,402.51769866943357,405.9035949707031,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,56,402.73536529541013,405.8976135253906,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,57,402.8057891845703,405.8928527832031,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,58,402.6568099975586,405.8946228027344,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,59,402.6825836181641,405.8966979980469,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,60,402.99911041259764,405.8921813964844,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,61,402.63131561279295,405.8949890136719,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,62,402.4946258544922,405.88720703125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,63,402.8309158325195,405.8869934082031,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,64,402.95054626464844,405.8877868652344,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,65,402.90196838378904,405.8841247558594,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,66,402.8506195068359,405.8831787109375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,67,402.856706237793,405.88104248046875,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,68,402.815185546875,405.8811950683594,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,69,402.6287094116211,405.8863525390625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,70,402.9488861083984,405.8841552734375,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,71,402.74945373535155,405.8759460449219,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,72,402.86948852539064,405.8783874511719,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,73,402.68937530517576,405.87774658203125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,74,402.41935272216796,405.8780822753906,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,75,402.84711303710935,405.87774658203125,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,76,402.79931182861327,405.8741149902344,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,77,402.86864013671874,405.8775634765625,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,78,402.8606155395508,405.8706970214844,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,79,403.08531799316404,405.8728942871094,78,405.8706970214844
native_rank,native_d5,1,5,amortized_mlp,80,402.7665069580078,405.875732421875,78,405.8706970214844
native_rank,native_d10,1,10,amortized_linear,1,892.2666198730469,771.6387329101562,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,2,748.4422119140625,735.709228515625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,3,721.6562896728516,716.57373046875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,4,705.1080871582031,701.7578125,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,5,690.5466918945312,688.333984375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,6,677.7313781738281,675.6505126953125,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,7,665.8621337890625,663.5526733398438,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,8,654.4245391845703,653.2111206054688,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,9,643.4834899902344,642.2674560546875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,10,633.2669067382812,632.2478637695312,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,11,623.117724609375,622.8704223632812,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,12,614.408316040039,614.0022583007812,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,13,604.8287872314453,605.3403930664062,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,14,596.6681701660157,596.8367309570312,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,15,588.3151672363281,589.0467529296875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,16,580.7023803710938,581.319091796875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,17,573.4675354003906,574.2307739257812,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,18,566.4498809814453,567.4525146484375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,19,559.5879638671875,560.6929931640625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,20,552.5747802734375,554.3114624023438,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,21,546.8361450195313,548.2288208007812,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,22,540.5843627929687,542.437255859375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,23,534.9847717285156,536.8005981445312,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,24,529.2615203857422,531.716796875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,25,524.6417236328125,526.3197021484375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,26,519.0709625244141,521.4541015625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,27,514.4579925537109,516.5975341796875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,28,509.8079299926758,512.2705078125,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,29,505.1823226928711,507.85357666015625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,30,501.1289993286133,503.7041931152344,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,31,496.992610168457,500.0017395019531,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,32,493.47867279052736,495.95562744140625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,33,489.25986633300784,492.6694030761719,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,34,485.86011199951173,488.82916259765625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,35,482.65153045654296,485.6966857910156,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,36,479.30715026855466,482.3557434082031,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,37,475.9772979736328,479.3299560546875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,38,472.9949020385742,476.2885437011719,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,39,470.0076309204102,473.70306396484375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,40,467.09791259765626,470.80218505859375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,41,464.56300201416013,468.3377990722656,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,42,462.08978271484375,465.9167175292969,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,43,459.82752838134763,463.4415283203125,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,44,457.3015396118164,461.2707214355469,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,45,455.28820343017577,459.0247497558594,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,46,453.25496978759764,457.1038818359375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,47,451.1175994873047,455.15069580078125,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,48,449.2763412475586,453.10955810546875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,49,446.9013412475586,451.437744140625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,50,445.7381057739258,449.7163391113281,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,51,444.1306900024414,448.0451354980469,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,52,442.10142517089844,446.542724609375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,53,440.53759918212893,444.9471740722656,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,54,439.17075500488284,443.5289306640625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,55,437.49266815185547,442.2250061035156,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,56,436.54236755371096,440.92572021484375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,57,435.1902801513672,439.7005310058594,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,58,433.96700592041014,438.4891357421875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,59,432.6762466430664,437.33624267578125,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,60,431.72217864990233,436.2986755371094,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,61,430.4061645507812,435.2929992675781,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,62,430.0332794189453,434.3075866699219,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,63,428.91400451660155,433.44647216796875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,64,427.9919937133789,432.6047058105469,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,65,427.17918548583987,431.83599853515625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,66,426.25714416503905,431.13787841796875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,67,425.7921676635742,430.5039978027344,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,68,425.18754119873046,429.864501953125,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,69,424.5541030883789,429.29827880859375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,70,423.97926177978513,428.79931640625,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,71,423.45680541992186,428.3137512207031,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,72,422.6587478637695,427.8216857910156,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,73,422.44839630126955,427.4158020019531,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,74,422.1818054199219,426.9873352050781,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,75,421.2984313964844,426.59930419921875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,76,421.13834686279296,426.23675537109375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,77,420.95551147460935,425.90185546875,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,78,420.62110900878906,425.5747985839844,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,79,420.3662567138672,425.2640380859375,80,424.9778747558594
native_rank,native_d10,1,10,amortized_linear,80,419.8058166503906,424.9778747558594,80,424.9778747558594
native_rank,native_d10,1,10,amortized_mlp,1,746.7469116210938,506.6745300292969,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,2,443.5237289428711,424.44049072265625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,3,417.1258773803711,420.63262939453125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,4,414.8384094238281,419.6921081542969,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,5,414.2692474365234,419.38665771484375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,6,414.22093658447267,419.21917724609375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,7,413.8478729248047,419.0997619628906,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,8,413.7509536743164,419.0383605957031,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,9,414.0021255493164,418.9461669921875,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,10,413.5250930786133,418.8907470703125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,11,413.7100830078125,418.8558044433594,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,12,413.76690063476565,418.8175048828125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,13,413.478450012207,418.80126953125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,14,413.3380615234375,418.7523498535156,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,15,413.2398315429688,418.7158203125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,16,413.1770523071289,418.7050476074219,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,17,413.59045562744143,418.6697082519531,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,18,413.4842590332031,418.6371154785156,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,19,413.15704650878905,418.6164855957031,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,20,413.3316345214844,418.59027099609375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,21,413.27255096435545,418.5695495605469,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,22,413.16686248779297,418.55517578125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,23,413.1696517944336,418.54632568359375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,24,412.9419372558594,418.5334777832031,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,25,412.9383316040039,418.5111389160156,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,26,413.1997573852539,418.4996643066406,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,27,413.28857879638673,418.48980712890625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,28,413.345280456543,418.46466064453125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,29,413.04651336669923,418.4615173339844,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,30,413.0140350341797,418.44451904296875,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,31,412.9305877685547,418.4302673339844,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,32,413.3724792480469,418.4181213378906,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,33,413.2919357299805,418.41510009765625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,34,413.3884506225586,418.4061279296875,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,35,412.94871673583987,418.3916931152344,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,36,412.8770278930664,418.3865661621094,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,37,413.38614044189455,418.37493896484375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,38,412.858837890625,418.3703918457031,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,39,412.90157318115234,418.36328125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,40,412.8413681030273,418.3523864746094,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,41,412.99485473632814,418.34375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,42,413.31557006835936,418.3465576171875,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,43,413.2804443359375,418.3324890136719,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,44,413.22944793701174,418.3323974609375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,45,412.86065673828125,418.3252258300781,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,46,412.75782318115233,418.3271484375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,47,413.22782440185546,418.3243408203125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,48,413.19707641601565,418.3132629394531,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,49,412.9459930419922,418.30657958984375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,50,413.03172607421874,418.3034362792969,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,51,412.90995330810546,418.296875,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,52,412.9646881103516,418.29486083984375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,53,413.226220703125,418.29736328125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,54,412.95910491943357,418.29693603515625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,55,413.27071380615234,418.29278564453125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,56,413.16248016357423,418.28448486328125,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,57,413.0369155883789,418.27606201171875,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,58,412.59822845458984,418.2749328613281,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,59,412.88892517089846,418.2772521972656,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,60,413.0536804199219,418.2633056640625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,61,412.99818420410156,418.2607116699219,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,62,412.7066055297852,418.2597961425781,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,63,412.7259063720703,418.2627868652344,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,64,413.04096069335935,418.2538757324219,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,65,413.0675476074219,418.25018310546875,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,66,412.64041290283205,418.2490234375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,67,412.95458984375,418.2438659667969,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,68,413.2124649047852,418.2456359863281,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,69,413.16112060546874,418.2492370605469,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,70,412.827082824707,418.24847412109375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,71,412.84908294677734,418.24713134765625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,72,412.93437042236326,418.2441101074219,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,73,412.9250991821289,418.23681640625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,74,413.2037780761719,418.23638916015625,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,75,412.94158935546875,418.2380065917969,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,76,413.08016510009764,418.23236083984375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,77,412.84363708496096,418.2309265136719,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,78,413.08222045898435,418.2265319824219,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,79,412.9857803344727,418.22503662109375,80,418.2226867675781
native_rank,native_d10,1,10,amortized_mlp,80,413.07838439941406,418.2226867675781,80,418.2226867675781
native_rank,native_d20,1,20,amortized_linear,1,1345.589178466797,1123.92431640625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,2,1065.2640991210938,1029.4932861328125,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,3,1007.561767578125,992.7440795898438,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,4,975.7695098876953,963.8479614257812,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,5,948.4993560791015,938.0792236328125,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,6,924.049447631836,914.8073120117188,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,7,901.604623413086,893.5961303710938,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,8,881.1357482910156,873.4019775390625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,9,860.9068420410156,853.6851196289062,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,10,841.2505432128906,835.3099975585938,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,11,822.8402252197266,817.3865966796875,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,12,805.5618194580078,800.4110717773438,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,13,789.0448028564454,783.8688354492188,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,14,773.0624694824219,769.0668334960938,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,15,758.4155426025391,754.3809814453125,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,16,743.9484375,739.6952514648438,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,17,730.0216674804688,727.2808227539062,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,18,717.0016235351562,713.771240234375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,19,704.5579498291015,701.7391357421875,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,20,691.863735961914,689.3856811523438,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,21,680.159878540039,678.5787353515625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,22,669.6496520996094,667.1390380859375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,23,658.960659790039,657.7546997070312,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,24,648.6651580810546,646.5804443359375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,25,638.5599182128906,637.6594848632812,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,26,629.3547393798829,628.1773681640625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,27,620.148080444336,619.4094848632812,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,28,611.2462493896485,611.3221435546875,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,29,603.7709533691407,602.84375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,30,595.7286895751953,595.3114013671875,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,31,587.927700805664,588.1338500976562,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,32,580.6047302246094,581.1100463867188,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,33,574.0782318115234,574.3153076171875,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,34,567.1620513916016,567.8853149414062,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,35,560.7324584960937,561.9769897460938,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,36,554.6883178710938,555.6853637695312,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,37,548.8729461669922,550.30224609375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,38,543.5968505859375,544.443115234375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,39,538.2220916748047,539.5244140625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,40,533.0363250732422,534.3090209960938,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,41,528.0932891845703,529.7288208007812,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,42,523.353239440918,525.1571655273438,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,43,519.0155609130859,520.8441162109375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,44,514.8665466308594,516.6638793945312,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,45,510.36594848632814,512.6776733398438,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,46,506.67197875976564,508.93463134765625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,47,502.70995178222654,505.33819580078125,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,48,499.51119232177734,501.9083251953125,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,49,496.3700897216797,498.6513671875,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,50,493.07808074951174,495.3263854980469,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,51,489.73487396240233,492.3399963378906,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,52,486.9596664428711,489.550048828125,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,53,483.9862991333008,486.7560729980469,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,54,480.9434524536133,484.01959228515625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,55,478.64673767089846,481.5349426269531,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,56,476.1825866699219,479.2380676269531,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,57,473.5002410888672,477.0580139160156,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,58,471.5708831787109,474.7008056640625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,59,469.56837158203126,472.8537292480469,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,60,467.45110473632815,470.7318115234375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,61,465.7575286865234,468.8245849609375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,62,463.6620162963867,467.0388488769531,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,63,461.8116424560547,465.31121826171875,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,64,460.2594299316406,463.7288513183594,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,65,458.864794921875,462.1551818847656,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,66,457.23831939697266,460.71923828125,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,67,455.72374725341797,459.3316955566406,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,68,454.37806091308596,457.9996337890625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,69,452.97009124755857,456.818115234375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,70,451.51915283203124,455.6019287109375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,71,451.11571502685547,454.54534912109375,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,72,449.43983001708983,453.4206848144531,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,73,448.4044525146484,452.42926025390625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,74,447.813249206543,451.5108337402344,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,75,446.66788787841796,450.6536560058594,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,76,445.7736129760742,449.8735046386719,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,77,445.4650085449219,449.1756286621094,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,78,444.7027099609375,448.5156555175781,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,79,443.6661651611328,447.88970947265625,80,447.3194274902344
native_rank,native_d20,1,20,amortized_linear,80,443.2719467163086,447.3194274902344,80,447.3194274902344
native_rank,native_d20,1,20,amortized_mlp,1,1135.6458618164063,696.4268798828125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,2,552.0408966064454,477.61114501953125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,3,455.98599700927736,450.7256774902344,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,4,441.9565093994141,444.643310546875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,5,438.3117965698242,442.34271240234375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,6,436.9347381591797,441.1935729980469,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,7,435.6942886352539,440.4229736328125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,8,435.31036987304685,439.9305419921875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,9,434.34314727783203,439.5152587890625,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,10,434.35695190429686,439.2352600097656,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,11,434.10481414794924,438.9582824707031,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,12,434.0984619140625,438.73406982421875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,13,433.64093627929685,438.5149230957031,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,14,433.2116943359375,438.3329162597656,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,15,433.33105621337893,438.203125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,16,433.3356704711914,438.0718078613281,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,17,433.1463027954102,437.94207763671875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,18,433.1036544799805,437.84161376953125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,19,433.13285064697266,437.73974609375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,20,433.149397277832,437.6619873046875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,21,433.0989013671875,437.615966796875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,22,433.2388946533203,437.5182800292969,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,23,433.2642593383789,437.4859924316406,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,24,432.89771728515626,437.410400390625,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,25,432.9942001342773,437.33880615234375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,26,432.3874969482422,437.29461669921875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,27,432.73987731933596,437.2543640136719,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,28,432.6126998901367,437.2071228027344,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,29,432.3561279296875,437.15509033203125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,30,432.46068267822267,437.1367492675781,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,31,432.55271606445314,437.1143798828125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,32,432.69569091796876,437.10302734375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,33,432.14097290039064,437.0460510253906,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,34,432.9997222900391,437.0350646972656,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,35,432.45518951416017,437.0103454589844,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,36,432.791682434082,436.9847412109375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,37,432.526708984375,436.9622497558594,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,38,432.3904754638672,436.9512634277344,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,39,432.42225646972656,436.9389953613281,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,40,432.07352142333986,436.91064453125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,41,432.49910125732424,436.89447021484375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,42,432.3674713134766,436.9045715332031,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,43,432.66937561035155,436.887939453125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,44,432.167414855957,436.8748779296875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,45,432.5276107788086,436.8689270019531,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,46,432.46465454101565,436.8451843261719,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,47,432.4953140258789,436.8194274902344,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,48,432.24813385009764,436.82073974609375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,49,432.47900390625,436.7823181152344,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,50,432.3887435913086,436.77288818359375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,51,432.1166198730469,436.7740478515625,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,52,432.31922912597656,436.7641296386719,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,53,431.9624847412109,436.7746276855469,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,54,431.9500534057617,436.7645568847656,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,55,432.31166076660156,436.7451171875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,56,432.38932647705076,436.7848205566406,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,57,432.0645492553711,436.7840270996094,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,58,432.7587036132812,436.7507019042969,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,59,432.45875549316406,436.73309326171875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,60,432.3566436767578,436.72930908203125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,61,432.08486022949216,436.7301330566406,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,62,431.9087432861328,436.76544189453125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,63,432.0258728027344,436.70367431640625,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,64,431.9121032714844,436.7146911621094,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,65,432.02206268310545,436.7024230957031,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,66,432.4363723754883,436.69281005859375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,67,432.0235122680664,436.6883239746094,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,68,431.9536865234375,436.6856384277344,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,69,432.33689880371094,436.6660461425781,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,70,432.0938919067383,436.7006530761719,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,71,432.31503143310545,436.69671630859375,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,72,432.19224243164064,436.67999267578125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,73,432.47643127441404,436.67462158203125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,74,432.03278198242185,436.6719970703125,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,75,432.1762191772461,436.6703186035156,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,76,432.1472991943359,436.66900634765625,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,77,432.0964584350586,436.6636962890625,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,78,431.96748809814454,436.66668701171875,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,79,432.18248443603517,436.6831359863281,77,436.6636962890625
native_rank,native_d20,1,20,amortized_mlp,80,432.1689971923828,436.6759948730469,77,436.6636962890625
native_rank,native_d32,1,32,amortized_linear,1,1953.3661376953125,1585.3218994140625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,2,1483.4175598144532,1412.828857421875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,3,1372.8348693847656,1343.436279296875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,4,1316.0648254394532,1295.1058349609375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,5,1272.1555297851562,1254.7969970703125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,6,1233.7939453125,1218.5667724609375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,7,1197.3194946289063,1182.826904296875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,8,1164.3345336914062,1150.5718994140625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,9,1132.5612670898438,1120.685546875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,10,1102.7826721191407,1089.1881103515625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,11,1073.5460083007813,1062.7791748046875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,12,1045.8850219726562,1036.6376953125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,13,1020.4074340820313,1009.5634155273438,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,14,994.7373962402344,985.8290405273438,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,15,971.1057037353515,962.6594848632812,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,16,948.0754760742187,940.8270263671875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,17,926.2214538574219,919.1725463867188,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,18,905.3935241699219,898.1932983398438,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,19,885.4209045410156,879.32470703125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,20,866.0576293945312,861.0530395507812,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,21,847.1191650390625,842.8568115234375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,22,830.3348114013672,825.6475219726562,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,23,813.2759765625,809.3374633789062,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,24,797.0863800048828,793.235595703125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,25,781.5518737792969,778.676025390625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,26,767.3675872802735,764.5966186523438,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,27,752.7563507080079,750.03125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,28,739.2935089111328,737.6103515625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,29,726.3382751464844,724.3668823242188,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,30,714.2579803466797,712.2440795898438,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,31,702.131723022461,701.1680297851562,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,32,691.1588714599609,689.635009765625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,33,679.8986663818359,679.3097534179688,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,34,669.6130798339843,669.22705078125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,35,659.5231719970703,659.2214965820312,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,36,649.9892150878907,649.9073486328125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,37,640.9018920898437,640.8156127929688,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,38,632.0190704345703,632.6295166015625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,39,623.6196044921875,624.0892944335938,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,40,615.5674224853516,616.2442626953125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,41,607.6304138183593,608.888671875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,42,600.242074584961,601.8743896484375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,43,593.3087219238281,594.59912109375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,44,586.4073791503906,588.1883544921875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,45,579.6558349609375,582.065185546875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,46,573.7762420654296,575.8257446289062,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,47,568.0145751953125,570.3076171875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,48,562.239208984375,564.6689453125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,49,557.081430053711,559.4464111328125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,50,552.0784759521484,554.4248046875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,51,546.8898132324218,549.7042236328125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,52,542.4380004882812,545.0072021484375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,53,537.8189849853516,540.7342529296875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,54,533.9133087158203,536.560546875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,55,529.3469085693359,532.6801147460938,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,56,525.4006866455078,528.858642578125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,57,522.0088729858398,525.479248046875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,58,518.6530029296875,521.7022705078125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,59,515.0199005126954,518.5653076171875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,60,511.9976150512695,515.4900512695312,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,61,508.30406494140624,512.4439697265625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,62,505.9897735595703,509.79388427734375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,63,503.08246154785155,507.0655822753906,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,64,500.82677154541017,504.45062255859375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,65,497.92244415283204,502.0638732910156,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,66,495.4354248046875,499.849853515625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,67,493.37564239501955,497.39190673828125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,68,490.8779693603516,495.4654541015625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,69,488.5736419677734,493.4889831542969,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,70,487.23994903564454,491.41644287109375,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,71,485.32080078125,489.7317199707031,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,72,483.6423004150391,488.02978515625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,73,481.7809524536133,486.47979736328125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,74,480.50974731445314,484.95477294921875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,75,479.1394775390625,483.4639892578125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,76,477.62532501220704,482.0949401855469,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,77,476.11240234375,480.9693298339844,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,78,475.12470703125,479.6563720703125,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,79,473.7190795898438,478.50396728515625,80,477.38739013671875
native_rank,native_d32,1,32,amortized_linear,80,472.6880798339844,477.38739013671875,80,477.38739013671875
native_rank,native_d32,1,32,amortized_mlp,1,1629.280096435547,952.0802612304688,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,2,730.8019805908203,605.5879516601562,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,3,550.3941070556641,521.3093872070312,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,4,498.05860290527346,494.4309997558594,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,5,482.0893920898437,485.7420959472656,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,6,475.87281188964846,481.51361083984375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,7,472.27176971435546,478.3496398925781,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,8,469.24450531005857,475.9861755371094,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,9,466.91001281738284,474.1976318359375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,10,465.76246643066406,472.7519836425781,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,11,464.4162567138672,471.53277587890625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,12,463.2507919311523,470.5602722167969,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,13,462.241194152832,469.6226501464844,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,14,461.4255844116211,468.7146911621094,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,15,460.724755859375,467.99285888671875,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,16,460.32025146484375,467.3475646972656,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,17,459.6228973388672,466.6745910644531,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,18,459.24461517333987,466.0766906738281,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,19,458.666682434082,465.39215087890625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,20,458.00401611328124,464.9308776855469,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,21,457.87903747558596,464.50677490234375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,22,457.34369201660155,464.01495361328125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,23,457.52195129394534,463.5746765136719,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,24,456.9252685546875,463.1978454589844,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,25,457.0068954467773,463.00274658203125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,26,456.3211975097656,462.66204833984375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,27,456.20776519775393,462.3981018066406,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,28,455.8470718383789,462.169189453125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,29,455.5727996826172,461.9555358886719,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,30,455.42520599365236,461.7784118652344,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,31,456.12697448730466,461.6629333496094,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,32,455.65733947753904,461.45086669921875,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,33,455.2011184692383,461.31005859375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,34,455.25997467041014,461.19683837890625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,35,455.1632583618164,461.0649108886719,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,36,455.11981811523435,460.98675537109375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,37,454.8904602050781,460.88421630859375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,38,455.08680267333983,460.8016052246094,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,39,454.97101135253905,460.8157043457031,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,40,454.8004669189453,460.72125244140625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,41,454.69156646728516,460.6137390136719,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,42,454.9157409667969,460.5148010253906,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,43,454.84476776123046,460.5057067871094,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,44,454.49708404541013,460.45355224609375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,45,454.7677932739258,460.4017333984375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,46,455.2542297363281,460.3612976074219,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,47,454.8060470581055,460.3351135253906,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,48,454.7528594970703,460.2999267578125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,49,454.640576171875,460.28448486328125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,50,454.6615875244141,460.29425048828125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,51,454.78102722167966,460.3013916015625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,52,454.68577270507814,460.282470703125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,53,454.50638275146486,460.3275451660156,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,54,454.53601989746096,460.2284851074219,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,55,454.42472076416016,460.1999206542969,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,56,454.4943511962891,460.2016296386719,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,57,454.62924041748045,460.2186584472656,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,58,454.4403274536133,460.2698974609375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,59,454.7371322631836,460.2249450683594,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,60,454.56809387207034,460.1759948730469,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,61,454.6858825683594,460.14111328125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,62,454.3631103515625,460.1077880859375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,63,454.7157684326172,460.0873107910156,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,64,454.1279296875,460.0791015625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,65,454.4307495117188,460.0763244628906,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,66,454.5088806152344,460.1346130371094,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,67,454.8714797973633,460.1998291015625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,68,454.63809356689455,460.15582275390625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,69,454.52665557861326,460.08184814453125,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,70,454.37040252685546,460.06646728515625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,71,454.6653457641602,460.0585632324219,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,72,454.83421936035154,460.0668029785156,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,73,454.3953125,460.13665771484375,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,74,454.76981353759766,460.08319091796875,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,75,454.6886581420898,460.1160583496094,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,76,454.4422103881836,460.08990478515625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,77,454.27855529785154,460.0790100097656,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,78,454.5956970214844,460.04644775390625,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,79,454.30909729003906,460.1275329589844,78,460.04644775390625
native_rank,native_d32,1,32,amortized_mlp,80,454.7273712158203,460.1417541503906,78,460.04644775390625
invariance_2x2,rot10_dct,1,10,amortized_linear,1,901.7679748535156,789.6687622070312,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,2,753.6363983154297,736.0911254882812,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,3,722.2712677001953,716.6161499023438,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,4,704.5538909912109,701.681640625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,5,690.4047119140625,687.9039916992188,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,6,677.5265441894531,675.3360595703125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,7,665.1733673095703,663.4375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,8,653.527001953125,652.9960327148438,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,9,643.3124908447265,641.912841796875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,10,632.9844940185546,632.291015625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,11,623.1191223144531,622.7886352539062,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,12,613.9875213623047,613.6832275390625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,13,604.7514099121094,604.7305908203125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,14,596.340707397461,597.1207275390625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,15,588.1868408203125,588.92041015625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,16,580.9045532226562,581.4375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,17,573.104623413086,574.0096435546875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,18,566.1634002685547,566.9080200195312,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,19,559.1251403808594,560.5053100585938,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,20,552.74365234375,554.0941162109375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,21,546.1853546142578,547.8442993164062,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,22,540.3948852539063,542.2854614257812,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,23,534.6482543945312,536.7338256835938,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,24,528.9937469482422,531.1161499023438,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,25,523.8670776367187,526.2325439453125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,26,519.0268035888672,521.0782470703125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,27,513.973974609375,516.5531616210938,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,28,509.2874923706055,512.0929565429688,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,29,504.8229507446289,507.57781982421875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,30,500.5790420532227,503.3692932128906,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,31,496.63560943603517,499.5064392089844,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,32,492.88025360107423,495.6607360839844,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,33,489.0813690185547,491.9737548828125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,34,485.58435516357423,488.4533996582031,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,35,481.83543090820314,485.1950378417969,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,36,478.7245147705078,482.04583740234375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,37,475.65857391357423,478.8874816894531,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,38,472.4667541503906,476.05938720703125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,39,469.63661499023436,473.2240295410156,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,40,466.95552520751954,470.6678466796875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,41,464.5437316894531,468.0243225097656,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,42,461.8761245727539,465.5740661621094,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,43,459.30247802734374,463.22100830078125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,44,457.2797256469727,461.158935546875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,45,454.83874969482423,458.84552001953125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,46,452.86290435791017,456.873779296875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,47,451.11010894775393,454.9851379394531,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,48,449.0680648803711,453.2228698730469,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,49,447.3181747436523,451.50042724609375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,50,445.35249786376954,449.7952880859375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,51,443.9989471435547,448.1603698730469,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,52,442.5582107543945,446.6375732421875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,53,440.7159881591797,445.05718994140625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,54,439.27572174072264,443.6763000488281,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,55,438.0787322998047,442.3780212402344,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,56,436.7226898193359,441.0757751464844,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,57,435.31956481933594,439.9766845703125,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,58,434.35032958984374,438.7685852050781,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,59,433.2077392578125,437.7666015625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,60,432.24503936767576,436.7038879394531,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,61,430.90842590332034,435.724365234375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,62,430.03271636962893,434.74139404296875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,63,429.4940841674805,433.8953857421875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,64,428.3080657958984,433.1341552734375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,65,427.1065734863281,432.3888854980469,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,66,427.05438537597655,431.66162109375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,67,426.6626693725586,431.082275390625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,68,425.7965606689453,430.45758056640625,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,69,424.9235122680664,429.9123229980469,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,70,424.41754150390625,429.3581237792969,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,71,424.0760131835938,428.8783264160156,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,72,423.4249298095703,428.42254638671875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,73,422.97706604003906,428.0036926269531,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,74,422.8717987060547,427.5701599121094,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,75,422.25782012939453,427.19012451171875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,76,421.6113906860352,426.8202209472656,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,77,421.8497146606445,426.47216796875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,78,421.15860137939455,426.14886474609375,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,79,420.8088882446289,425.8388671875,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_linear,80,420.596418762207,425.5361633300781,80,425.5361633300781
invariance_2x2,rot10_dct,1,10,amortized_mlp,1,747.2407745361328,507.0166931152344,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,2,443.1918197631836,425.8408203125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,3,418.10834045410155,421.3210754394531,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,4,415.62286682128905,420.2686462402344,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,5,414.7272659301758,419.8946838378906,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,6,414.6545211791992,419.7593688964844,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,7,414.0566345214844,419.6730651855469,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,8,414.04744415283204,419.6000671386719,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,9,414.60569458007814,419.5344543457031,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,10,414.2236755371094,419.5018615722656,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,11,414.0427474975586,419.4519958496094,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,12,414.47340698242186,419.4180603027344,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,13,414.17815551757815,419.3927001953125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,14,413.76849365234375,419.3594665527344,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,15,413.86141204833984,419.3271789550781,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,16,414.2988540649414,419.317138671875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,17,413.9223175048828,419.2889709472656,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,18,414.0089370727539,419.26025390625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,19,413.86587677001955,419.25115966796875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,20,413.93419342041017,419.2327880859375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,21,413.87366790771483,419.22662353515625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,22,413.84479370117185,419.20013427734375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,23,413.9162857055664,419.2189025878906,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,24,413.8766128540039,419.1649169921875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,25,413.89778289794924,419.1576232910156,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,26,413.67712860107423,419.1424865722656,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,27,413.9335372924805,419.1242370605469,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,28,413.35743713378906,419.1213684082031,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,29,413.49745025634763,419.1233215332031,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,30,413.7389190673828,419.1128845214844,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,31,413.49740447998045,419.0877685546875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,32,413.5170669555664,419.0888977050781,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,33,413.5244934082031,419.0802307128906,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,34,413.5625823974609,419.0579833984375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,35,413.87904663085936,419.0530700683594,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,36,414.00043334960935,419.0554504394531,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,37,413.71891021728516,419.0437927246094,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,38,413.60494537353514,419.0435791015625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,39,413.59812927246094,419.03582763671875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,40,413.65471801757815,419.0230712890625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,41,413.4948699951172,419.0047607421875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,42,413.5497573852539,419.0096130371094,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,43,413.44747161865234,419.0002746582031,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,44,413.67529144287107,418.9873046875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,45,413.56925811767576,418.9828796386719,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,46,413.69938507080076,418.968994140625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,47,413.65992279052733,418.9583740234375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,48,413.57005004882814,418.95440673828125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,49,413.7538772583008,418.9466247558594,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,50,413.4261001586914,418.950439453125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,51,413.24609527587893,418.9486999511719,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,52,413.5387023925781,418.927490234375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,53,413.61485290527344,418.91656494140625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,54,413.4280044555664,418.9162292480469,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,55,413.0550567626953,418.921142578125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,56,413.207258605957,418.914794921875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,57,413.54847717285156,418.912353515625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,58,413.24037017822263,418.9129333496094,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,59,413.66992340087893,418.9137268066406,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,60,413.65074615478517,418.89434814453125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,61,413.8519912719727,418.886474609375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,62,413.62268524169923,418.88616943359375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,63,413.3833435058594,418.8813171386719,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,64,413.7427490234375,418.88165283203125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,65,413.6337036132812,418.872314453125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,66,413.30584411621095,418.8733825683594,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,67,414.0021728515625,418.8713073730469,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,68,413.43258514404295,418.86602783203125,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,69,413.9391159057617,418.8519287109375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,70,413.3817626953125,418.8560791015625,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,71,413.3136184692383,418.8539123535156,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,72,413.6707336425781,418.8415832519531,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,73,413.7215408325195,418.8537292480469,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,74,413.58226165771487,418.83636474609375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,75,413.3210815429687,418.8399963378906,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,76,413.4591064453125,418.8427734375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,77,413.6269958496094,418.8271484375,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,78,413.66560516357424,418.8378601074219,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,79,413.7876998901367,418.8387451171875,77,418.8271484375
invariance_2x2,rot10_dct,1,10,amortized_mlp,80,413.5578948974609,418.83154296875,77,418.8271484375
invariance_2x2,pad32_canonical,1,32,amortized_linear,1,897.1191619873047,771.5718383789062,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,2,747.7871398925781,735.3480224609375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,3,721.1950775146485,716.0911254882812,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,4,704.1636596679688,700.8626098632812,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,5,690.6850036621094,688.1993408203125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,6,678.2664306640625,675.755615234375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,7,665.3865112304687,663.684326171875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,8,654.0836364746094,652.807373046875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,9,643.0657287597656,642.3820190429688,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,10,633.0642913818359,632.1598510742188,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,11,623.2487823486329,623.0900268554688,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,12,613.5876068115234,613.5391235351562,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,13,604.8914306640625,605.2494506835938,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,14,596.2984191894532,596.8924560546875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,15,588.2586090087891,588.9292602539062,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,16,580.5459014892579,581.10888671875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,17,573.1773742675781,573.8275146484375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,18,565.6908355712891,567.1146240234375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,19,559.1997467041016,560.5491943359375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,20,552.9764251708984,554.20849609375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,21,546.7358825683593,548.02001953125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,22,540.6512634277344,542.228759765625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,23,534.7689575195312,536.5650024414062,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,24,528.9787475585938,531.4430541992188,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,25,523.8573059082031,526.2071533203125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,26,519.0423797607422,521.0677490234375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,27,513.9506698608399,516.6650390625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,28,509.64588317871096,512.1539916992188,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,29,505.0264526367188,507.6265563964844,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,30,500.7106201171875,503.63250732421875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,31,496.721208190918,499.832275390625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,32,492.76466064453126,495.84381103515625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,33,489.3615661621094,492.3138732910156,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,34,485.8443969726562,488.802001953125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,35,482.31529541015624,485.37200927734375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,36,479.0266448974609,482.2928771972656,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,37,475.99462127685547,479.2413635253906,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,38,472.85497131347654,476.3138427734375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,39,470.13841705322267,473.4524230957031,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,40,467.01855316162107,470.8173828125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,41,464.56554260253904,468.27374267578125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,42,462.1067657470703,465.7746276855469,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,43,459.5504684448242,463.4344787597656,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,44,457.45567626953124,461.233154296875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,45,455.05005950927733,459.0950622558594,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,46,452.8147567749023,456.95867919921875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,47,450.781103515625,455.09320068359375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,48,449.17156372070315,453.108642578125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,49,447.01831970214846,451.4595947265625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,50,445.52002716064453,449.605224609375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,51,443.9328338623047,448.0451965332031,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,52,442.5310119628906,446.42657470703125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,53,440.5088638305664,444.9471130371094,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,54,439.1686447143555,443.51849365234375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,55,437.64689483642576,442.1623229980469,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,56,436.6719039916992,440.8070068359375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,57,434.7496307373047,439.6366882324219,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,58,434.0131149291992,438.4302978515625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,59,432.80701751708983,437.3020324707031,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,60,431.6243362426758,436.23675537109375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,61,430.7291564941406,435.21697998046875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,62,430.03513488769534,434.2534484863281,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,63,428.9287399291992,433.384033203125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,64,427.74052734375,432.6046142578125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,65,427.17417602539064,431.78839111328125,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,66,426.5026168823242,431.12457275390625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,67,425.67712554931643,430.4453430175781,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,68,424.98021087646487,429.8550720214844,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,69,424.1718032836914,429.30322265625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,70,423.7037063598633,428.75244140625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,71,423.6460189819336,428.2952880859375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,72,422.8616607666016,427.8040771484375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,73,422.61373748779295,427.382568359375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,74,422.6816772460937,426.9625244140625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,75,421.58270568847655,426.5894775390625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,76,421.28086242675784,426.2306213378906,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,77,420.82577362060545,425.8822021484375,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,78,420.7295181274414,425.5625,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,79,420.3125457763672,425.25799560546875,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_linear,80,419.765153503418,424.9673767089844,80,424.9673767089844
invariance_2x2,pad32_canonical,1,32,amortized_mlp,1,742.5335693359375,506.3165588378906,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,2,443.53273620605466,424.8526611328125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,3,417.45704650878906,420.8005065917969,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,4,415.14293518066404,419.7409973144531,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,5,414.2734313964844,419.3638000488281,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,6,413.8757781982422,419.2133483886719,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,7,414.19320220947264,419.1003112792969,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,8,413.6412063598633,419.0169372558594,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,9,413.4695846557617,418.953125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,10,413.7569808959961,418.9117431640625,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,11,413.68479309082034,418.8624572753906,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,12,413.45079040527344,418.8110046386719,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,13,413.5091278076172,418.7671813964844,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,14,413.32810974121094,418.7508850097656,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,15,413.5757858276367,418.7248840332031,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,16,413.3689819335938,418.69964599609375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,17,413.1708511352539,418.6767883300781,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,18,413.4026931762695,418.6462707519531,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,19,413.08446807861327,418.6302490234375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,20,413.1894134521484,418.6208190917969,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,21,413.21778259277346,418.602783203125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,22,413.26256103515624,418.5843200683594,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,23,413.3053268432617,418.5613708496094,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,24,413.27725372314455,418.5371398925781,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,25,413.16053161621096,418.5226745605469,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,26,413.1046340942383,418.515625,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,27,413.1840072631836,418.4955749511719,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,28,413.12218017578124,418.4836730957031,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,29,412.7922897338867,418.4766845703125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,30,413.4087860107422,418.4512023925781,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,31,412.9888092041016,418.44573974609375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,32,413.05699157714844,418.44000244140625,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,33,413.35686645507815,418.4283142089844,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,34,413.1623565673828,418.4132385253906,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,35,413.1745010375977,418.4105529785156,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,36,413.1140380859375,418.4046325683594,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,37,413.2740509033203,418.38885498046875,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,38,413.50596008300784,418.3836364746094,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,39,412.9588394165039,418.3661193847656,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,40,413.0718276977539,418.3600769042969,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,41,412.98465728759766,418.3516845703125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,42,413.0353210449219,418.35205078125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,43,413.08119201660156,418.3451843261719,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,44,413.35023040771483,418.3340759277344,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,45,413.1757568359375,418.3266906738281,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,46,412.8864318847656,418.3186340332031,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,47,413.1942077636719,418.3137512207031,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,48,413.3210678100586,418.3058166503906,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,49,413.0138442993164,418.3035583496094,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,50,412.8159896850586,418.29669189453125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,51,412.96456451416014,418.29864501953125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,52,413.20298461914064,418.29193115234375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,53,413.1936401367187,418.2886047363281,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,54,412.9176254272461,418.2825622558594,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,55,413.2251571655273,418.27880859375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,56,413.09046783447263,418.2753601074219,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,57,413.07281799316405,418.2728271484375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,58,413.1179397583008,418.2690124511719,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,59,412.8843475341797,418.2634582519531,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,60,413.14983520507815,418.25848388671875,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,61,412.68175506591797,418.2540283203125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,62,412.6315155029297,418.2563171386719,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,63,412.7041488647461,418.2606201171875,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,64,412.93866577148435,418.253662109375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,65,413.15397186279296,418.2476806640625,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,66,412.85705108642577,418.2445068359375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,67,412.89695434570314,418.2487487792969,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,68,412.84753265380857,418.24212646484375,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,69,413.4642044067383,418.2437438964844,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,70,412.9137435913086,418.24578857421875,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,71,413.0492416381836,418.23419189453125,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,72,412.9587936401367,418.2334289550781,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,73,413.2368392944336,418.23162841796875,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,74,412.8620666503906,418.22906494140625,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,75,413.0185775756836,418.2257385253906,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,76,412.74122314453126,418.2273864746094,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,77,412.91381683349607,418.2271728515625,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,78,413.1713806152344,418.2422790527344,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,79,412.83267364501955,418.2290344238281,80,418.22381591796875
invariance_2x2,pad32_canonical,1,32,amortized_mlp,80,412.9557907104492,418.22381591796875,80,418.22381591796875
invariance_2x2,rotpad32_dct,1,32,amortized_linear,1,851.2456787109375,759.28564453125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,2,740.0479156494141,731.64697265625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,3,719.041064453125,714.8807373046875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,4,703.3026092529296,700.6377563476562,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,5,689.8335327148437,687.393798828125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,6,676.4829071044921,675.1098022460938,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,7,664.993374633789,663.2372436523438,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,8,653.9628112792968,652.61865234375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,9,643.2432464599609,641.9993896484375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,10,632.955615234375,632.5957641601562,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,11,623.4722290039062,623.0201416015625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,12,614.0594024658203,614.0462036132812,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,13,605.4177734375,605.8980102539062,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,14,597.2262115478516,597.8615112304688,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,15,589.003369140625,589.7521362304688,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,16,581.7032958984375,582.57275390625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,17,574.292626953125,575.5835571289062,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,18,567.7099182128907,568.9385375976562,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,19,561.2374084472656,562.3444213867188,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,20,554.6349243164062,556.6600341796875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,21,548.5861846923829,550.7015991210938,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,22,543.4349914550781,545.0907592773438,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,23,537.8837036132812,539.8104248046875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,24,532.78427734375,534.9954223632812,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,25,528.3235504150391,530.2557983398438,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,26,523.217138671875,526.0604248046875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,27,519.2719421386719,521.6256103515625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,28,514.9704071044922,518.056396484375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,29,511.51438903808594,514.1002197265625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,30,507.5650970458984,510.36932373046875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,31,503.6293670654297,506.9363098144531,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,32,500.35643157958987,503.49212646484375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,33,497.15768280029295,500.3143615722656,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,34,493.8435028076172,497.35418701171875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,35,490.9350082397461,494.210205078125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,36,488.00235137939455,491.4378662109375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,37,485.3757614135742,488.8821105957031,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,38,482.5258041381836,486.3595275878906,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,39,480.24169769287107,484.2506103515625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,40,478.4125503540039,482.21759033203125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,41,476.06710357666014,480.04571533203125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,42,474.2714340209961,478.0989685058594,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,43,472.1665802001953,476.1908264160156,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,44,470.6885360717773,474.5816955566406,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,45,468.34207305908205,472.95037841796875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,46,466.99845123291016,471.3714294433594,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,47,465.8491912841797,469.96319580078125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,48,464.4042205810547,468.59942626953125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,49,463.0833770751953,467.24249267578125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,50,461.4292587280273,466.0597839355469,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,51,460.32259979248045,464.85076904296875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,52,458.96936798095703,463.8041076660156,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,53,458.2826156616211,462.8628234863281,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,54,457.02945709228516,461.9103088378906,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,55,456.4117858886719,461.05078125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,56,455.6548477172852,460.2646789550781,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,57,454.6145584106445,459.5263671875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,58,454.16395874023436,458.848388671875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,59,453.82494354248047,458.1811218261719,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,60,452.6507263183594,457.5640563964844,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,61,451.88660125732423,457.0162353515625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,62,451.69364776611326,456.51788330078125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,63,451.3835205078125,456.0133361816406,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,64,450.96167144775393,455.54632568359375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,65,449.86143951416017,455.1025695800781,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,66,450.21891021728516,454.688232421875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,67,449.33095703125,454.32366943359375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,68,449.1420211791992,453.9553527832031,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,69,448.24145355224607,453.61138916015625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,70,448.2785919189453,453.27154541015625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,71,448.2677917480469,452.9820556640625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,72,447.9059494018555,452.7077941894531,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,73,447.2758041381836,452.4333190917969,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,74,447.17197875976564,452.17242431640625,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,75,447.0265548706055,451.9334411621094,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,76,446.5864013671875,451.6966552734375,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,77,446.5772903442383,451.489013671875,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,78,446.1348220825195,451.28155517578125,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,79,445.88824768066405,451.0769348144531,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_linear,80,445.6523681640625,450.8932800292969,80,450.8932800292969
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,1,747.3976440429688,517.1629028320312,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,2,466.39964294433594,456.0625915527344,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,3,447.36263275146484,450.61151123046875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,4,444.6815124511719,449.633544921875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,5,444.0229858398437,449.2719421386719,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,6,443.8335647583008,449.0472106933594,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,7,443.2170120239258,449.00115966796875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,8,443.6816772460937,448.87017822265625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,9,443.47727966308594,448.80938720703125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,10,443.1524353027344,448.7735595703125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,11,443.41295166015624,448.6737976074219,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,12,443.08318481445315,448.6069030761719,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,13,443.08692169189453,448.590087890625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,14,443.05947265625,448.5369873046875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,15,442.9586471557617,448.50555419921875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,16,443.33067779541017,448.4385681152344,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,17,442.8846496582031,448.42218017578125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,18,442.93309631347654,448.39202880859375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,19,442.937646484375,448.377197265625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,20,443.12883911132815,448.33282470703125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,21,443.046533203125,448.3006896972656,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,22,442.6354553222656,448.2826232910156,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,23,442.9294677734375,448.27410888671875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,24,442.9970443725586,448.242431640625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,25,443.0545928955078,448.2264404296875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,26,442.89697265625,448.208251953125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,27,442.5176116943359,448.19256591796875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,28,443.02296295166013,448.17303466796875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,29,442.7565353393555,448.16351318359375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,30,442.52403564453124,448.1563720703125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,31,442.73551788330076,448.126708984375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,32,442.58350372314453,448.116943359375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,33,442.77416534423827,448.0992736816406,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,34,442.8193695068359,448.0941467285156,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,35,442.603125,448.08892822265625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,36,442.77258453369143,448.0601806640625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,37,442.7200134277344,448.062744140625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,38,442.412109375,448.0390930175781,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,39,442.6328399658203,448.0329895019531,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,40,442.3395751953125,448.0218505859375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,41,442.7477828979492,448.0111083984375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,42,442.50913696289064,448.00286865234375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,43,442.74825286865234,448.00006103515625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,44,442.5956695556641,447.9830017089844,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,45,442.61981201171875,447.99530029296875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,46,442.6134201049805,447.9825134277344,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,47,442.3453201293945,447.9688415527344,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,48,443.0455718994141,447.9496154785156,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,49,442.83359375,447.94891357421875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,50,442.4444641113281,447.9376525878906,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,51,442.6775329589844,447.9214782714844,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,52,442.61202239990234,447.9233703613281,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,53,442.5692428588867,447.9147644042969,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,54,442.507958984375,447.9113464355469,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,55,442.86653594970704,447.90625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,56,442.5281692504883,447.8994445800781,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,57,442.40795440673827,447.8947448730469,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,58,442.37279205322267,447.88385009765625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,59,442.7383499145508,447.8819885253906,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,60,442.55643463134766,447.8752136230469,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,61,442.74846801757815,447.8733825683594,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,62,442.5779724121094,447.85858154296875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,63,442.2715103149414,447.8466491699219,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,64,442.887760925293,447.8580017089844,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,65,442.2364669799805,447.84375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,66,442.7833511352539,447.8273010253906,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,67,442.75152282714845,447.84234619140625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,68,442.5397216796875,447.8403625488281,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,69,442.69224548339844,447.8534240722656,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,70,442.31956634521487,447.8310241699219,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,71,442.62422637939454,447.81207275390625,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,72,442.48319244384766,447.820068359375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,73,442.52010650634764,447.82122802734375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,74,442.6509414672852,447.804443359375,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,75,442.2748565673828,447.80145263671875,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,76,442.43192901611326,447.81573486328125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,77,442.6426971435547,447.821533203125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,78,442.4481674194336,447.8055114746094,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,79,442.51739807128905,447.80450439453125,80,447.7928466796875
invariance_2x2,rotpad32_dct,1,32,amortized_mlp,80,442.5401275634766,447.7928466796875,80,447.7928466796875
native_rank,native_d2,2,2,amortized_linear,1,492.15380401611327,468.0661926269531,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,2,467.10591278076174,461.6345520019531,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,3,462.5448822021484,458.14007568359375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,4,459.43116760253906,455.0088195800781,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,5,456.216943359375,452.2643127441406,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,6,453.4055206298828,449.5154724121094,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,7,450.89190368652345,446.9848327636719,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,8,448.6151550292969,444.62060546875,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,9,446.2279571533203,442.41778564453125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,10,444.0376907348633,440.229248046875,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,11,441.6272308349609,438.298095703125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,12,439.9283905029297,436.2585754394531,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,13,437.7919189453125,434.4143371582031,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,14,436.0161895751953,432.5976867675781,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,15,434.69071502685546,430.9078063964844,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,16,432.38585662841797,429.23193359375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,17,431.29611053466795,427.70367431640625,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,18,429.78143920898435,426.2220458984375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,19,427.97349853515624,424.7843017578125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,20,426.5691802978516,423.34503173828125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,21,425.2277374267578,422.0688171386719,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,22,423.8292999267578,420.7875671386719,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,23,423.2322738647461,419.5970458984375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,24,421.58680572509763,418.4253234863281,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,25,420.90130920410155,417.3444519042969,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,26,419.66852416992185,416.3028259277344,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,27,418.2502075195313,415.2326354980469,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,28,417.2787551879883,414.2637023925781,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,29,416.4664108276367,413.3149719238281,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,30,415.35277862548827,412.4429626464844,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,31,414.44037170410155,411.5538635253906,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,32,413.8798110961914,410.7569274902344,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,33,413.2074432373047,409.9944763183594,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,34,412.0426300048828,409.1951904296875,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,35,411.19674224853514,408.48089599609375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,36,410.6443359375,407.7881774902344,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,37,410.19963989257815,407.11602783203125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,38,409.4476684570312,406.4831848144531,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,39,408.60799713134764,405.8774108886719,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,40,407.6888000488281,405.2951354980469,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,41,407.44836883544923,404.7394714355469,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,42,407.1845932006836,404.19158935546875,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,43,406.94568786621096,403.7100524902344,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,44,405.8581848144531,403.23040771484375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,45,405.5782440185547,402.805908203125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,46,405.3842407226563,402.38336181640625,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,47,404.5060180664062,402.032958984375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,48,403.9997833251953,401.6780700683594,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,49,404.1842102050781,401.34625244140625,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,50,403.32593231201173,401.0472717285156,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,51,403.2720245361328,400.7710266113281,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,52,403.0595504760742,400.48895263671875,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,53,402.8941482543945,400.2391662597656,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,54,402.71521453857423,399.9979553222656,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,55,402.40631713867185,399.7789306640625,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,56,402.45404663085935,399.5506591796875,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,57,401.85909881591795,399.3500671386719,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,58,401.89192352294924,399.1552734375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,59,401.7716979980469,398.9648742675781,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,60,401.35420684814454,398.7889099121094,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,61,401.26695709228517,398.6219787597656,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,62,401.2545852661133,398.4646301269531,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,63,400.8094879150391,398.3095703125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,64,400.57972259521483,398.1531982421875,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,65,400.72734375,398.0131530761719,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,66,400.5766998291016,397.8829345703125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,67,400.38876190185545,397.7509765625,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,68,400.05535278320315,397.6298828125,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,69,400.12587280273436,397.5108337402344,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,70,400.08392944335935,397.3924865722656,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,71,399.85272216796875,397.2846984863281,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,72,399.6394241333008,397.177978515625,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,73,399.382373046875,397.0761413574219,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,74,399.40796966552733,396.9797058105469,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,75,399.3101043701172,396.8818054199219,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,76,399.6681365966797,396.7928161621094,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,77,399.1033538818359,396.70257568359375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,78,399.29445495605466,396.61871337890625,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,79,399.19117431640626,396.53265380859375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_linear,80,399.15411376953125,396.4554443359375,80,396.4554443359375
native_rank,native_d2,2,2,amortized_mlp,1,457.618586730957,414.39508056640625,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,2,403.789860534668,394.73590087890625,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,3,397.32835998535154,394.3429260253906,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,4,396.91024017333984,394.1105651855469,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,5,396.5025299072266,394.02667236328125,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,6,396.6605529785156,393.98773193359375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,7,396.69134826660155,393.9622802734375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,8,396.4462265014648,393.94573974609375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,9,396.4232604980469,393.93499755859375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,10,396.6009826660156,393.923583984375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,11,396.28208312988284,393.9172668457031,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,12,396.2801147460938,393.9096984863281,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,13,396.26706848144534,393.9024353027344,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,14,396.24558410644534,393.90069580078125,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,15,396.6411331176758,393.8972473144531,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,16,396.1168807983398,393.89434814453125,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,17,396.57608795166016,393.8880615234375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,18,396.3293701171875,393.88580322265625,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,19,396.56373443603513,393.8857727050781,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,20,396.61166229248045,393.88470458984375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,21,396.31909027099607,393.88177490234375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,22,396.43126678466797,393.8788146972656,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,23,396.37685546875,393.87579345703125,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,24,396.3654296875,393.8763732910156,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,25,396.66215362548826,393.8722839355469,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,26,396.5655212402344,393.87255859375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,27,396.53661346435547,393.871826171875,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,28,396.0059097290039,393.8684997558594,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,29,396.48695068359376,393.86749267578125,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,30,396.2295715332031,393.8674011230469,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,31,396.4279052734375,393.8672180175781,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,32,396.41672668457034,393.8656311035156,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,33,396.57958526611327,393.8661193847656,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,34,396.3245132446289,393.8631286621094,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,35,396.45923919677733,393.8628234863281,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,36,396.25957641601565,393.8636169433594,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,37,396.1126647949219,393.8635559082031,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,38,396.27604522705076,393.8614501953125,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,39,396.17137298583987,393.862548828125,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,40,396.3618637084961,393.8638000488281,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,41,396.1613967895508,393.86138916015625,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,42,396.27040405273436,393.863037109375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,43,396.3982559204102,393.85894775390625,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,44,396.3765167236328,393.8594665527344,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,45,396.375537109375,393.8584899902344,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,46,396.44227294921876,393.8594665527344,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,47,396.299543762207,393.85736083984375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,48,396.0582336425781,393.8583679199219,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,49,396.4214126586914,393.8601379394531,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,50,396.40455017089846,393.85736083984375,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,51,396.44393463134764,393.8554992675781,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,52,396.08476104736326,393.8559875488281,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,53,396.31878051757815,393.8562316894531,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,54,395.9712158203125,393.8543701171875,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,55,396.4304718017578,393.8538513183594,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,56,396.2315948486328,393.8526306152344,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,57,396.14808044433596,393.8535461425781,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,58,396.3011413574219,393.854248046875,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,59,396.3766159057617,393.8533020019531,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,60,396.3521362304688,393.8580017089844,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,61,396.23785400390625,393.8635559082031,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,62,396.43255615234375,393.8571472167969,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,63,396.45741119384763,393.85321044921875,56,393.8526306152344
native_rank,native_d2,2,2,amortized_mlp,64,396.1354278564453,393.8560791015625,56,393.8526306152344
native_rank,native_d5,2,5,amortized_linear,1,650.0078826904297,584.6248168945312,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,2,579.0330383300782,569.62451171875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,3,566.111605834961,560.40576171875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,4,557.7797546386719,552.285400390625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,5,550.7195526123047,545.5078125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,6,543.6553009033203,538.91748046875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,7,537.5543884277344,532.6724853515625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,8,531.1539123535156,526.867431640625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,9,525.4219207763672,521.2385864257812,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,10,519.9766693115234,515.9192504882812,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,11,514.6956008911133,510.8297424316406,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,12,509.97783203125,506.0652770996094,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,13,504.76360778808595,501.4730224609375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,14,500.7051239013672,496.9705505371094,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,15,496.28734130859374,492.92926025390625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,16,492.2170806884766,488.9254150390625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,17,488.1673614501953,484.9440002441406,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,18,484.398503112793,481.312744140625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,19,480.61238555908204,477.7862854003906,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,20,477.48452911376955,474.373291015625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,21,474.06443176269534,471.1368408203125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,22,470.9129364013672,468.06982421875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,23,467.8671813964844,465.12969970703125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,24,464.5745910644531,462.3346252441406,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,25,462.2177978515625,459.55755615234375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,26,459.28492126464846,456.90679931640625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,27,456.9220230102539,454.4754333496094,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,28,454.37468872070315,452.0805969238281,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,29,452.1118789672852,449.69287109375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,30,449.92264862060546,447.4907531738281,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,31,447.60188751220704,445.3614501953125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,32,445.30704498291016,443.39520263671875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,33,443.52137756347656,441.41387939453125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,34,441.64670715332034,439.59283447265625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,35,439.93641510009763,437.8710021972656,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,36,438.0902465820312,436.2069396972656,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,37,436.1464324951172,434.43756103515625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,38,434.949528503418,432.9077453613281,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,39,433.2176986694336,431.4338684082031,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,40,431.4999084472656,429.98223876953125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,41,429.9882019042969,428.58599853515625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,42,429.04301300048826,427.3212585449219,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,43,427.5134307861328,426.0672912597656,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,44,426.8302337646484,424.7878723144531,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,45,425.31398315429686,423.7969665527344,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,46,424.175048828125,422.5719909667969,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,47,423.2317886352539,421.54632568359375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,48,422.07234649658204,420.5396728515625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,49,421.4705810546875,419.5750732421875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,50,420.19198150634764,418.66717529296875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,51,419.2274673461914,417.75244140625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,52,418.21917419433595,416.9458923339844,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,53,417.5660034179688,416.1556701660156,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,54,416.48975982666013,415.4106750488281,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,55,416.11659088134763,414.6956481933594,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,56,415.2405975341797,414.0733642578125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,57,414.52102813720705,413.4623718261719,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,58,414.1645538330078,412.9268798828125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,59,413.50289459228514,412.4212646484375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,60,413.0281326293945,411.93963623046875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,61,412.3780029296875,411.4939270019531,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,62,412.3430633544922,411.0647888183594,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,63,412.0773590087891,410.6854248046875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,64,411.4060684204102,410.31268310546875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,65,411.3708526611328,409.9679870605469,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,66,410.927799987793,409.62811279296875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,67,410.4855895996094,409.3255615234375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,68,409.7565658569336,409.0320739746094,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,69,409.99891357421876,408.7436218261719,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,70,409.82336273193357,408.481201171875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,71,409.50815734863284,408.23773193359375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,72,409.04002380371094,407.98956298828125,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,73,408.69203033447263,407.7589416503906,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,74,408.732405090332,407.53961181640625,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,75,408.257829284668,407.32733154296875,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,76,408.26134185791017,407.1340026855469,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,77,408.0805892944336,406.9405822753906,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,78,407.7295806884766,406.77044677734375,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,79,407.5540435791016,406.5859680175781,80,406.4205017089844
native_rank,native_d5,2,5,amortized_linear,80,407.52270965576173,406.4205017089844,80,406.4205017089844
native_rank,native_d5,2,5,amortized_mlp,1,557.1046371459961,446.7915954589844,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,2,417.37427673339846,403.757080078125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,3,404.42777862548826,402.79949951171875,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,4,403.70787048339844,402.4408874511719,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,5,403.25721588134763,402.2939758300781,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,6,403.18311004638673,402.2223815917969,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,7,403.29693908691405,402.1666259765625,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,8,403.05605163574216,402.12677001953125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,9,403.0076141357422,402.09942626953125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,10,403.0314682006836,402.078125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,11,402.91214447021486,402.06524658203125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,12,403.2226898193359,402.0494689941406,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,13,403.0790954589844,402.0325622558594,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,14,402.92682495117185,402.02716064453125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,15,402.89334564208986,402.0158386230469,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,16,403.0208312988281,402.01007080078125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,17,402.70272369384764,401.9945983886719,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,18,402.84846954345704,401.9882507324219,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,19,402.77147674560547,401.9853820800781,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,20,402.7854919433594,401.9881286621094,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,21,403.0278717041016,401.9762268066406,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,22,402.8999267578125,401.9776306152344,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,23,402.8845520019531,401.96435546875,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,24,402.9820495605469,401.9599914550781,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,25,402.9029205322266,401.9516906738281,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,26,403.06224212646487,401.9493713378906,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,27,402.84192962646483,401.94683837890625,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,28,402.6701416015625,401.9469909667969,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,29,402.7868286132813,401.9449157714844,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,30,402.8207977294922,401.93719482421875,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,31,402.9921676635742,401.9325256347656,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,32,402.9215026855469,401.9285888671875,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,33,402.9499877929687,401.9293212890625,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,34,402.86494140625,401.9283142089844,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,35,402.6409088134766,401.92218017578125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,36,403.0399642944336,401.9236755371094,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,37,402.8215133666992,401.9202575683594,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,38,402.47320251464845,401.9217834472656,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,39,403.02559051513674,401.9148864746094,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,40,403.0303024291992,401.907958984375,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,41,402.8803680419922,401.9122009277344,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,42,402.7914733886719,401.9039306640625,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,43,402.6471939086914,401.9049987792969,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,44,402.8990997314453,401.9010009765625,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,45,402.4941833496094,401.9014587402344,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,46,402.8504013061523,401.8984069824219,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,47,402.9124282836914,401.89892578125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,48,402.93166198730466,401.8989562988281,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,49,402.5392730712891,401.8960876464844,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,50,403.139387512207,401.8888244628906,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,51,402.81221160888674,401.8900146484375,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,52,402.514338684082,401.8858947753906,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,53,403.02372589111326,401.8869323730469,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,54,402.8454818725586,401.884521484375,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,55,402.86768493652346,401.8820495605469,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,56,402.81688995361327,401.88092041015625,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,57,402.8455017089844,401.8812255859375,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,58,402.6936340332031,401.87701416015625,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,59,402.91205444335935,401.87774658203125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,60,402.66421966552736,401.8778381347656,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,61,402.898127746582,401.8741149902344,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,62,402.96324615478517,401.8742370605469,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,63,402.59574127197266,401.8728332519531,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,64,402.5715560913086,401.8714904785156,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,65,402.65150451660156,401.8735656738281,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,66,402.50946350097655,401.8670959472656,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,67,402.4019439697266,401.86663818359375,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,68,403.10140228271484,401.8708801269531,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,69,403.05916595458984,401.86602783203125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,70,402.74278717041017,401.8645935058594,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,71,402.8112258911133,401.86700439453125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,72,402.63568420410155,401.8663024902344,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,73,402.68400115966796,401.86212158203125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,74,402.7227081298828,401.8662414550781,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,75,402.5350738525391,401.8729553222656,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,76,403.07798461914064,401.8624267578125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,77,402.8167037963867,401.86444091796875,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,78,402.82134399414065,401.8543395996094,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,79,402.86343841552736,401.854736328125,80,401.8513488769531
native_rank,native_d5,2,5,amortized_mlp,80,402.76499633789064,401.8513488769531,80,401.8513488769531
native_rank,native_d10,2,10,amortized_linear,1,897.5278564453125,769.4142456054688,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,2,749.8655700683594,732.8721313476562,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,3,724.3230560302734,714.1481323242188,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,4,707.2903564453125,699.4458618164062,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,5,692.9774688720703,685.6688842773438,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,6,680.1800659179687,672.8556518554688,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,7,668.0347045898437,661.151611328125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,8,656.161328125,650.1793212890625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,9,645.310400390625,639.235107421875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,10,635.0174438476563,629.223388671875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,11,625.0132507324219,619.994384765625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,12,615.9353912353515,610.7380981445312,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,13,607.3043487548828,602.1201171875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,14,598.2782531738281,594.017333984375,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,15,590.125698852539,585.8543090820312,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,16,582.631460571289,578.2489624023438,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,17,574.9898559570313,570.641357421875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,18,567.3896606445312,563.9053955078125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,19,560.6196929931641,557.2012329101562,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,20,554.320703125,550.673095703125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,21,548.0809967041016,544.7470092773438,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,22,541.6440246582031,538.6589965820312,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,23,536.3282806396485,533.16650390625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,24,530.8828765869141,527.7491455078125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,25,524.8022842407227,522.5139770507812,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,26,519.9305847167968,517.5270385742188,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,27,515.1589218139649,512.716064453125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,28,510.6783218383789,508.1507873535156,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,29,506.33975982666016,503.92169189453125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,30,501.60655975341797,499.73785400390625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,31,497.615007019043,495.6233215332031,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,32,494.0082382202148,492.114990234375,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,33,490.03770446777344,488.2448425292969,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,34,486.3508071899414,484.7092590332031,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,35,483.19778594970705,481.3841247558594,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,36,479.7582534790039,478.0198974609375,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,37,476.5866470336914,475.0648193359375,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,38,473.45395812988284,472.09820556640625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,39,470.53104705810546,469.1671447753906,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,40,467.73496704101564,466.5686950683594,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,41,465.4393508911133,463.98638916015625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,42,462.98712768554685,461.4695739746094,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,43,460.15603790283205,459.1758117675781,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,44,457.73466339111326,456.79705810546875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,45,455.7363998413086,454.70831298828125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,46,453.3243072509766,452.6555480957031,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,47,451.4309936523438,450.6793212890625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,48,449.4906265258789,448.77032470703125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,49,447.72361755371094,446.9174499511719,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,50,445.97877349853513,445.1647644042969,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,51,444.28843688964844,443.5013732910156,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,52,442.58756561279296,441.9728698730469,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,53,441.0922821044922,440.4599304199219,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,54,439.6058944702148,439.0293884277344,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,55,438.2461532592773,437.66119384765625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,56,436.6542175292969,436.3240966796875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,57,435.5984344482422,435.0855407714844,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,58,434.0039916992188,433.866455078125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,59,433.05274658203126,432.70989990234375,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,60,431.69826354980466,431.6656494140625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,61,430.7627975463867,430.6291198730469,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,62,430.14213409423826,429.6497802734375,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,63,428.96490173339845,428.75079345703125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,64,428.06734161376954,427.94342041015625,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,65,427.1683181762695,427.1552429199219,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,66,426.39353637695314,426.42889404296875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,67,425.7058395385742,425.7586975097656,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,68,425.223405456543,425.15399169921875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,69,424.6266296386719,424.5928649902344,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,70,424.3218002319336,424.0461120605469,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,71,423.6712310791016,423.5517578125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,72,422.96851348876953,423.0747985839844,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,73,422.58680419921876,422.6345520019531,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,74,421.9620666503906,422.22601318359375,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,75,421.4413131713867,421.84539794921875,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,76,421.4375564575195,421.4751892089844,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,77,420.6202926635742,421.1094970703125,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,78,420.9110641479492,420.8012390136719,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,79,420.38758697509763,420.4866027832031,80,420.1903381347656
native_rank,native_d10,2,10,amortized_linear,80,419.87737731933595,420.1903381347656,80,420.1903381347656
native_rank,native_d10,2,10,amortized_mlp,1,742.1507400512695,498.4717712402344,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,2,442.48607025146487,419.2126159667969,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,3,417.23891296386716,415.60101318359375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,4,414.5828460693359,414.77362060546875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,5,414.2778625488281,414.52398681640625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,6,414.25171356201173,414.317626953125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,7,413.6850250244141,414.2180480957031,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,8,413.9150100708008,414.14886474609375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,9,413.79734191894534,414.0719909667969,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,10,413.43723754882814,414.03729248046875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,11,413.51134185791017,413.9839782714844,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,12,413.52643432617185,413.9261169433594,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,13,413.5357666015625,413.9173889160156,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,14,413.7186676025391,413.8713073730469,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,15,413.2530776977539,413.84906005859375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,16,413.1955078125,413.81463623046875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,17,413.4818939208984,413.7957458496094,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,18,413.1600311279297,413.77923583984375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,19,413.22442016601565,413.751708984375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,20,413.32982330322267,413.72369384765625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,21,413.24395141601565,413.69732666015625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,22,413.16365814208984,413.69049072265625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,23,413.34712677001954,413.6656188964844,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,24,412.92650299072267,413.6553039550781,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,25,413.24480895996095,413.6302490234375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,26,413.2783706665039,413.6245422363281,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,27,413.0415100097656,413.5975646972656,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,28,413.21126861572264,413.59112548828125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,29,413.0836700439453,413.58642578125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,30,413.44017028808594,413.5684814453125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,31,413.48268432617186,413.55377197265625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,32,413.0176483154297,413.5508728027344,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,33,413.28211364746096,413.531494140625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,34,412.9607925415039,413.5219421386719,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,35,412.9897521972656,413.51165771484375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,36,412.7603469848633,413.5017395019531,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,37,413.27382202148436,413.49822998046875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,38,413.02727661132815,413.4893493652344,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,39,413.18038177490234,413.4826354980469,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,40,413.32821502685545,413.4788818359375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,41,413.01082916259764,413.4743957519531,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,42,413.29661865234374,413.46319580078125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,43,413.21094512939453,413.4552001953125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,44,413.2019607543945,413.45794677734375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,45,412.98303985595703,413.45233154296875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,46,413.28143005371095,413.4383239746094,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,47,413.02000427246094,413.44317626953125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,48,412.97482147216795,413.4316711425781,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,49,412.7556091308594,413.4279479980469,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,50,412.97448272705077,413.4331359863281,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,51,412.9341644287109,413.4181823730469,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,52,413.2942840576172,413.411865234375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,53,412.76854400634767,413.4100036621094,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,54,412.77563629150393,413.4134521484375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,55,413.02096405029295,413.40533447265625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,56,412.8907196044922,413.401123046875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,57,413.03852996826174,413.3980407714844,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,58,412.999951171875,413.3978576660156,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,59,412.88437805175784,413.3934326171875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,60,413.1820541381836,413.39068603515625,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,61,412.9484329223633,413.3828430175781,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,62,413.1811859130859,413.3838806152344,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,63,412.8892532348633,413.39495849609375,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,64,413.3847625732422,413.3864440917969,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,65,413.01085510253904,413.38446044921875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,66,412.9265533447266,413.3819580078125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,67,413.08287200927737,413.40216064453125,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,68,413.23926239013673,413.4637451171875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,69,413.08073272705076,413.4179992675781,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,70,412.9162292480469,413.4294738769531,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,71,413.4771759033203,413.4390563964844,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,72,412.9497329711914,413.3977355957031,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,73,413.2985565185547,413.3714294433594,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,74,412.7901550292969,413.36444091796875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,75,412.9771697998047,413.3656921386719,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,76,412.9715148925781,413.36395263671875,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,77,413.0098190307617,413.3612976074219,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,78,412.90232849121094,413.3575134277344,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,79,412.86462249755857,413.3552551269531,80,413.3540954589844
native_rank,native_d10,2,10,amortized_mlp,80,413.0512298583984,413.3540954589844,80,413.3540954589844
native_rank,native_d20,2,20,amortized_linear,1,1374.119610595703,1128.2689208984375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,2,1075.0996459960938,1032.162353515625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,3,1015.1997436523437,995.5753784179688,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,4,982.4555755615235,964.5732421875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,5,954.4022369384766,939.13818359375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,6,929.5963104248046,914.7102661132812,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,7,906.5481353759766,893.217529296875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,8,885.0639617919921,873.0016479492188,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,9,864.6570098876953,852.8746337890625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,10,845.4710876464844,833.7745361328125,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,11,826.8386047363281,816.1437377929688,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,12,809.2833648681641,799.068359375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,13,792.8739776611328,782.3872680664062,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,14,776.6907928466796,766.9324951171875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,15,761.5315063476562,752.2191162109375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,16,746.9237274169922,737.6600952148438,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,17,732.4218231201172,723.9043579101562,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,18,719.6109100341797,710.7723999023438,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,19,706.6897155761719,698.7642211914062,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,20,694.5152221679688,687.078369140625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,21,682.3240478515625,675.4019165039062,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,22,671.2472412109375,664.2529907226562,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,23,660.6578063964844,654.1287231445312,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,24,650.4542816162109,643.8392333984375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,25,640.3159698486328,634.63037109375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,26,631.2947509765625,624.9324951171875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,27,622.261849975586,616.266357421875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,28,613.0964752197266,608.2589721679688,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,29,605.7098693847656,600.2559204101562,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,30,597.27548828125,592.432373046875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,31,589.6221466064453,584.6525268554688,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,32,582.4263458251953,577.5879516601562,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,33,575.7486267089844,570.7713012695312,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,34,569.0595825195312,564.1658935546875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,35,562.3312683105469,557.9711303710938,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,36,556.228076171875,552.0509033203125,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,37,550.3533630371094,546.3001098632812,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,38,544.687841796875,540.7994995117188,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,39,539.3724243164063,535.5632934570312,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,40,534.2902557373047,530.6212768554688,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,41,529.4049835205078,525.7114868164062,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,42,524.5349731445312,521.3906860351562,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,43,520.0687545776367,516.6759033203125,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,44,515.3062133789062,512.6438598632812,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,45,511.51340637207034,508.5664367675781,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,46,507.79771728515624,504.7454833984375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,47,504.0563034057617,501.1783752441406,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,48,500.3027282714844,497.5472717285156,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,49,496.9313339233398,494.2358703613281,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,50,493.7204620361328,491.0143737792969,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,51,490.40352325439454,488.0270080566406,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,52,487.81067810058596,485.06695556640625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,53,484.77269744873047,482.3082580566406,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,54,481.9103729248047,479.7059326171875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,55,479.39220123291017,477.1448059082031,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,56,476.7086608886719,474.7237548828125,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,57,474.7358154296875,472.385009765625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,58,472.25366058349607,470.18853759765625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,59,469.98852081298827,468.26043701171875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,60,468.3791244506836,466.112060546875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,61,466.1165084838867,464.1933288574219,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,62,464.1742538452148,462.4041442871094,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,63,462.0713119506836,460.6078186035156,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,64,460.6833557128906,459.0055847167969,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,65,459.1420013427734,457.522705078125,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,66,457.7259063720703,456.0589904785156,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,67,456.24171295166013,454.63775634765625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,68,454.98265228271487,453.3315734863281,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,69,453.04456939697263,452.1829833984375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,70,452.18102264404297,450.8504333496094,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,71,450.8787353515625,449.7228088378906,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,72,449.9927642822266,448.6112976074219,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,73,448.6683151245117,447.5910339355469,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,74,448.0644012451172,446.6636962890625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,75,446.80680084228516,445.7919006347656,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,76,446.156298828125,445.03021240234375,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,77,445.1147735595703,444.2919921875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,78,444.934147644043,443.62701416015625,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,79,444.46767578125,442.9881591796875,80,442.4154968261719
native_rank,native_d20,2,20,amortized_linear,80,443.4446075439453,442.4154968261719,80,442.4154968261719
native_rank,native_d20,2,20,amortized_mlp,1,1132.8120208740233,684.0702514648438,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,2,546.360743713379,472.95721435546875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,3,457.2345199584961,445.94769287109375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,4,442.83447113037107,439.8242492675781,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,5,438.3466262817383,437.4552001953125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,6,436.8257171630859,436.1492614746094,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,7,436.16924438476565,435.427001953125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,8,435.53971099853516,434.91644287109375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,9,434.83362731933596,434.53912353515625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,10,434.9722900390625,434.2044372558594,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,11,434.3865936279297,433.96710205078125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,12,433.95633087158205,433.7398376464844,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,13,434.0843994140625,433.56988525390625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,14,434.00753326416014,433.424072265625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,15,433.8864517211914,433.2470703125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,16,433.1394439697266,433.1531066894531,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,17,433.60896453857424,432.9888916015625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,18,433.18057403564455,432.8779296875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,19,433.1884429931641,432.8099670410156,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,20,433.43921661376953,432.7235107421875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,21,433.20211334228514,432.5992736816406,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,22,432.8999267578125,432.51702880859375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,23,432.772314453125,432.44378662109375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,24,432.86886138916014,432.37042236328125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,25,432.52757263183594,432.3190002441406,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,26,432.6350570678711,432.24945068359375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,27,432.7504852294922,432.202392578125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,28,432.6642074584961,432.16156005859375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,29,432.7819366455078,432.1210021972656,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,30,432.719465637207,432.1025695800781,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,31,432.67122039794924,432.0585021972656,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,32,432.6482955932617,432.021240234375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,33,432.7958236694336,431.99639892578125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,34,432.49120941162107,431.9771728515625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,35,432.6793518066406,431.9447326660156,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,36,432.3329483032227,431.91436767578125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,37,432.47086639404296,431.89886474609375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,38,432.2611419677734,431.91937255859375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,39,432.65594177246095,431.885009765625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,40,432.6365631103516,431.8464050292969,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,41,432.21043853759767,431.8343200683594,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,42,432.18038787841795,431.8812561035156,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,43,432.3633239746094,431.8228759765625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,44,432.701594543457,431.79876708984375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,45,432.34424591064453,431.7771301269531,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,46,432.1900131225586,431.7690734863281,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,47,432.7772445678711,431.7835388183594,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,48,432.11171569824216,431.7521667480469,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,49,432.40551300048827,431.7354431152344,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,50,432.46388854980466,431.7355041503906,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,51,432.2583633422852,431.724853515625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,52,432.4717498779297,431.72540283203125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,53,432.4922576904297,431.7309875488281,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,54,432.30872497558596,431.7014465332031,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,55,432.38970947265625,431.7077331542969,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,56,432.070166015625,431.71282958984375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,57,432.51604614257815,431.70648193359375,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,58,432.3291839599609,431.6864929199219,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,59,432.32361602783203,431.6866760253906,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,60,432.1309555053711,431.68170166015625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,61,431.73731994628906,431.6724853515625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,62,432.2323623657227,431.66375732421875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,63,432.45204772949216,431.6523132324219,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,64,432.4350814819336,431.64569091796875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,65,432.1768310546875,431.6653137207031,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,66,432.2120590209961,431.660888671875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,67,432.26612548828126,431.65887451171875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,68,432.32547760009766,431.63775634765625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,69,432.0774627685547,431.6357421875,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,70,432.1931777954102,431.6263122558594,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,71,432.0416488647461,431.62115478515625,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,72,432.2815002441406,431.6354675292969,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,73,432.1909973144531,431.6387634277344,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,74,432.0207183837891,431.6317443847656,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,75,432.5739013671875,431.6358642578125,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,76,432.09418029785155,431.6319274902344,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,77,432.2557144165039,431.6567077636719,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,78,432.1855224609375,431.6346740722656,71,431.62115478515625
native_rank,native_d20,2,20,amortized_mlp,79,432.26642456054685,431.692138671875,71,431.62115478515625
native_rank,native_d32,2,32,amortized_linear,1,1997.2333068847656,1604.4771728515625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,2,1502.2199462890626,1423.6552734375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,3,1387.4473815917968,1355.3873291015625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,4,1331.5769348144531,1306.210205078125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,5,1286.8554077148438,1264.9317626953125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,6,1246.2737609863282,1227.4163818359375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,7,1210.528143310547,1192.8690185546875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,8,1176.1999633789062,1159.092041015625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,9,1143.2509033203125,1128.32666015625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,10,1114.186505126953,1098.407958984375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,11,1084.0500244140626,1069.689208984375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,12,1056.0290405273438,1043.0963134765625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,13,1029.3092346191406,1017.1738891601562,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,14,1004.3059143066406,992.6759643554688,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,15,979.79580078125,968.9795532226562,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,16,956.8355773925781,945.3285522460938,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,17,934.2737762451172,924.3392333984375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,18,913.1774200439453,903.5478515625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,19,893.2147857666016,883.4691772460938,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,20,873.0969970703125,864.6178588867188,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,21,854.4815979003906,846.7221069335938,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,22,836.6163055419922,829.2796630859375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,23,819.4756805419922,812.6702880859375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,24,803.2626525878907,796.6229858398438,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,25,787.5853515625,781.2222290039062,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,26,772.368930053711,766.8153076171875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,27,757.962289428711,752.4076538085938,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,28,744.1924743652344,739.3721313476562,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,29,731.2924865722656,726.2685546875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,30,718.5131042480468,714.2056274414062,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,31,706.3890228271484,702.1369018554688,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,32,694.7138671875,690.7224731445312,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,33,683.9257843017579,680.18408203125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,34,673.2731658935547,669.7122802734375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,35,662.9924987792969,659.7855224609375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,36,653.2944915771484,650.6168212890625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,37,643.6698303222656,641.3636474609375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,38,635.0558685302734,632.5696411132812,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,39,626.3948455810547,624.31884765625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,40,618.200570678711,616.4415893554688,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,41,610.3844390869141,608.9243774414062,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,42,602.827847290039,601.739990234375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,43,595.504769897461,594.5620727539062,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,44,588.8193542480469,587.690185546875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,45,582.4828277587891,581.4150390625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,46,575.9324188232422,575.344970703125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,47,570.4269500732422,569.530029296875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,48,564.2745178222656,563.9161376953125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,49,559.0106719970703,558.8405151367188,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,50,553.6958770751953,553.4588012695312,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,51,548.9498352050781,548.7384643554688,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,52,543.9386322021485,544.0584716796875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,53,539.6050476074219,539.6946411132812,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,54,535.1907257080078,535.4793701171875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,55,530.8604766845704,531.418701171875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,56,526.933627319336,527.6074829101562,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,57,523.4161193847656,523.963134765625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,58,519.8047485351562,520.548828125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,59,516.5862060546875,517.1227416992188,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,60,512.9187210083007,514.0474243164062,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,61,510.2314224243164,510.95196533203125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,62,507.2228469848633,508.04095458984375,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,63,504.4712341308594,505.4227294921875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,64,501.5842620849609,502.7766418457031,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,65,499.24927673339846,500.2850036621094,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,66,496.4167739868164,498.02593994140625,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,67,494.55789947509766,495.81036376953125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,68,491.9703170776367,493.6358642578125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,69,490.37742767333987,491.6695861816406,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,70,488.2572677612305,489.80096435546875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,71,486.53038635253904,487.99578857421875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,72,484.64268646240237,486.2862548828125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,73,482.7717010498047,484.6065673828125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,74,480.9671600341797,483.0738220214844,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,75,480.14356689453126,481.5990905761719,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,76,478.57225799560547,480.15655517578125,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,77,477.02735443115233,478.897216796875,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,78,475.67666015625,477.6691589355469,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,79,474.1575469970703,476.4889831542969,80,475.385009765625
native_rank,native_d32,2,32,amortized_linear,80,473.1054992675781,475.385009765625,80,475.385009765625
native_rank,native_d32,2,32,amortized_mlp,1,1654.0950958251954,960.743408203125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,2,739.8542236328125,603.1336059570312,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,3,552.6789581298829,516.9547119140625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,4,498.7698272705078,491.2013244628906,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,5,482.43273010253904,482.4130554199219,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,6,476.18135833740234,477.88189697265625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,7,472.1930328369141,475.101318359375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,8,469.22532348632814,472.8947448730469,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,9,466.75939788818357,471.24786376953125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,10,465.33575439453125,469.9351501464844,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,11,465.0873168945312,468.8800048828125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,12,463.4257110595703,467.9562683105469,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,13,462.8437133789063,467.00042724609375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,14,461.79040374755857,466.2060852050781,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,15,461.17567749023436,465.56658935546875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,16,460.43904571533204,464.9803466796875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,17,460.1644561767578,464.49658203125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,18,459.3768600463867,464.05999755859375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,19,459.40466766357423,463.5606994628906,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,20,458.95859375,463.01983642578125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,21,458.2857299804688,462.66375732421875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,22,458.59251861572267,462.2976379394531,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,23,457.9494903564453,461.8662414550781,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,24,457.8721527099609,461.6270446777344,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,25,457.4543426513672,461.3216247558594,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,26,457.411637878418,461.0765380859375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,27,456.93723449707034,460.76239013671875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,28,457.31837463378906,460.5871887207031,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,29,456.90157928466795,460.2820129394531,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,30,456.6416213989258,460.132568359375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,31,456.23133697509763,459.86932373046875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,32,456.3893539428711,459.6726379394531,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,33,456.0686508178711,459.5111999511719,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,34,456.3221725463867,459.365966796875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,35,456.34148559570315,459.16436767578125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,36,455.8597442626953,459.08905029296875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,37,455.5824340820312,458.8909912109375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,38,455.53670806884764,458.8550109863281,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,39,455.64062347412107,458.6548767089844,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,40,455.209130859375,458.56488037109375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,41,455.3638442993164,458.4931945800781,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,42,455.21062622070315,458.4053649902344,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,43,455.53994140625,458.25830078125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,44,454.96651458740234,458.2291259765625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,45,454.9107299804688,458.1579284667969,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,46,455.3124801635742,458.1159973144531,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,47,455.26685943603513,458.073974609375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,48,455.0503494262695,458.015625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,49,455.2876678466797,458.04010009765625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,50,455.31986846923826,457.9679870605469,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,51,455.2176223754883,457.94500732421875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,52,454.5698699951172,457.910400390625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,53,454.9080307006836,457.87542724609375,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,54,454.79292755126954,457.90728759765625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,55,454.9451217651367,457.8269958496094,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,56,455.1868148803711,457.81201171875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,57,455.16203155517576,457.81658935546875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,58,454.7006301879883,457.75518798828125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,59,454.9022842407227,457.71929931640625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,60,454.69697265625,457.7395935058594,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,61,454.772802734375,457.9015808105469,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,62,454.9931182861328,457.85137939453125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,63,455.0543960571289,457.7314758300781,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,64,454.92440338134764,457.68798828125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,65,454.9885772705078,457.62481689453125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,66,454.8192443847656,457.5973815917969,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,67,454.9965072631836,457.5965881347656,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,68,454.8967651367187,457.57977294921875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,69,454.85402526855466,457.5736999511719,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,70,454.6386199951172,457.5715026855469,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,71,454.60204010009767,457.53472900390625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,72,455.19127655029297,457.743408203125,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,73,455.18489837646484,457.6783142089844,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,74,454.7289749145508,457.662841796875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,75,455.19101867675784,457.6249084472656,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,76,454.96544036865237,457.7086181640625,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,77,454.59940948486326,457.62664794921875,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,78,455.12479095458986,457.5951843261719,71,457.53472900390625
native_rank,native_d32,2,32,amortized_mlp,79,454.86752166748045,457.58819580078125,71,457.53472900390625
invariance_2x2,rot10_dct,2,10,amortized_linear,1,898.3927978515625,781.1102294921875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,2,753.1571411132812,732.5592651367188,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,3,724.0449493408203,714.5045166015625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,4,707.353628540039,699.2491455078125,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,5,692.6686401367188,685.6402587890625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,6,680.3031921386719,672.85107421875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,7,668.0842102050781,661.4194946289062,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,8,656.7572204589844,650.548828125,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,9,645.5802398681641,639.6286010742188,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,10,635.1503387451172,629.7041015625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,11,625.4529724121094,620.2244873046875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,12,616.224984741211,610.6829223632812,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,13,606.9894195556641,602.105712890625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,14,598.1668670654296,593.8046264648438,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,15,590.0776184082031,585.7755126953125,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,16,582.2159454345704,578.0960083007812,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,17,574.8053009033204,570.9080810546875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,18,567.4576354980469,563.6923217773438,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,19,560.5208679199219,557.1063842773438,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,20,553.9720153808594,550.6243896484375,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,21,547.9268737792969,544.5302124023438,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,22,541.9531890869141,538.4966430664062,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,23,535.8610900878906,533.12548828125,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,24,530.505581665039,527.593994140625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,25,525.4777587890625,522.3755493164062,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,26,520.3136749267578,517.6045532226562,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,27,515.1925491333008,512.6700439453125,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,28,510.59914245605466,508.17919921875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,29,505.9609878540039,503.6348571777344,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,30,501.87106170654295,499.7612609863281,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,31,497.84446716308594,495.5255432128906,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,32,493.3389419555664,491.7720642089844,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,33,489.8892593383789,488.14007568359375,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,34,486.2831726074219,484.5096435546875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,35,483.12382049560546,481.33807373046875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,36,479.6467254638672,478.0040588378906,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,37,476.513737487793,474.9131164550781,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,38,473.48619537353517,471.9963073730469,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,39,470.4879806518555,469.1075134277344,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,40,467.7865936279297,466.4986267089844,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,41,464.7408279418945,463.847412109375,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,42,462.8557876586914,461.4840087890625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,43,460.1129150390625,458.98895263671875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,44,458.0694778442383,456.8285217285156,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,45,455.6305908203125,454.687744140625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,46,453.58509674072263,452.6275634765625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,47,451.8023391723633,450.7549133300781,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,48,449.53013305664064,448.8194885253906,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,49,447.8256088256836,447.0479431152344,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,50,446.2063461303711,445.3957214355469,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,51,444.45697631835935,443.6834411621094,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,52,442.48523864746096,442.130615234375,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,53,441.2597183227539,440.7486877441406,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,54,439.8108764648438,439.3315734863281,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,55,438.83277740478513,438.0381774902344,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,56,437.18255310058595,436.6963195800781,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,57,435.9010467529297,435.4919128417969,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,58,434.87022705078124,434.3933410644531,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,59,433.64377746582034,433.31207275390625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,60,432.7286071777344,432.2850646972656,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,61,431.5629913330078,431.2510681152344,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,62,430.5375183105469,430.3323669433594,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,63,429.58524627685546,429.423583984375,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,64,429.08318481445315,428.6229248046875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,65,428.1566665649414,427.84033203125,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,66,427.4157241821289,427.1443176269531,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,67,426.90599822998047,426.4643249511719,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,68,426.07200012207034,425.8490905761719,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,69,425.34029083251954,425.2956848144531,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,70,424.7053817749023,424.7284851074219,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,71,424.09618072509767,424.2236633300781,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,72,423.94686126708984,423.7647399902344,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,73,423.2490661621094,423.32183837890625,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,74,423.10098724365236,422.8764343261719,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,75,422.44386291503906,422.4854431152344,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,76,422.1741317749023,422.1187438964844,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,77,421.8342041015625,421.76171875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,78,421.2286117553711,421.4274597167969,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,79,421.1397232055664,421.1046142578125,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_linear,80,420.54896240234376,420.80145263671875,80,420.80145263671875
invariance_2x2,rot10_dct,2,10,amortized_mlp,1,743.825552368164,498.9278259277344,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,2,442.5806365966797,420.38482666015625,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,3,417.85535736083983,416.3061218261719,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,4,415.3849182128906,415.4091796875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,5,414.85621337890626,415.048095703125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,6,414.82922515869143,414.8807678222656,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,7,414.189794921875,414.7853698730469,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,8,414.15844268798827,414.7009582519531,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,9,414.3477279663086,414.6437683105469,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,10,414.0647903442383,414.5868835449219,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,11,414.6493606567383,414.553466796875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,12,414.24056854248045,414.5216979980469,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,13,413.655046081543,414.4874267578125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,14,414.06239929199216,414.45733642578125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,15,413.94409027099607,414.4408264160156,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,16,413.8396881103516,414.4033203125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,17,414.21772918701174,414.4049377441406,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,18,413.8291717529297,414.3722839355469,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,19,413.7911010742188,414.35906982421875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,20,413.6795196533203,414.3277282714844,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,21,413.8691635131836,414.3232116699219,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,22,413.8434783935547,414.309326171875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,23,413.7605209350586,414.28558349609375,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,24,413.6941253662109,414.27020263671875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,25,413.62588653564455,414.2539978027344,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,26,413.78125152587893,414.2265930175781,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,27,413.55653076171876,414.2300109863281,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,28,413.76820983886716,414.2205810546875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,29,413.5212432861328,414.2312316894531,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,30,413.3365875244141,414.187255859375,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,31,413.9467575073242,414.1837463378906,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,32,413.9741012573242,414.18792724609375,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,33,413.6134506225586,414.159423828125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,34,413.50585784912107,414.143798828125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,35,414.04124755859374,414.14019775390625,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,36,413.4302749633789,414.13397216796875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,37,413.84459381103517,414.1252746582031,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,38,413.4380157470703,414.12408447265625,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,39,413.50748748779296,414.1047668457031,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,40,413.62462005615237,414.1016845703125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,41,413.71718139648436,414.0830078125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,42,413.92999877929685,414.0930480957031,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,43,413.5457489013672,414.0829162597656,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,44,413.74666595458984,414.0760192871094,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,45,413.73744812011716,414.0713806152344,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,46,413.434033203125,414.0698547363281,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,47,413.7882904052734,414.0680847167969,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,48,413.68615264892577,414.0496826171875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,49,413.8285415649414,414.0397644042969,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,50,413.56473846435546,414.0352783203125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,51,413.4566909790039,414.030029296875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,52,413.6144195556641,414.0445251464844,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,53,413.48917999267576,414.0221252441406,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,54,413.6638519287109,414.0194396972656,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,55,413.38464202880857,414.0206298828125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,56,413.7694259643555,414.007080078125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,57,413.65686950683596,414.0104675292969,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,58,413.53558349609375,413.9983215332031,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,59,413.6272659301758,413.99749755859375,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,60,413.5671020507813,413.98809814453125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,61,413.4759063720703,413.9829406738281,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,62,414.1415130615234,413.97900390625,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,63,413.73865966796876,413.9772644042969,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,64,413.4064178466797,413.9856872558594,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,65,413.4783874511719,413.9817199707031,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,66,413.6902252197266,413.96728515625,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,67,413.4640914916992,413.9836120605469,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,68,413.34862060546874,413.97900390625,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,69,413.7432830810547,413.9549865722656,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,70,413.5040023803711,413.9504699707031,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,71,413.65714874267576,413.9601745605469,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,72,413.61077880859375,413.95440673828125,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,73,413.749365234375,413.9463195800781,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,74,413.62480010986326,413.9561462402344,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,75,413.53048553466795,413.9429016113281,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,76,413.5872283935547,413.94012451171875,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,77,413.5472946166992,413.9596252441406,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,78,413.64599609375,413.9349060058594,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,79,413.3418197631836,413.9408874511719,78,413.9349060058594
invariance_2x2,rot10_dct,2,10,amortized_mlp,80,413.6894958496094,413.94659423828125,78,413.9349060058594
invariance_2x2,pad32_canonical,2,32,amortized_linear,1,893.0599670410156,769.5772705078125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,2,750.1189758300782,732.8074340820312,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,3,723.6308807373047,714.1598510742188,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,4,707.5115234375,699.3543701171875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,5,693.1488006591796,685.3965454101562,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,6,679.677587890625,673.2353515625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,7,667.5361175537109,660.9989013671875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,8,656.4161987304688,650.42529296875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,9,645.5255706787109,639.9345703125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,10,634.7418701171875,629.3692016601562,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,11,625.4387145996094,620.2315063476562,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,12,615.8797119140625,610.9212036132812,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,13,606.9288604736328,601.9436645507812,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,14,598.7234466552734,593.7908935546875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,15,590.1456939697266,585.6521606445312,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,16,582.1137725830079,578.1033935546875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,17,574.9132476806641,571.0261840820312,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,18,567.5690246582031,563.8494873046875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,19,560.9374481201172,557.247314453125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,20,554.2105895996094,551.0514526367188,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,21,547.9823303222656,544.6336059570312,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,22,541.6611938476562,538.7579956054688,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,23,535.9899658203125,533.108642578125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,24,530.5521728515625,527.629638671875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,25,525.3686950683593,522.5928955078125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,26,520.2743774414063,517.5581665039062,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,27,515.2613739013672,512.8283081054688,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,28,510.6706207275391,508.22906494140625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,29,506.1687530517578,504.03619384765625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,30,501.94384765625,499.70880126953125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,31,497.64748229980466,495.7896728515625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,32,493.3877883911133,491.9441223144531,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,33,490.24103088378905,488.19024658203125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,34,486.41428527832034,484.70330810546875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,35,482.8023483276367,481.2980041503906,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,36,479.90208892822267,478.1370544433594,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,37,476.6703475952148,475.156494140625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,38,473.54178009033205,472.04864501953125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,39,470.49771881103516,469.3002014160156,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,40,467.3092529296875,466.494873046875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,41,465.22588806152345,464.0334167480469,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,42,462.798193359375,461.4730529785156,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,43,460.3450454711914,459.1437683105469,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,44,457.6020004272461,456.9541320800781,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,45,455.78076629638673,454.66534423828125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,46,453.4196502685547,452.6627502441406,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,47,451.34899749755857,450.66546630859375,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,48,449.60045013427737,448.8081970214844,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,49,447.68880767822264,446.9211120605469,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,50,446.4509552001953,445.2185363769531,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,51,444.11146087646483,443.5063781738281,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,52,442.6913146972656,441.97308349609375,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,53,441.00463104248047,440.43341064453125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,54,439.4977661132813,439.07562255859375,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,55,438.3042739868164,437.6685485839844,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,56,436.82104034423827,436.3240661621094,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,57,435.60289154052737,435.0895690917969,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,58,434.1999969482422,433.88238525390625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,59,433.01866607666017,432.7796325683594,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,60,432.1351348876953,431.66925048828125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,61,430.9890838623047,430.640869140625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,62,429.8604995727539,429.6900634765625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,63,429.04344940185547,428.7400207519531,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,64,428.2357681274414,427.9253845214844,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,65,427.39950103759764,427.14532470703125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,66,426.7010223388672,426.4405822753906,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,67,426.0530746459961,425.77032470703125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,68,425.38671875,425.1591796875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,69,424.4854309082031,424.5628356933594,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,70,423.8737075805664,424.04034423828125,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,71,423.6805679321289,423.5484619140625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,72,423.13311462402345,423.0849609375,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,73,422.7204528808594,422.63299560546875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,74,421.99315948486327,422.2249755859375,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,75,421.74998931884767,421.8350524902344,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,76,421.2032958984375,421.4735107421875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,77,421.0549652099609,421.1172180175781,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,78,420.78973693847655,420.80035400390625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,79,420.1736602783203,420.48455810546875,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_linear,80,419.98829498291013,420.19049072265625,80,420.19049072265625
invariance_2x2,pad32_canonical,2,32,amortized_mlp,1,746.6507064819336,504.9630126953125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,2,445.25254211425784,419.8356628417969,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,3,417.14442291259763,415.6857604980469,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,4,414.7554534912109,414.78631591796875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,5,414.2647735595703,414.47186279296875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,6,414.2542068481445,414.3204650878906,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,7,414.09884490966795,414.1955261230469,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,8,413.602278137207,414.09906005859375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,9,413.63738403320315,414.0415344238281,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,10,413.3750823974609,413.96148681640625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,11,413.3904571533203,413.9097595214844,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,12,413.24361724853514,413.8714904785156,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,13,413.2265151977539,413.8428039550781,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,14,413.5698211669922,413.8070373535156,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,15,413.46497039794923,413.77593994140625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,16,413.40734405517577,413.74652099609375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,17,413.5400161743164,413.72607421875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,18,412.95531463623047,413.7064514160156,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,19,413.2427291870117,413.69085693359375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,20,413.4351013183594,413.6755676269531,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,21,413.0216094970703,413.6370544433594,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,22,413.159684753418,413.6214599609375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,23,413.356103515625,413.6090087890625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,24,413.3512924194336,413.59564208984375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,25,413.04897155761716,413.5797119140625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,26,413.1841156005859,413.5673828125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,27,413.47883758544924,413.5598449707031,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,28,413.1825973510742,413.5349426269531,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,29,413.29176025390626,413.5275573730469,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,30,413.41610565185545,413.520263671875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,31,413.22799224853514,413.5061950683594,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,32,413.29069061279296,413.4913330078125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,33,413.3075607299805,413.489013671875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,34,412.96351928710936,413.4810791015625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,35,413.35575103759766,413.4732666015625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,36,413.2521057128906,413.46826171875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,37,412.8912078857422,413.4599914550781,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,38,412.7573699951172,413.4478759765625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,39,413.2636947631836,413.4436950683594,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,40,412.97129211425784,413.4455871582031,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,41,413.102799987793,413.4335632324219,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,42,412.9990631103516,413.4252624511719,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,43,413.1209442138672,413.4203186035156,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,44,412.9724487304687,413.4183349609375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,45,412.99588775634766,413.41668701171875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,46,412.82753295898436,413.4070739746094,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,47,413.2102584838867,413.4039306640625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,48,412.9923812866211,413.4020690917969,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,49,412.7041534423828,413.4011535644531,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,50,412.96290435791013,413.39306640625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,51,413.08702239990237,413.39080810546875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,52,413.13719787597654,413.3917236328125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,53,413.10120849609376,413.38568115234375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,54,413.1627563476562,413.3812561035156,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,55,413.25045318603514,413.3761291503906,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,56,412.7103576660156,413.3734130859375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,57,413.1031982421875,413.3725891113281,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,58,412.98388824462893,413.37664794921875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,59,412.99384765625,413.36724853515625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,60,413.20076141357424,413.36895751953125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,61,413.1103546142578,413.3671875,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,62,412.93480682373047,413.3643798828125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,63,412.84586334228516,413.3589782714844,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,64,412.93041076660154,413.368408203125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,65,413.0725402832031,413.3575134277344,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,66,413.2151336669922,413.36126708984375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,67,413.1196060180664,413.3533020019531,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,68,413.02735290527346,413.3558654785156,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,69,413.1280487060547,413.3573303222656,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,70,412.9178100585938,413.35113525390625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,71,412.9979080200195,413.3538818359375,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,72,412.66947784423826,413.3805847167969,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,73,412.8188995361328,413.3948669433594,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,74,413.0217651367187,413.3648986816406,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,75,412.95928955078125,413.3536376953125,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,76,412.85315399169923,413.3504333496094,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,77,412.97452239990236,413.35308837890625,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,78,412.8323013305664,413.3522644042969,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,79,413.20379943847655,413.3523254394531,76,413.3504333496094
invariance_2x2,pad32_canonical,2,32,amortized_mlp,80,413.0635101318359,413.3510437011719,76,413.3504333496094
invariance_2x2,rotpad32_dct,2,32,amortized_linear,1,855.453012084961,755.5220947265625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,2,742.7021697998047,730.4217529296875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,3,722.2473449707031,713.1873779296875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,4,706.4782897949219,698.0650634765625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,5,691.9029724121094,684.5931396484375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,6,679.6260223388672,672.6177368164062,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,7,667.0058685302735,661.1071166992188,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,8,655.9641815185547,650.0059814453125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,9,645.2084320068359,639.7999267578125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,10,634.785498046875,629.25830078125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,11,625.0261657714843,619.946044921875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,12,615.6258026123047,611.220458984375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,13,607.0679290771484,602.38525390625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,14,598.6156463623047,594.1705322265625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,15,590.6404998779296,586.4102783203125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,16,583.0009857177735,579.177490234375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,17,575.8211273193359,571.9393920898438,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,18,568.97646484375,565.3992309570312,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,19,562.2220397949219,558.7543334960938,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,20,555.8754638671875,552.9808959960938,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,21,550.1203186035157,546.7166137695312,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,22,544.1781036376954,541.4780883789062,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,23,538.8901123046875,536.0562744140625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,24,533.3157318115234,531.047119140625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,25,528.7323822021484,526.2957153320312,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,26,523.9386749267578,522.1317749023438,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,27,519.5161682128906,517.6142578125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,28,515.5338134765625,513.6472778320312,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,29,511.7272064208984,509.71478271484375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,30,507.6705581665039,505.9970397949219,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,31,504.10608825683596,502.6432189941406,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,32,501.08510131835936,499.54107666015625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,33,498.0916030883789,496.7210388183594,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,34,495.2940078735352,494.3485107421875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,35,492.8908218383789,491.9622497558594,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,36,490.95262298583987,489.7492980957031,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,37,488.4265670776367,487.37164306640625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,38,486.39184417724607,485.30206298828125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,39,484.24395141601565,482.9664306640625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,40,481.76094207763674,480.6251220703125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,41,479.30601501464844,478.1231384277344,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,42,477.14326171875,475.7201843261719,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,43,474.8185775756836,473.5450134277344,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,44,472.5246856689453,471.6236572265625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,45,470.159619140625,469.8631286621094,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,46,468.84766693115233,468.0892639160156,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,47,466.99460754394534,466.410888671875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,48,465.15284576416013,464.8009948730469,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,49,463.8157958984375,463.3222351074219,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,50,462.3936935424805,461.97320556640625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,51,461.31713714599607,460.7398376464844,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,52,459.81050262451174,459.6134338378906,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,53,458.50830993652346,458.4927978515625,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,54,458.0869827270508,457.5349426269531,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,55,456.63517303466796,456.6393127441406,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,56,456.22342681884766,455.82550048828125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,57,455.2882369995117,455.057373046875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,58,454.49276580810545,454.33001708984375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,59,453.8646545410156,453.6886901855469,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,60,453.0792984008789,453.1905517578125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,61,452.900927734375,452.7594909667969,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,62,452.27721252441404,452.38372802734375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,63,451.7909927368164,451.95050048828125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,64,451.80506286621096,451.6162109375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,65,451.37014923095705,451.3022766113281,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,66,450.6259536743164,450.8544921875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,67,450.36128692626954,450.4645690917969,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,68,450.42419281005857,450.0909729003906,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,69,449.2367004394531,449.6631164550781,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,70,449.5736145019531,449.2388000488281,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,71,449.0017684936523,448.8886413574219,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,72,448.4457763671875,448.5421142578125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,73,448.2004684448242,448.22198486328125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,74,447.89771728515626,447.9131774902344,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,75,447.43297882080077,447.63543701171875,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,76,447.5139358520508,447.3751525878906,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,77,447.0901565551758,447.11212158203125,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,78,446.8192962646484,446.87591552734375,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,79,446.412158203125,446.6543273925781,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_linear,80,446.1051025390625,446.4447326660156,80,446.4447326660156
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,1,752.2593444824219,508.9281921386719,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,2,465.5092742919922,451.28118896484375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,3,447.15655212402345,445.8359069824219,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,4,444.9657257080078,444.8648986816406,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,5,444.43294830322264,444.4007568359375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,6,444.03395385742186,444.20538330078125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,7,443.3531204223633,444.1219177246094,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,8,443.55372924804686,443.9819641113281,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,9,443.2115982055664,443.9471740722656,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,10,443.59505767822264,443.88031005859375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,11,443.3183227539063,443.81439208984375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,12,443.3328918457031,443.7957458496094,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,13,443.14257354736327,443.7248229980469,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,14,443.288525390625,443.6844787597656,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,15,443.3605331420898,443.6518249511719,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,16,443.0627700805664,443.63262939453125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,17,442.89696044921874,443.5958557128906,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,18,442.9201690673828,443.5639343261719,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,19,443.09361724853517,443.5594787597656,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,20,442.92506256103513,443.49871826171875,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,21,443.29148559570314,443.52130126953125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,22,443.0486267089844,443.5024108886719,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,23,443.29260406494143,443.4635009765625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,24,443.17786407470703,443.4208068847656,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,25,442.97362213134767,443.4060363769531,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,26,443.05665435791013,443.3948059082031,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,27,442.92356262207034,443.3705139160156,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,28,443.0645278930664,443.3695373535156,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,29,443.08433227539064,443.3333740234375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,30,442.7756805419922,443.32855224609375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,31,442.7383575439453,443.3296203613281,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,32,442.767822265625,443.31585693359375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,33,442.75323181152345,443.2926330566406,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,34,442.9924057006836,443.279541015625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,35,442.9389022827148,443.2747497558594,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,36,442.8574417114258,443.24493408203125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,37,442.6410598754883,443.2404479980469,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,38,443.13329315185547,443.2439880371094,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,39,442.7431640625,443.21600341796875,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,40,442.74261474609375,443.2220764160156,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,41,442.8827621459961,443.2257385253906,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,42,442.59654541015624,443.2325134277344,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,43,442.78527984619143,443.1911926269531,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,44,442.77607421875,443.1841125488281,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,45,442.735417175293,443.16632080078125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,46,442.52435607910155,443.1674499511719,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,47,442.97509765625,443.1499938964844,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,48,443.10995025634764,443.173095703125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,49,442.40711669921876,443.1574401855469,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,50,443.15601654052733,443.14532470703125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,51,442.85644378662107,443.1377258300781,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,52,442.90504302978513,443.1472473144531,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,53,442.566748046875,443.1152038574219,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,54,442.1929763793945,443.1101379394531,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,55,442.7721206665039,443.1277160644531,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,56,442.51295013427733,443.1164245605469,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,57,442.6562225341797,443.10552978515625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,58,442.6983673095703,443.09375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,59,442.6498733520508,443.0960998535156,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,60,442.27317504882814,443.0682678222656,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,61,442.81329956054685,443.0876770019531,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,62,442.52557067871095,443.07476806640625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,63,442.4544921875,443.0760803222656,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,64,442.5008346557617,443.0532531738281,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,65,442.75575561523436,443.05450439453125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,66,442.49021301269534,443.06695556640625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,67,442.5868743896484,443.0543518066406,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,68,442.4088394165039,443.05401611328125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,69,442.5242752075195,443.033447265625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,70,442.5349639892578,443.0331726074219,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,71,442.32157440185546,443.0150146484375,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,72,442.8739715576172,443.0397644042969,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,73,442.3478942871094,443.0271911621094,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,74,442.5572113037109,443.02105712890625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,75,442.97430419921875,443.0140075683594,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,76,442.43451232910155,443.0141296386719,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,77,442.49076080322266,443.02178955078125,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,78,443.11401519775393,442.99761962890625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,79,442.64139862060546,443.02496337890625,78,442.99761962890625
invariance_2x2,rotpad32_dct,2,32,amortized_mlp,80,442.6271469116211,443.0162048339844,78,442.99761962890625
native_rank,native_d2,3,2,amortized_linear,1,495.22344665527345,472.2871398925781,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,2,467.70580139160154,466.0999755859375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,3,462.7360336303711,462.40972900390625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,4,459.2879364013672,459.2505187988281,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,5,456.39249725341796,456.5736389160156,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,6,453.65098571777344,453.78118896484375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,7,451.18160247802734,451.2338562011719,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,8,448.5711959838867,448.8217468261719,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,9,446.39639739990236,446.69635009765625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,10,444.29882965087893,444.57501220703125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,11,442.11471099853514,442.4332275390625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,12,440.16065826416013,440.5173034667969,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,13,438.05384521484376,438.570068359375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,14,436.29905853271487,436.87066650390625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,15,434.53883972167966,435.07672119140625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,16,432.9668273925781,433.4307556152344,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,17,431.04371185302733,431.92230224609375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,18,429.87640075683595,430.3927307128906,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,19,428.082698059082,428.9620056152344,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,20,427.1963806152344,427.5604553222656,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,21,425.41454010009767,426.25732421875,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,22,423.99442596435546,424.98065185546875,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,23,423.096142578125,423.7447814941406,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,24,421.7406509399414,422.5700378417969,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,25,420.6166519165039,421.46649169921875,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,26,419.3954284667969,420.43914794921875,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,27,418.74572906494143,419.43798828125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,28,417.05826263427736,418.4202575683594,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,29,416.21749725341795,417.48809814453125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,30,415.6863723754883,416.5650634765625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,31,414.42364196777345,415.7479248046875,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,32,413.8102661132813,414.8842468261719,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,33,412.72862396240237,414.10943603515625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,34,412.19141693115233,413.3430480957031,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,35,411.30940704345704,412.6103515625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,36,410.6890640258789,411.905517578125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,37,410.0053237915039,411.2743835449219,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,38,409.15636138916017,410.6294860839844,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,39,408.71849365234374,410.0223693847656,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,40,407.9620620727539,409.41693115234375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,41,408.01945343017576,408.8666076660156,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,42,406.8340789794922,408.32757568359375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,43,406.27764587402345,407.8288269042969,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,44,406.178483581543,407.3742980957031,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,45,405.6591201782227,406.9278259277344,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,46,405.0011688232422,406.52825927734375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,47,404.73030548095704,406.1570129394531,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,48,404.4580017089844,405.8164367675781,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,49,404.1504501342773,405.4851379394531,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,50,403.61161651611326,405.1761169433594,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,51,403.7558532714844,404.8965148925781,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,52,403.17574005126954,404.62493896484375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,53,403.0922378540039,404.3731994628906,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,54,402.76536865234374,404.1267395019531,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,55,402.4702865600586,403.9013671875,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,56,401.8345321655273,403.69189453125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,57,401.8733657836914,403.4792785644531,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,58,401.9655227661133,403.28485107421875,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,59,401.8246353149414,403.0989685058594,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,60,401.5143569946289,402.93267822265625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,61,401.01830291748047,402.7525939941406,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,62,401.0386535644531,402.59112548828125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,63,401.1263946533203,402.4412536621094,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,64,400.7769470214844,402.294189453125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,65,400.56602935791017,402.14996337890625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,66,400.6618682861328,402.0210266113281,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,67,400.37585906982423,401.88519287109375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,68,400.4460250854492,401.7669677734375,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,69,399.8950942993164,401.64068603515625,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,70,400.08253021240233,401.5284423828125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,71,399.84405517578125,401.4209289550781,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,72,399.8197082519531,401.30694580078125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,73,399.5131576538086,401.2102355957031,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,74,399.51905364990233,401.1065368652344,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,75,399.6327499389648,401.0128479003906,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,76,399.3169662475586,400.9200744628906,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,77,399.24656982421874,400.837158203125,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,78,399.09440155029296,400.7459411621094,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,79,399.3812225341797,400.6652526855469,80,400.5868835449219
native_rank,native_d2,3,2,amortized_linear,80,398.93326568603516,400.5868835449219,80,400.5868835449219
native_rank,native_d2,3,2,amortized_mlp,1,458.384912109375,418.5142822265625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,2,403.78382263183596,398.92156982421875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,3,397.26856384277346,398.54296875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,4,396.83040924072264,398.2817077636719,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,5,396.47821350097655,398.1846923828125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,6,396.5697494506836,398.14251708984375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,7,396.5912796020508,398.11260986328125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,8,396.42844848632814,398.09332275390625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,9,396.3408477783203,398.0804748535156,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,10,396.25509490966795,398.0658264160156,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,11,396.40267791748045,398.05682373046875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,12,396.50179595947264,398.0482482910156,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,13,396.5669540405273,398.03936767578125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,14,396.50731048583987,398.03729248046875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,15,396.5190155029297,398.0333251953125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,16,396.270979309082,398.0297546386719,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,17,396.5223220825195,398.0246276855469,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,18,396.3943344116211,398.0228576660156,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,19,396.64283142089846,398.01910400390625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,20,395.94232482910155,398.01611328125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,21,396.30677337646483,398.01593017578125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,22,396.45275115966797,398.01483154296875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,23,396.6420043945312,398.0135498046875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,24,396.4413360595703,398.0111083984375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,25,396.5011245727539,398.0100402832031,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,26,396.4611755371094,398.0096130371094,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,27,396.6507904052734,398.00653076171875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,28,396.40469818115236,398.0039367675781,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,29,396.45673217773435,398.0044860839844,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,30,396.47771911621095,398.00732421875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,31,396.43700256347654,398.00238037109375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,32,396.2930709838867,398.00146484375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,33,396.416487121582,397.9986877441406,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,34,396.3466827392578,397.99951171875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,35,396.35769805908205,397.9991760253906,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,36,396.054133605957,397.9979248046875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,37,396.4943145751953,397.996826171875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,38,396.6269226074219,397.99700927734375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,39,396.2202117919922,397.995849609375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,40,396.1167724609375,397.9937438964844,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,41,396.1589645385742,397.9938049316406,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,42,396.03621673583984,397.99468994140625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,43,396.3357727050781,397.9927978515625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,44,396.5086700439453,397.9931335449219,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,45,396.2462387084961,397.9914245605469,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,46,396.403547668457,397.9918212890625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,47,396.3573257446289,397.9894104003906,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,48,396.4920135498047,397.9924621582031,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,49,396.5967132568359,397.9917297363281,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,50,396.1978530883789,397.99468994140625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,51,396.151838684082,397.995361328125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,52,396.2326263427734,398.0034484863281,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,53,396.2793334960937,397.9960021972656,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,54,396.5152084350586,397.988525390625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,55,396.488752746582,397.98974609375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,56,396.26235046386716,397.98760986328125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,57,396.3230575561523,397.98736572265625,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,58,396.6047897338867,397.9861755371094,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,59,396.32677307128904,397.9871520996094,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,60,396.2607955932617,397.9857177734375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,61,396.48095245361327,397.9878845214844,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,62,396.4785675048828,397.9862976074219,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,63,396.33757934570315,397.98468017578125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,64,396.5345520019531,397.9844055175781,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,65,396.3874206542969,397.9877014160156,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,66,396.4751480102539,397.9871826171875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,67,396.27034454345704,397.9870300292969,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,68,396.1047607421875,397.9845886230469,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,69,395.91050872802737,397.98675537109375,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,70,396.14845123291013,397.98895263671875,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,71,396.3872497558594,397.9834899902344,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,72,396.6020736694336,397.9835510253906,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,73,396.2494064331055,397.9815979003906,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,74,396.225114440918,397.9877014160156,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,75,396.3357467651367,397.9826965332031,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,76,396.18324279785156,397.9815673828125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,77,396.4258071899414,397.9814453125,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,78,396.2654098510742,397.9847717285156,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,79,396.22144622802733,397.9858093261719,77,397.9814453125
native_rank,native_d2,3,2,amortized_mlp,80,396.45487518310546,397.98529052734375,77,397.9814453125
native_rank,native_d5,3,5,amortized_linear,1,651.229052734375,587.2113037109375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,2,578.3412841796875,571.7114868164062,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,3,565.6608337402344,562.70166015625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,4,557.4512298583984,554.5882568359375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,5,549.7630096435547,548.18505859375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,6,543.3419372558594,541.1917724609375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,7,536.6708312988281,535.059326171875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,8,530.8010864257812,529.4255981445312,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,9,525.2366790771484,523.6350708007812,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,10,519.9063720703125,518.3903198242188,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,11,514.4029144287109,513.4521484375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,12,509.6106201171875,508.4822998046875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,13,504.73158569335936,504.14166259765625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,14,500.24876556396487,499.6883239746094,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,15,496.06543426513673,495.6474609375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,16,491.9053894042969,491.3694152832031,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,17,488.0694747924805,487.62567138671875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,18,483.9362289428711,483.8601989746094,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,19,480.37459564208984,480.39654541015625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,20,477.141096496582,477.02777099609375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,21,473.59496002197267,473.7061767578125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,22,470.6756317138672,470.80621337890625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,23,467.5758819580078,467.6878356933594,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,24,464.785302734375,464.8686218261719,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,25,461.8119781494141,462.1767272949219,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,26,459.23975067138673,459.6329345703125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,27,456.35462188720703,457.02362060546875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,28,454.3748031616211,454.6302185058594,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,29,452.212336730957,452.46075439453125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,30,449.5699264526367,450.215576171875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,31,447.37818450927733,448.0960693359375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,32,445.2790191650391,446.06158447265625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,33,443.274723815918,444.21136474609375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,34,441.32411193847656,442.36749267578125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,35,439.5753540039062,440.63421630859375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,36,437.8957122802734,438.8085021972656,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,37,436.0319229125977,437.27105712890625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,38,434.4345458984375,435.72186279296875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,39,433.0648498535156,434.1886901855469,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,40,431.6870574951172,432.7516784667969,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,41,430.16505737304686,431.35406494140625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,42,428.84679412841797,430.09326171875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,43,427.6774642944336,428.8082580566406,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,44,426.3741119384766,427.6237487792969,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,45,425.4954559326172,426.4649963378906,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,46,424.05091094970703,425.4312438964844,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,47,423.14253692626954,424.332763671875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,48,421.86716918945314,423.3551940917969,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,49,420.9612640380859,422.4124450683594,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,50,419.9535385131836,421.4508056640625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,51,419.0392761230469,420.60595703125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,52,418.388899230957,419.7257995605469,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,53,417.53234100341797,418.96051025390625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,54,416.8167221069336,418.2534484863281,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,55,416.17274017333983,417.5489196777344,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,56,415.28538665771487,416.92681884765625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,57,414.93714599609376,416.3262023925781,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,58,414.2413391113281,415.76727294921875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,59,413.5135299682617,415.26873779296875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,60,413.0247177124023,414.792236328125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,61,412.85054779052734,414.356689453125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,62,412.30838775634766,413.9435729980469,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,63,411.8094650268555,413.5495300292969,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,64,411.51785430908205,413.1908874511719,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,65,411.0617736816406,412.8425598144531,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,66,410.7334518432617,412.5131530761719,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,67,410.47200469970704,412.21185302734375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,68,409.9990509033203,411.9073791503906,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,69,409.9663345336914,411.6335754394531,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,70,409.46418914794924,411.37164306640625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,71,409.2733642578125,411.1233825683594,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,72,409.38358306884766,410.875244140625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,73,408.90279388427734,410.64581298828125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,74,408.4167419433594,410.4361877441406,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,75,408.5143188476562,410.2278747558594,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,76,408.14363250732424,410.03173828125,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,77,407.8253463745117,409.8511962890625,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,78,407.6106689453125,409.66741943359375,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,79,407.35323944091795,409.49334716796875,80,409.3279113769531
native_rank,native_d5,3,5,amortized_linear,80,407.68286590576173,409.3279113769531,80,409.3279113769531
native_rank,native_d5,3,5,amortized_mlp,1,556.8219680786133,448.57171630859375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,2,417.3264907836914,406.72857666015625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,3,404.1684097290039,405.8311767578125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,4,403.65810241699216,405.4278564453125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,5,403.3511276245117,405.2677001953125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,6,403.2637573242188,405.18536376953125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,7,402.9609436035156,405.1339416503906,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,8,403.0690383911133,405.09417724609375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,9,403.01011047363284,405.0713195800781,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,10,403.2954132080078,405.0372619628906,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,11,403.0329849243164,405.012451171875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,12,402.80759887695314,405.0024719238281,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,13,402.87772979736326,404.9837646484375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,14,402.71805572509766,404.97161865234375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,15,402.8984848022461,404.96160888671875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,16,403.0602111816406,404.9563293457031,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,17,402.79386444091796,404.9447021484375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,18,403.0870834350586,404.94622802734375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,19,402.7360275268555,404.9308166503906,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,20,403.095149230957,404.9199523925781,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,21,403.07940979003905,404.912353515625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,22,403.0909683227539,404.9062805175781,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,23,403.11761779785155,404.9039306640625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,24,403.0695297241211,404.8998718261719,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,25,402.90140228271486,404.8947448730469,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,26,403.095751953125,404.8898620605469,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,27,402.81443176269534,404.8848876953125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,28,402.7219512939453,404.8829040527344,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,29,403.0440155029297,404.87457275390625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,30,402.5563278198242,404.87249755859375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,31,402.9253356933594,404.8726806640625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,32,402.8150207519531,404.8758544921875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,33,402.82311096191404,404.8651428222656,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,34,403.11560211181643,404.8638916015625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,35,402.82581634521483,404.8583679199219,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,36,402.80665893554686,404.8603820800781,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,37,403.01880035400393,404.85589599609375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,38,402.7921569824219,404.8534851074219,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,39,403.1024597167969,404.8518371582031,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,40,402.6737976074219,404.8518981933594,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,41,402.49083557128904,404.8478698730469,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,42,402.7173614501953,404.8445129394531,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,43,402.5591979980469,404.84613037109375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,44,402.6314331054688,404.8423156738281,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,45,402.66382293701173,404.84295654296875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,46,402.68978424072264,404.8429870605469,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,47,402.60018768310545,404.8368835449219,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,48,402.8574905395508,404.8370666503906,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,49,402.9033737182617,404.8403625488281,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,50,402.6497375488281,404.83807373046875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,51,402.80910034179686,404.8320007324219,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,52,402.71964569091796,404.8281555175781,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,53,403.0375610351563,404.8377990722656,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,54,402.6676986694336,404.8309326171875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,55,402.8551284790039,404.8240966796875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,56,402.8128173828125,404.82647705078125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,57,402.84410247802737,404.8224182128906,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,58,402.6814270019531,404.82086181640625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,59,402.8896728515625,404.82452392578125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,60,402.8739532470703,404.8227844238281,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,61,402.8971969604492,404.819091796875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,62,402.7705825805664,404.8179931640625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,63,403.0828857421875,404.8265075683594,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,64,402.8969223022461,404.8221740722656,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,65,403.2384979248047,404.8172912597656,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,66,402.99695892333983,404.8135681152344,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,67,402.7687393188477,404.8097839355469,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,68,403.08662872314454,404.81170654296875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,69,402.9355667114258,404.80792236328125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,70,402.7196975708008,404.809326171875,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,71,402.60267181396483,404.80596923828125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,72,403.21222534179685,404.80517578125,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,73,402.95363464355466,404.810302734375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,74,402.7490005493164,404.80426025390625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,75,403.02814025878905,404.80615234375,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,76,403.07212982177737,404.8008117675781,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,77,402.6881530761719,404.79840087890625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,78,402.78047332763674,404.7976989746094,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,79,402.96558532714846,404.7974853515625,79,404.7974853515625
native_rank,native_d5,3,5,amortized_mlp,80,402.62243499755857,404.7987365722656,79,404.7974853515625
native_rank,native_d10,3,10,amortized_linear,1,891.9923645019531,769.1044921875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,2,749.6849304199219,734.6004028320312,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,3,724.1213745117187,715.193603515625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,4,707.0127319335937,700.2838134765625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,5,693.3755767822265,687.2424926757812,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,6,680.0547332763672,674.0072631835938,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,7,667.7851379394531,662.3641357421875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,8,655.9024932861328,651.19873046875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,9,645.2266571044922,640.520751953125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,10,635.150747680664,630.6182861328125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,11,624.9627136230469,620.9576416015625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,12,615.67392578125,611.751708984375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,13,607.0339569091797,603.3447265625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,14,598.5627716064453,595.1442260742188,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,15,590.421875,586.5816040039062,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,16,582.2528900146484,579.2050170898438,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,17,574.8296752929688,572.1407470703125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,18,567.435678100586,564.8052368164062,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,19,560.8173309326172,558.3881225585938,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,20,554.3532135009766,551.6722412109375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,21,548.1247741699219,545.7116088867188,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,22,541.7364776611328,539.6505126953125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,23,536.0015380859375,534.104248046875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,24,530.6357635498047,528.7572021484375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,25,525.134146118164,523.56494140625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,26,520.0778594970703,518.5155029296875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,27,515.3978424072266,513.9749145507812,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,28,510.80291137695315,509.262451171875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,29,506.2906219482422,504.97052001953125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,30,501.82245483398435,500.7491760253906,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,31,497.68347015380857,496.86480712890625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,32,493.7307189941406,492.9333801269531,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,33,490.1291229248047,489.2961730957031,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,34,486.44544830322263,485.75653076171875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,35,483.02001800537107,482.454833984375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,36,479.5472122192383,479.29180908203125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,37,476.5070373535156,476.1915283203125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,38,473.86870727539065,473.36907958984375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,39,470.6494934082031,470.385986328125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,40,468.03324737548826,467.620361328125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,41,465.353825378418,465.1135559082031,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,42,463.04502258300784,462.642822265625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,43,460.1268585205078,460.2415771484375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,44,457.8052474975586,457.9468078613281,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,45,455.5351333618164,455.81048583984375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,46,453.4644058227539,453.7664489746094,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,47,451.3218276977539,451.7203674316406,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,48,449.5811798095703,449.91827392578125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,49,447.83546752929686,448.050048828125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,50,446.0320739746094,446.3213806152344,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,51,444.2069091796875,444.6785583496094,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,52,442.9487030029297,443.03045654296875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,53,441.3817657470703,441.6059265136719,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,54,439.52879791259767,440.0900573730469,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,55,438.36122131347656,438.7757568359375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,56,436.95933532714844,437.4068603515625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,57,435.7206497192383,436.200439453125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,58,434.2065887451172,435.0363464355469,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,59,433.27723388671876,433.8245849609375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,60,432.22398834228517,432.7309265136719,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,61,430.9343200683594,431.69775390625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,62,429.9006103515625,430.7364196777344,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,63,428.93553161621094,429.8227233886719,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,64,428.2387451171875,429.00250244140625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,65,427.17696990966795,428.234130859375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,66,426.73910064697264,427.4908752441406,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,67,425.61448059082034,426.8379211425781,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,68,425.3144729614258,426.2375793457031,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,69,424.9936981201172,425.6864013671875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,70,424.0762115478516,425.1182556152344,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,71,423.4338043212891,424.65338134765625,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,72,422.97093963623047,424.15692138671875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,73,422.6788070678711,423.7251281738281,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,74,422.2308609008789,423.3059387207031,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,75,422.09803161621096,422.9273376464844,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,76,421.5374237060547,422.5567321777344,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,77,420.92634735107424,422.2099609375,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,78,420.9042175292969,421.8797607421875,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,79,420.55338592529296,421.5518798828125,80,421.2693176269531
native_rank,native_d10,3,10,amortized_linear,80,420.05140228271483,421.2693176269531,80,421.2693176269531
native_rank,native_d10,3,10,amortized_mlp,1,743.3316711425781,499.8091125488281,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,2,442.4517349243164,420.1994934082031,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,3,416.77875366210935,416.8809814453125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,4,414.863818359375,415.9686279296875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,5,414.54039764404297,415.65667724609375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,6,414.186018371582,415.4862976074219,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,7,413.8657699584961,415.3712158203125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,8,413.9890640258789,415.25836181640625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,9,413.97781524658205,415.1859130859375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,10,413.3996246337891,415.14080810546875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,11,413.65283050537107,415.0760192871094,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,12,413.3487747192383,415.0320739746094,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,13,413.2510284423828,415.00372314453125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,14,413.21943359375,414.9668884277344,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,15,413.5861114501953,414.933837890625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,16,413.513899230957,414.9010009765625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,17,413.37267913818357,414.8809509277344,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,18,413.3123748779297,414.8496398925781,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,19,413.29554138183596,414.8277587890625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,20,413.0075393676758,414.8192443847656,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,21,413.1956039428711,414.7903747558594,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,22,413.26754608154295,414.7698974609375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,23,413.2675064086914,414.7518005371094,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,24,413.0967254638672,414.73406982421875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,25,413.072770690918,414.7193603515625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,26,413.24495086669924,414.7027587890625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,27,413.1554611206055,414.6849365234375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,28,412.71933898925784,414.673095703125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,29,413.2271987915039,414.6614990234375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,30,412.98573150634763,414.6575622558594,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,31,413.20495452880857,414.6366882324219,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,32,412.8083740234375,414.63006591796875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,33,413.18160552978514,414.61724853515625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,34,413.2293502807617,414.620361328125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,35,412.7699279785156,414.6092529296875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,36,413.35471801757814,414.60614013671875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,37,413.03833923339846,414.58880615234375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,38,413.2303802490234,414.584716796875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,39,413.1668365478516,414.572998046875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,40,413.2846618652344,414.5686340332031,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,41,413.3615325927734,414.55938720703125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,42,413.382307434082,414.54840087890625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,43,413.09514770507815,414.54437255859375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,44,413.3246826171875,414.5409851074219,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,45,412.7685180664063,414.5403747558594,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,46,413.2664962768555,414.53387451171875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,47,413.23095550537107,414.5281066894531,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,48,412.87916870117186,414.5258483886719,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,49,413.0496032714844,414.51849365234375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,50,412.92888793945315,414.5146789550781,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,51,412.9405853271484,414.51141357421875,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,52,412.7490951538086,414.50714111328125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,53,413.1995223999023,414.50433349609375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,54,413.45784149169924,414.4991149902344,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,55,413.2088928222656,414.4990234375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,56,413.0531692504883,414.49456787109375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,57,413.4066635131836,414.49505615234375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,58,412.9588348388672,414.4865417480469,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,59,413.37281036376953,414.48394775390625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,60,413.22925262451173,414.4804382324219,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,61,413.242253112793,414.4768371582031,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,62,413.04172668457034,414.4809875488281,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,63,413.17115478515626,414.4761047363281,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,64,413.16883544921876,414.4698791503906,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,65,412.818310546875,414.4716491699219,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,66,412.9743377685547,414.4693603515625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,67,412.7880569458008,414.4701843261719,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,68,413.21905517578125,414.47589111328125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,69,413.1418167114258,414.4671630859375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,70,413.17906951904297,414.46728515625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,71,413.0087829589844,414.4615478515625,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,72,412.88713989257815,414.4560241699219,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,73,413.0046020507813,414.456298828125,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,74,412.96583404541013,414.45062255859375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,75,412.9855987548828,414.4510803222656,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,76,413.3799331665039,414.45111083984375,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,77,413.0534927368164,414.4495544433594,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,78,412.92638092041017,414.4468078613281,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,79,412.9805877685547,414.4490051269531,80,414.4461669921875
native_rank,native_d10,3,10,amortized_mlp,80,413.0770095825195,414.4461669921875,80,414.4461669921875
native_rank,native_d20,3,20,amortized_linear,1,1369.6511962890625,1127.5206298828125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,2,1074.82060546875,1035.1055908203125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,3,1016.0052886962891,996.5543823242188,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,4,982.4765380859375,968.904296875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,5,956.4644958496094,943.80712890625,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,6,931.6010864257812,918.8543701171875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,7,908.5882598876954,896.62451171875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,8,886.8243743896485,875.6112670898438,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,9,866.9660247802734,856.1129760742188,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,10,847.247671508789,837.2752075195312,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,11,828.7010620117187,819.1380004882812,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,12,811.1156921386719,801.7260131835938,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,13,794.6363311767578,785.6405029296875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,14,778.1454193115235,770.014404296875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,15,762.7751220703125,754.6681518554688,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,16,748.1373626708985,740.7205200195312,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,17,734.203482055664,726.980224609375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,18,720.8595031738281,714.4719848632812,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,19,708.1263824462891,701.567138671875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,20,695.4868408203125,689.5672607421875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,21,683.74072265625,678.1621704101562,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,22,672.554965209961,667.2532348632812,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,23,661.8205169677734,656.7528686523438,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,24,651.7823455810546,646.5803833007812,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,25,641.4082061767579,637.249267578125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,26,632.4035552978515,627.7327880859375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,27,623.0848449707031,618.7597045898438,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,28,613.9719390869141,610.1478271484375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,29,605.8398834228516,602.2576293945312,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,30,598.1777618408203,594.4683837890625,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,31,590.3574157714844,587.1954956054688,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,32,583.4539978027344,579.5331420898438,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,33,576.4264465332031,573.1743774414062,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,34,569.3217346191407,566.7461547851562,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,35,563.0212524414062,560.4171142578125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,36,557.190884399414,554.2319946289062,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,37,551.0773681640625,548.3618774414062,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,38,545.2043701171875,543.2705688476562,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,39,539.9654479980469,537.7210083007812,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,40,534.4066772460938,532.6719970703125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,41,529.684359741211,527.8765869140625,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,42,525.2118957519531,523.3948974609375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,43,520.2364303588868,518.894287109375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,44,516.0519607543945,514.8244018554688,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,45,512.0778106689453,510.6746826171875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,46,508.3218627929688,506.8149719238281,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,47,504.17133178710935,503.1064453125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,48,500.32276458740233,499.6734924316406,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,49,497.311279296875,496.1654357910156,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,50,494.0563217163086,493.110107421875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,51,490.5661849975586,489.90704345703125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,52,487.6094467163086,486.9796447753906,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,53,484.50138397216796,484.31268310546875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,54,482.10293731689455,481.52044677734375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,55,479.5357925415039,479.0152282714844,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,56,476.9105056762695,476.5691223144531,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,57,474.7775390625,474.25213623046875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,58,472.37939910888673,472.04193115234375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,59,470.2581588745117,469.9728698730469,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,60,467.9887664794922,468.01239013671875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,61,466.21570739746096,466.12384033203125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,62,464.70934143066404,464.29376220703125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,63,462.64234619140626,462.55596923828125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,64,460.82373504638673,460.8522644042969,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,65,458.9318878173828,459.3743896484375,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,66,457.97149047851565,457.8872985839844,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,67,456.3728302001953,456.4129943847656,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,68,454.8148223876953,455.1006774902344,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,69,453.75655670166014,453.8500671386719,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,70,452.7056427001953,452.6976013183594,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,71,451.6239181518555,451.51544189453125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,72,450.08409271240237,450.4435729980469,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,73,448.8584350585937,449.409423828125,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,74,448.0825256347656,448.4752502441406,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,75,447.4320297241211,447.6848449707031,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,76,446.4447250366211,446.8553161621094,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,77,445.7461853027344,446.0898132324219,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,78,444.694563293457,445.4648742675781,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,79,444.1613342285156,444.7835388183594,80,444.22430419921875
native_rank,native_d20,3,20,amortized_linear,80,443.85398864746094,444.22430419921875,80,444.22430419921875
native_rank,native_d20,3,20,amortized_mlp,1,1146.0985382080078,690.1717529296875,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,2,552.2813507080078,477.6928405761719,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,3,457.7307693481445,447.96478271484375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,4,442.84254455566406,441.75286865234375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,5,439.23585357666013,439.44732666015625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,6,437.18768310546875,438.2281188964844,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,7,435.8996047973633,437.37200927734375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,8,435.63182830810547,436.82354736328125,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,9,434.70210418701174,436.4598693847656,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,10,434.71812744140624,436.10101318359375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,11,434.76660919189453,435.85723876953125,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,12,434.34775695800784,435.58050537109375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,13,434.0762573242188,435.4337463378906,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,14,433.72965240478516,435.2245178222656,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,15,433.6297943115234,435.0747375488281,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,16,433.4929229736328,434.9175109863281,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,17,433.07902374267576,434.7936706542969,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,18,433.2004119873047,434.6954040527344,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,19,433.2762878417969,434.5930480957031,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,20,433.2747100830078,434.5271301269531,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,21,433.1788604736328,434.4214782714844,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,22,433.38013458251953,434.3080749511719,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,23,432.7614120483398,434.25982666015625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,24,433.0022720336914,434.18988037109375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,25,432.7968124389648,434.1386413574219,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,26,432.98108825683596,434.1075439453125,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,27,432.74715728759764,434.04168701171875,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,28,432.5209274291992,433.9862365722656,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,29,432.399430847168,433.9408874511719,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,30,432.9425582885742,433.9249572753906,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,31,432.3110656738281,433.88165283203125,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,32,432.59502868652345,433.8631286621094,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,33,432.5139526367187,433.8399963378906,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,34,432.33753204345703,433.84552001953125,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,35,432.6108169555664,433.7898864746094,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,36,432.7191925048828,433.76513671875,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,37,432.73353118896483,433.773681640625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,38,432.72570953369143,433.7508850097656,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,39,432.47388153076173,433.7430419921875,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,40,432.37420959472655,433.6841735839844,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,41,432.5892395019531,433.713134765625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,42,432.40086669921874,433.6538391113281,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,43,432.3183197021484,433.62347412109375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,44,432.6562789916992,433.65576171875,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,45,432.6381591796875,433.6002502441406,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,46,432.3533004760742,433.5882873535156,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,47,432.4409683227539,433.5689697265625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,48,432.4200897216797,433.58587646484375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,49,432.4909301757813,433.6083679199219,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,50,432.2291687011719,433.5824890136719,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,51,432.85429229736326,433.5516357421875,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,52,432.31678161621096,433.5795593261719,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,53,432.2798187255859,433.53570556640625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,54,432.3332153320313,433.52984619140625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,55,432.49913635253904,433.5144958496094,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,56,432.6779418945313,433.5133056640625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,57,432.7771026611328,433.4998474121094,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,58,432.3475799560547,433.4911804199219,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,59,432.52106018066405,433.6396789550781,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,60,432.4256362915039,433.55621337890625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,61,432.2675018310547,433.49969482421875,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,62,432.29037017822264,433.4804992675781,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,63,432.62480010986326,433.4836730957031,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,64,432.39587860107423,433.4708557128906,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,65,432.17808532714844,433.4727478027344,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,66,432.48216857910154,433.4609069824219,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,67,432.01607208251954,433.4708557128906,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,68,432.1850219726563,433.4620056152344,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,69,432.4014007568359,433.45556640625,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,70,432.29012908935545,433.4757995605469,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,71,432.3483489990234,433.4752502441406,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,72,432.236083984375,433.523193359375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,73,432.51587982177733,433.5097351074219,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,74,432.4328414916992,433.4724426269531,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,75,432.24488220214846,433.434814453125,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,76,432.4913619995117,433.4472961425781,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,77,432.67978515625,433.43017578125,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,78,432.0418273925781,433.417724609375,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,79,432.42389221191405,433.3997497558594,79,433.3997497558594
native_rank,native_d20,3,20,amortized_mlp,80,432.3458023071289,433.4534912109375,79,433.3997497558594
native_rank,native_d32,3,32,amortized_linear,1,1963.555487060547,1594.656982421875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,2,1494.8226196289063,1419.563232421875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,3,1384.0995178222656,1354.16748046875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,4,1328.7327697753906,1305.5382080078125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,5,1285.1842895507812,1266.03955078125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,6,1244.7513122558594,1227.6763916015625,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,7,1209.6768737792968,1192.9334716796875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,8,1174.9293029785156,1161.1173095703125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,9,1143.3222778320312,1128.9652099609375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,10,1112.9718811035157,1099.706298828125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,11,1082.8889404296874,1069.942138671875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,12,1055.1000610351562,1043.3255615234375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,13,1028.652816772461,1017.9815063476562,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,14,1003.899691772461,992.499755859375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,15,979.4609466552735,969.2363891601562,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,16,956.0728881835937,947.6835327148438,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,17,934.115966796875,925.315673828125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,18,913.166390991211,903.9613647460938,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,19,892.3451538085938,884.8428955078125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,20,873.3020904541015,865.7337646484375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,21,854.611474609375,847.7994995117188,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,22,836.3377227783203,830.5811767578125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,23,819.4168029785156,813.3544311523438,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,24,803.0451721191406,798.4031372070312,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,25,788.0916595458984,782.41357421875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,26,772.5490539550781,768.0462036132812,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,27,758.4692138671875,753.8162841796875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,28,744.5494934082031,740.7745971679688,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,29,731.4130584716797,727.8317260742188,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,30,718.6516967773438,715.8115844726562,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,31,706.678598022461,703.8410034179688,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,32,695.2507385253906,692.3241577148438,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,33,684.1328643798828,681.7201538085938,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,34,673.5146667480469,671.2470092773438,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,35,663.6583587646485,661.2549438476562,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,36,653.3905517578125,651.8352661132812,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,37,644.3790954589844,643.0208740234375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,38,635.3349731445312,634.373046875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,39,627.1030517578125,626.216064453125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,40,618.7317199707031,618.1117553710938,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,41,610.9124877929687,610.2272338867188,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,42,603.179800415039,602.8889770507812,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,43,596.7812622070312,595.9187622070312,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,44,589.4459014892578,589.4019165039062,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,45,582.7995544433594,582.9365234375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,46,576.3855590820312,576.7996826171875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,47,570.4773803710938,571.0475463867188,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,48,564.7680877685547,565.5401000976562,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,49,559.4151428222656,559.9672241210938,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,50,554.3484771728515,554.9930419921875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,51,548.8267608642578,549.978271484375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,52,544.6273590087891,545.69384765625,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,53,539.549673461914,540.896240234375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,54,535.5227294921875,536.9840087890625,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,55,531.4882568359375,532.88134765625,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,56,527.5118103027344,529.1113891601562,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,57,523.673435974121,525.287109375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,58,520.0225677490234,521.7911987304688,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,59,516.5702468872071,518.4738159179688,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,60,513.5699890136718,515.24462890625,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,61,509.8534957885742,512.112060546875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,62,507.16710052490237,509.2772216796875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,63,504.01918334960936,506.6075744628906,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,64,501.6233276367187,504.0338439941406,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,65,499.02039794921876,501.5690002441406,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,66,497.06058502197266,499.10052490234375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,67,494.45020751953126,496.91802978515625,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,68,492.23334045410155,494.7684326171875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,69,489.9904052734375,492.77734375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,70,488.04298400878906,490.8553161621094,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,71,485.69195251464845,489.04095458984375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,72,484.3201156616211,487.30914306640625,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,73,483.01930847167966,485.6251220703125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,74,481.1835510253906,484.13311767578125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,75,479.6211639404297,482.5762939453125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,76,478.53223114013673,481.24920654296875,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,77,476.7416275024414,479.9036865234375,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,78,475.6898468017578,478.64971923828125,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,79,474.4097045898437,477.4585876464844,80,476.3195495605469
native_rank,native_d32,3,32,amortized_linear,80,473.3848571777344,476.3195495605469,80,476.3195495605469
native_rank,native_d32,3,32,amortized_mlp,1,1637.7313720703125,960.68798828125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,2,737.5463256835938,603.8526611328125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,3,550.2257934570313,516.426025390625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,4,497.77502288818357,492.2735595703125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,5,482.62373809814454,483.9524230957031,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,6,475.94251251220703,479.5127258300781,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,7,471.8506805419922,476.21759033203125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,8,469.5782180786133,474.2303771972656,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,9,467.0897689819336,472.4706115722656,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,10,465.6771514892578,471.03045654296875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,11,464.5128173828125,470.0413818359375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,12,464.24035797119143,468.9554443359375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,13,462.6844116210938,468.2568359375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,14,462.1479034423828,467.4001159667969,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,15,461.2652114868164,466.7284851074219,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,16,460.8904754638672,465.9560546875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,17,460.3105804443359,465.3033752441406,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,18,459.51314849853514,464.79547119140625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,19,459.29576416015624,464.2325744628906,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,20,458.40316619873045,463.77313232421875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,21,458.13990020751953,463.3143615722656,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,22,457.90453643798827,462.8927001953125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,23,457.80763092041013,462.5535583496094,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,24,457.8668960571289,462.2001953125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,25,457.0512329101563,461.8368835449219,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,26,456.75905151367186,461.5111083984375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,27,456.8855438232422,461.30426025390625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,28,456.3724731445312,461.0767517089844,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,29,456.23236389160155,460.9070129394531,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,30,455.9587799072266,460.69775390625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,31,456.31958465576173,460.51910400390625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,32,456.32474212646486,460.37646484375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,33,456.0014984130859,460.2010803222656,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,34,455.89734344482423,460.06170654296875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,35,455.7042495727539,459.9341125488281,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,36,455.3439544677734,459.7998962402344,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,37,455.55869445800784,459.6812438964844,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,38,455.14227905273435,459.6099853515625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,39,455.0826354980469,459.510498046875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,40,455.4169067382812,459.3872985839844,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,41,455.23011474609376,459.31524658203125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,42,455.3070922851563,459.2305603027344,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,43,455.2645462036133,459.1750793457031,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,44,455.33008575439453,459.1543273925781,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,45,455.06225738525393,459.1480712890625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,46,454.7429763793945,459.1412048339844,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,47,454.7304885864258,459.010986328125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,48,454.59714660644534,458.9910583496094,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,49,454.6432281494141,458.90142822265625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,50,454.72965850830076,458.847412109375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,51,455.00951690673827,458.8215026855469,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,52,455.0573532104492,458.8094482421875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,53,454.98889007568357,458.85101318359375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,54,455.08959045410154,458.971435546875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,55,454.5130889892578,458.76263427734375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,56,454.96301116943357,458.77734375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,57,454.6436508178711,458.7210388183594,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,58,454.8572463989258,458.74786376953125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,59,454.5070541381836,458.6963806152344,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,60,454.3759002685547,458.6696472167969,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,61,454.5103500366211,458.7461853027344,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,62,455.10560455322263,458.67877197265625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,63,454.85921173095704,458.71820068359375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,64,454.8634658813477,458.5998229980469,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,65,454.8220245361328,458.6768493652344,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,66,455.09813385009767,458.6398010253906,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,67,454.84363861083983,458.66131591796875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,68,454.8120620727539,458.6126708984375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,69,454.45739288330077,458.5826416015625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,70,454.2894653320312,458.6101379394531,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,71,455.02420196533205,458.5532531738281,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,72,454.52754364013674,458.59893798828125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,73,454.74292755126953,458.5255126953125,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,74,454.6242370605469,458.52496337890625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,75,454.66275482177736,458.52886962890625,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,76,454.5580169677734,458.51019287109375,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,77,454.53502044677737,458.60516357421875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,78,454.9106750488281,458.7498779296875,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,79,454.92921142578126,458.6416931152344,76,458.51019287109375
native_rank,native_d32,3,32,amortized_mlp,80,454.4562561035156,458.629150390625,76,458.51019287109375
invariance_2x2,rot10_dct,3,10,amortized_linear,1,899.9276489257812,785.1148681640625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,2,754.6885681152344,734.2694702148438,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,3,724.2024719238282,715.8775024414062,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,4,707.1606689453125,699.8948974609375,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,5,693.2086547851562,686.9198608398438,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,6,679.8948913574219,673.6375122070312,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,7,667.6270050048828,662.3679809570312,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,8,656.2034149169922,651.51123046875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,9,645.5605407714844,640.1763305664062,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,10,635.1101531982422,630.3002319335938,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,11,625.2642608642578,621.4299926757812,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,12,615.3873596191406,611.5242309570312,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,13,606.9699310302734,603.2908325195312,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,14,598.2959167480469,594.5662231445312,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,15,590.1421447753906,586.7852172851562,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,16,582.1234649658203,578.9794921875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,17,574.5796997070313,571.8048706054688,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,18,567.4401397705078,565.010498046875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,19,560.3408721923828,557.6852416992188,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,20,553.9662231445312,551.8098754882812,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,21,547.5130859375,545.47607421875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,22,541.7947021484375,539.5894775390625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,23,535.6138488769532,533.9227294921875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,24,530.243295288086,528.4916381835938,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,25,524.9837036132812,523.3214111328125,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,26,520.2334411621093,518.5022583007812,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,27,515.0911270141602,513.6641845703125,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,28,510.4246307373047,509.0093078613281,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,29,505.86286010742185,504.7529296875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,30,502.02062530517577,500.5801696777344,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,31,497.45098266601565,496.5423583984375,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,32,493.59275817871094,492.6815185546875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,33,489.80272369384767,489.2198181152344,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,34,486.52392730712893,485.5434875488281,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,35,482.66259307861327,482.1272888183594,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,36,479.3422027587891,479.0661315917969,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,37,476.4238510131836,475.9860534667969,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,38,473.6317077636719,473.0274963378906,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,39,470.6537322998047,470.0535888671875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,40,467.6675491333008,467.449951171875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,41,465.0886566162109,464.9812927246094,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,42,462.7477523803711,462.3558654785156,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,43,460.1209259033203,460.1614685058594,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,44,457.67480926513673,457.6971740722656,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,45,455.5437210083008,455.6020202636719,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,46,453.524674987793,453.6944274902344,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,47,451.57066802978517,451.7556457519531,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,48,449.45630798339846,449.8916320800781,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,49,447.8222351074219,448.16302490234375,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,50,445.89267883300784,446.43463134765625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,51,444.06211242675784,444.7486877441406,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,52,442.79557037353516,443.15386962890625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,53,441.1531478881836,441.6947326660156,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,54,439.7222152709961,440.2191162109375,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,55,438.4804626464844,438.8104248046875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,56,436.96314544677733,437.4956359863281,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,57,435.8806091308594,436.3329162597656,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,58,434.55094451904296,435.1897277832031,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,59,433.452392578125,434.0914306640625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,60,432.5362152099609,433.0401306152344,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,61,431.4020751953125,432.0518493652344,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,62,430.03954925537107,431.11297607421875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,63,429.4875244140625,430.2987976074219,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,64,428.4681655883789,429.53125,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,65,427.6221160888672,428.7743225097656,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,66,426.92305145263674,428.09088134765625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,67,426.2853973388672,427.46234130859375,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,68,425.8053512573242,426.80487060546875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,69,425.1719970703125,426.2547607421875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,70,424.6098571777344,425.71063232421875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,71,424.31407623291017,425.22918701171875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,72,423.36143188476564,424.7685546875,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,73,423.07110290527345,424.3140869140625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,74,422.88791809082034,423.9056396484375,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,75,422.38404083251953,423.5034484863281,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,76,421.84224700927734,423.1363525390625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,77,421.756640625,422.7897644042969,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,78,421.3809524536133,422.44677734375,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,79,421.35950775146483,422.13525390625,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_linear,80,420.82787322998047,421.82989501953125,80,421.82989501953125
invariance_2x2,rot10_dct,3,10,amortized_mlp,1,746.0292495727539,501.6658020019531,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,2,442.4104934692383,421.5563659667969,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,3,417.76389465332034,417.5546875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,4,415.5114288330078,416.5800476074219,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,5,414.97794647216796,416.2069091796875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,6,414.4108001708984,416.06988525390625,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,7,414.7256149291992,415.9408264160156,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,8,414.3947326660156,415.8397216796875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,9,414.41994323730466,415.7695617675781,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,10,414.3945556640625,415.7384033203125,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,11,414.18066864013673,415.7032165527344,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,12,414.33154754638673,415.6236877441406,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,13,414.05443878173827,415.61297607421875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,14,414.2543487548828,415.55810546875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,15,413.64911499023435,415.53228759765625,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,16,414.377180480957,415.5092468261719,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,17,413.9757934570313,415.48974609375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,18,414.098046875,415.46917724609375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,19,413.6696090698242,415.44622802734375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,20,414.06832122802734,415.4177551269531,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,21,413.8984893798828,415.3949890136719,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,22,413.90013427734374,415.3940734863281,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,23,413.7714096069336,415.36395263671875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,24,413.80718383789065,415.364990234375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,25,413.8527130126953,415.34478759765625,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,26,413.9715270996094,415.3414306640625,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,27,413.8124694824219,415.32159423828125,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,28,413.9072235107422,415.30096435546875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,29,413.94613494873045,415.29339599609375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,30,413.63693084716795,415.2983703613281,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,31,413.8608428955078,415.2720642089844,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,32,413.4558441162109,415.2688293457031,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,33,413.280827331543,415.2454833984375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,34,413.85202941894534,415.2313537597656,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,35,413.9166961669922,415.2327575683594,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,36,413.7642105102539,415.2160949707031,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,37,414.16041412353513,415.201904296875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,38,413.44566650390624,415.1946105957031,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,39,413.8481216430664,415.1981506347656,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,40,413.70050354003905,415.1933898925781,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,41,413.5900161743164,415.1805725097656,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,42,413.61431579589845,415.1678466796875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,43,413.89060668945314,415.1649475097656,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,44,413.5560729980469,415.155029296875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,45,413.36327209472654,415.1477355957031,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,46,413.47032928466797,415.1356201171875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,47,414.11511077880857,415.1423034667969,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,48,413.5437072753906,415.1354064941406,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,49,413.4958892822266,415.1275634765625,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,50,413.9673767089844,415.1131591796875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,51,413.5508605957031,415.10968017578125,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,52,413.4731903076172,415.10888671875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,53,413.82601165771484,415.1033935546875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,54,414.09666595458987,415.0982666015625,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,55,413.5542938232422,415.0920104980469,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,56,413.8767028808594,415.0833435058594,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,57,413.54355773925784,415.082763671875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,58,413.79383850097656,415.0729675292969,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,59,413.3535583496094,415.0757751464844,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,60,413.3715301513672,415.0663757324219,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,61,413.52303924560545,415.0679016113281,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,62,413.56744384765625,415.07049560546875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,63,413.6771514892578,415.065185546875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,64,413.73865509033203,415.05609130859375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,65,413.6022888183594,415.05352783203125,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,66,413.42247772216797,415.051513671875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,67,413.6329803466797,415.0433654785156,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,68,413.7032867431641,415.04638671875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,69,413.6406494140625,415.0406799316406,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,70,413.7359222412109,415.03570556640625,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,71,413.5389739990234,415.03875732421875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,72,413.5004547119141,415.0414123535156,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,73,413.72705841064453,415.0303649902344,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,74,413.3778961181641,415.02557373046875,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,75,413.5680679321289,415.0230407714844,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,76,413.44832305908204,415.02099609375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,77,413.74939880371096,415.0147399902344,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,78,413.2541076660156,415.01165771484375,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,79,413.4477767944336,415.0195007324219,78,415.01165771484375
invariance_2x2,rot10_dct,3,10,amortized_mlp,80,413.87011566162107,415.02410888671875,78,415.01165771484375
invariance_2x2,pad32_canonical,3,32,amortized_linear,1,904.5480895996094,769.1762084960938,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,2,749.7842681884765,734.3392333984375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,3,723.9948059082031,714.5322265625,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,4,707.1077728271484,699.83740234375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,5,693.182583618164,686.6858520507812,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,6,680.0602478027344,673.789306640625,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,7,667.9653411865235,662.1058959960938,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,8,656.1021697998046,650.93115234375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,9,644.8496032714844,640.4132690429688,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,10,635.0399383544922,630.0126342773438,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,11,625.1806762695312,621.2744750976562,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,12,615.7613128662109,611.349609375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,13,606.5116638183594,602.90673828125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,14,597.8839416503906,594.558349609375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,15,590.2427490234375,587.0167846679688,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,16,581.9217681884766,578.8597412109375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,17,574.2855072021484,571.810546875,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,18,567.5248107910156,564.3798217773438,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,19,560.550894165039,558.0894775390625,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,20,553.7685791015625,551.3497314453125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,21,547.3149108886719,545.2327270507812,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,22,541.6690338134765,539.7528686523438,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,23,535.6416870117188,533.9521484375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,24,530.251904296875,528.6911010742188,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,25,524.8317596435547,523.2698974609375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,26,519.9082855224609,518.4730834960938,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,27,515.0636611938477,513.7571411132812,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,28,510.207763671875,509.2491149902344,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,29,506.08594818115233,504.777587890625,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,30,501.85251770019534,500.5706787109375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,31,497.68490447998045,496.7098388671875,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,32,493.71192169189453,492.7715759277344,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,33,489.75669860839844,489.00762939453125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,34,486.3499252319336,485.67523193359375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,35,483.02099456787107,482.1761474609375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,36,479.63350982666014,479.1309509277344,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,37,476.72517852783204,476.02862548828125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,38,473.2629150390625,473.017822265625,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,39,470.54856872558594,470.0933837890625,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,40,467.5716751098633,467.5274963378906,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,41,465.06855926513674,464.8790588378906,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,42,462.5075225830078,462.4701232910156,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,43,459.94575958251954,460.03204345703125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,44,458.0647994995117,457.8139953613281,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,45,455.3974273681641,455.6181335449219,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,46,453.01956329345705,453.6827087402344,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,47,451.5854034423828,451.5271911621094,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,48,450.02577514648436,449.69189453125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,49,447.48787384033204,447.852783203125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,50,446.3504669189453,446.1321105957031,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,51,444.4549819946289,444.5583190917969,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,52,442.42606964111326,442.9955139160156,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,53,441.06748962402344,441.4409484863281,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,54,439.54521484375,439.9903259277344,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,55,438.21360931396487,438.6820373535156,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,56,437.14395599365236,437.3105773925781,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,57,435.27687683105466,436.0837707519531,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,58,434.40779876708984,434.8863220214844,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,59,433.0920913696289,433.80743408203125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,60,431.9256256103516,432.6427001953125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,61,430.8644485473633,431.64337158203125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,62,430.07245483398435,430.6973571777344,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,63,428.8893981933594,429.7742004394531,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,64,427.7768356323242,428.9767150878906,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,65,427.1228485107422,428.192626953125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,66,426.5910903930664,427.4593505859375,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,67,425.6196487426758,426.79656982421875,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,68,425.4483352661133,426.1965026855469,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,69,424.41861724853516,425.6230163574219,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,70,424.2212478637695,425.0988464355469,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,71,423.64625396728513,424.6031799316406,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,72,422.912776184082,424.13543701171875,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,73,422.65872650146486,423.6824645996094,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,74,422.2212188720703,423.298095703125,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,75,421.87122650146483,422.9014587402344,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,76,421.35731048583983,422.52789306640625,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,77,421.03833770751953,422.18768310546875,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,78,420.6056427001953,421.862060546875,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,79,420.3189239501953,421.5456237792969,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_linear,80,420.3107681274414,421.2528076171875,80,421.2528076171875
invariance_2x2,pad32_canonical,3,32,amortized_mlp,1,747.8089782714844,503.5601806640625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,2,444.39324645996095,420.6423645019531,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,3,417.00146026611327,416.9833679199219,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,4,414.9679885864258,416.015380859375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,5,414.308088684082,415.6936340332031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,6,413.87570037841795,415.4903259277344,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,7,414.0778015136719,415.3822021484375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,8,413.8971939086914,415.29486083984375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,9,413.8346572875977,415.19744873046875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,10,413.83644409179686,415.1470642089844,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,11,413.42319946289064,415.1031799316406,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,12,413.1539337158203,415.0429992675781,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,13,413.64442443847656,415.0185546875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,14,413.4422302246094,414.9803771972656,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,15,413.39623107910154,414.9728698730469,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,16,413.81817626953125,414.926513671875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,17,413.17354888916014,414.8918762207031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,18,413.2367889404297,414.8733825683594,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,19,413.18334503173827,414.85174560546875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,20,413.4524261474609,414.82073974609375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,21,413.57679595947263,414.8081970214844,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,22,413.437077331543,414.79376220703125,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,23,413.1936309814453,414.7672119140625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,24,413.04866180419924,414.74169921875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,25,413.0082077026367,414.728759765625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,26,413.1908676147461,414.7228698730469,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,27,412.94774322509767,414.70416259765625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,28,413.1626602172852,414.6819763183594,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,29,412.88092346191405,414.6749267578125,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,30,413.3279602050781,414.6497497558594,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,31,413.207698059082,414.6388854980469,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,32,413.74082336425784,414.627685546875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,33,413.21791076660156,414.6168212890625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,34,413.0751647949219,414.60308837890625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,35,412.85571441650393,414.59466552734375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,36,412.8977966308594,414.58538818359375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,37,413.0885009765625,414.5850524902344,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,38,413.29056243896486,414.5715637207031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,39,413.27228088378905,414.5624694824219,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,40,413.0095733642578,414.5533142089844,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,41,413.0773452758789,414.5469665527344,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,42,412.8147766113281,414.5401306152344,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,43,412.8362731933594,414.53582763671875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,44,413.2213195800781,414.5346984863281,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,45,413.0509826660156,414.5241394042969,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,46,412.84183197021486,414.5153503417969,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,47,413.15387573242185,414.5099792480469,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,48,413.2154998779297,414.50750732421875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,49,412.8599319458008,414.50396728515625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,50,413.17756805419924,414.5007019042969,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,51,413.30426025390625,414.4992980957031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,52,412.9010772705078,414.4963073730469,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,53,413.1185668945312,414.4882507324219,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,54,412.8784698486328,414.4944763183594,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,55,413.23878021240233,414.4913635253906,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,56,412.6330810546875,414.51812744140625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,57,412.9082824707031,414.5127868652344,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,58,413.0304550170898,414.5041198730469,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,59,413.11035919189453,414.51025390625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,60,412.8691680908203,414.4836730957031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,61,412.84788665771487,414.4688415527344,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,62,413.0975280761719,414.4670715332031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,63,413.0451293945313,414.465576171875,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,64,413.4306579589844,414.46868896484375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,65,413.1594528198242,414.4594421386719,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,66,413.0725631713867,414.4621887207031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,67,413.4015808105469,414.4543762207031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,68,412.94640655517577,414.4616394042969,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,69,413.12459869384764,414.4557189941406,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,70,413.0040985107422,414.4480895996094,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,71,413.10782012939455,414.4473876953125,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,72,412.8640167236328,414.4562072753906,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,73,412.89406433105466,414.4504089355469,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,74,413.3391052246094,414.4485168457031,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,75,412.78124847412107,414.4462585449219,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,76,412.96443328857424,414.4419250488281,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,77,412.6507095336914,414.44036865234375,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,78,412.9890838623047,414.4419860839844,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,79,412.8392135620117,414.44000244140625,80,414.43536376953125
invariance_2x2,pad32_canonical,3,32,amortized_mlp,80,413.02335052490236,414.43536376953125,80,414.43536376953125
invariance_2x2,rotpad32_dct,3,32,amortized_linear,1,848.8830993652343,755.6989135742188,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,2,742.2697814941406,731.0718383789062,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,3,722.0075469970703,714.5684814453125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,4,706.8101043701172,698.9583740234375,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,5,692.3458435058594,686.3279418945312,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,6,679.5658233642578,673.4464721679688,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,7,667.0875122070313,661.7802734375,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,8,655.9838348388672,650.6574096679688,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,9,645.3674133300781,640.583984375,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,10,634.882080078125,630.9485473632812,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,11,625.7243591308594,620.9915161132812,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,12,615.9272857666016,612.7335205078125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,13,607.7703033447266,603.8578491210938,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,14,599.2134704589844,595.6538696289062,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,15,591.2442749023437,587.7130126953125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,16,583.6792388916016,580.650634765625,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,17,576.3559753417969,573.68798828125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,18,569.5887786865235,566.567626953125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,19,562.6257385253906,560.3171997070312,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,20,556.3152221679687,554.2217407226562,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,21,550.5164306640625,548.3444213867188,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,22,544.4709411621094,542.6681518554688,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,23,539.2391571044922,537.5826416015625,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,24,533.6879119873047,532.553955078125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,25,528.9890197753906,527.6082763671875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,26,524.3504364013672,523.2743530273438,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,27,519.4802383422851,518.8150634765625,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,28,515.8411895751954,514.6757202148438,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,29,511.38452606201173,510.8200378417969,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,30,508.02281341552737,507.2404479980469,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,31,504.35821533203125,503.5843811035156,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,32,501.1094039916992,500.1881103515625,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,33,497.34344787597655,497.1602783203125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,34,494.75264129638674,494.0534973144531,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,35,492.11136016845705,491.2164001464844,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,36,488.57493286132814,488.5367431640625,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,37,486.1861511230469,485.9622497558594,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,38,483.6563217163086,483.4287414550781,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,39,480.99246673583986,480.9250183105469,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,40,478.4619827270508,478.7251281738281,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,41,476.5167755126953,476.71929931640625,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,42,474.4833511352539,474.84844970703125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,43,472.67562408447264,472.9042663574219,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,44,471.088639831543,471.15936279296875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,45,468.95371398925784,469.3472900390625,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,46,467.4501022338867,467.8912048339844,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,47,465.7809112548828,466.372314453125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,48,464.6379058837891,465.1591491699219,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,49,463.09300994873047,463.7532043457031,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,50,461.9849594116211,462.49920654296875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,51,461.00999603271487,461.4371643066406,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,52,459.65484619140625,460.3081970214844,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,53,458.38648986816406,459.3265075683594,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,54,457.7952117919922,458.44061279296875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,55,456.51927642822267,457.49993896484375,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,56,455.87693786621094,456.7320251464844,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,57,455.1166717529297,455.9450378417969,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,58,454.14893493652346,455.2926330566406,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,59,453.53526763916017,454.6642761230469,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,60,453.4297409057617,454.0481262207031,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,61,452.48533630371094,453.4325866699219,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,62,451.71035919189455,452.91448974609375,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,63,451.31823883056643,452.4183044433594,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,64,450.68589782714844,451.93426513671875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,65,450.48936920166017,451.5111389160156,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,66,449.965348815918,451.0750732421875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,67,449.5137878417969,450.6878356933594,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,68,449.05185546875,450.32080078125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,69,448.63108978271487,449.9809265136719,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,70,448.2626098632812,449.6424255371094,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,71,448.28589782714846,449.3330078125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,72,447.56221771240234,449.045654296875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,73,447.6853942871094,448.75958251953125,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,74,447.37457580566405,448.526123046875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,75,446.82064666748045,448.2870178222656,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,76,446.6643341064453,448.0693054199219,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,77,446.5025268554688,447.853271484375,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,78,446.19949798583986,447.69921875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,79,446.3184020996094,447.44793701171875,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_linear,80,446.08721618652345,447.2519836425781,80,447.2519836425781
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,1,747.2013885498047,510.28094482421875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,2,465.6676620483398,452.00872802734375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,3,447.47637329101565,447.0035705566406,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,4,444.967839050293,446.0071105957031,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,5,444.1199752807617,445.5780029296875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,6,444.01103057861326,445.4024963378906,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,7,444.1634216308594,445.3050842285156,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,8,443.6508453369141,445.209716796875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,9,443.1780502319336,445.1097412109375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,10,443.22174377441405,445.0323791503906,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,11,443.6965728759766,444.9562683105469,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,12,443.7044158935547,444.9176940917969,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,13,443.2829833984375,444.8393859863281,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,14,443.0079055786133,444.79791259765625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,15,443.06325378417966,444.7315368652344,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,16,443.49557037353514,444.7513732910156,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,17,443.1756896972656,444.6943664550781,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,18,443.2008850097656,444.6624450683594,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,19,443.03487396240234,444.6394958496094,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,20,443.2833511352539,444.6072998046875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,21,443.05175323486327,444.6090087890625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,22,442.7910461425781,444.5940856933594,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,23,443.3909118652344,444.54681396484375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,24,442.92591857910156,444.5368347167969,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,25,443.09094085693357,444.5262756347656,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,26,443.19543304443357,444.4939270019531,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,27,442.6249664306641,444.47222900390625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,28,442.96597442626955,444.4485168457031,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,29,442.6908264160156,444.4316711425781,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,30,443.2127716064453,444.4432373046875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,31,442.8241394042969,444.4019775390625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,32,442.9192657470703,444.39093017578125,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,33,442.9572418212891,444.3692626953125,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,34,443.2326126098633,444.3714904785156,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,35,442.70523529052736,444.3441162109375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,36,442.79678497314455,444.3399353027344,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,37,442.7396575927734,444.32781982421875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,38,443.1541229248047,444.30914306640625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,39,442.7396743774414,444.30224609375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,40,442.841455078125,444.3133850097656,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,41,442.43580932617186,444.3039855957031,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,42,442.63532104492185,444.2621765136719,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,43,442.8453903198242,444.2779541015625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,44,442.7575393676758,444.2523193359375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,45,442.69979095458984,444.264892578125,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,46,442.9280776977539,444.21075439453125,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,47,442.56052551269534,444.23883056640625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,48,442.99996185302734,444.23211669921875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,49,442.621647644043,444.2300109863281,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,50,442.6833435058594,444.1963806152344,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,51,442.68963317871095,444.2053527832031,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,52,442.547917175293,444.20819091796875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,53,442.7408676147461,444.2388916015625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,54,442.2734848022461,444.2027587890625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,55,442.76161041259763,444.1800537109375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,56,442.887255859375,444.18072509765625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,57,442.6869064331055,444.186279296875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,58,442.67890014648435,444.1602478027344,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,59,442.5504455566406,444.1549987792969,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,60,442.61949615478517,444.1507873535156,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,61,442.5694274902344,444.1594543457031,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,62,442.81395263671874,444.1507873535156,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,63,442.4290374755859,444.1407470703125,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,64,442.4050582885742,444.1351013183594,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,65,442.6781524658203,444.13580322265625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,66,442.8536209106445,444.1206359863281,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,67,442.71754302978513,444.1264343261719,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,68,442.69445343017577,444.1166076660156,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,69,442.5446838378906,444.13934326171875,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,70,442.70892944335935,444.1112976074219,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,71,442.4971664428711,444.0976257324219,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,72,442.8195281982422,444.091552734375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,73,442.3945281982422,444.10931396484375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,74,442.8112365722656,444.0921630859375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,75,442.61717224121094,444.0987548828125,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,76,442.56119842529296,444.08050537109375,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,77,442.6246627807617,444.1030578613281,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,78,442.90036926269534,444.0797424316406,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,79,442.87024993896483,444.11962890625,78,444.0797424316406
invariance_2x2,rotpad32_dct,3,32,amortized_mlp,80,442.90635375976564,444.0886535644531,78,444.0797424316406
native_rank,native_d2,4,2,amortized_linear,1,498.76375885009764,471.6570129394531,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,2,467.76141967773435,465.202392578125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,3,462.48387451171874,461.4582824707031,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,4,459.060888671875,458.1505432128906,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,5,456.34344787597655,455.33544921875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,6,453.70580596923827,452.6778564453125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,7,450.82474212646486,450.08050537109375,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,8,448.4190307617188,447.7385559082031,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,9,446.2513397216797,445.5324401855469,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,10,443.7853546142578,443.3311767578125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,11,441.4554702758789,441.409423828125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,12,439.98753662109374,439.3411865234375,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,13,437.44915161132815,437.4805603027344,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,14,436.14780578613284,435.7051086425781,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,15,434.54210205078124,434.0061340332031,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,16,432.67472381591796,432.3663024902344,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,17,430.9839294433594,430.8623352050781,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,18,429.2429885864258,429.3059997558594,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,19,428.07984619140626,427.93206787109375,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,20,426.47106475830077,426.51190185546875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,21,425.0240020751953,425.1851806640625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,22,423.834228515625,423.964111328125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,23,422.7073516845703,422.7416076660156,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,24,421.39693756103514,421.6006774902344,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,25,420.1795486450195,420.5009460449219,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,26,419.25272064208986,419.4085693359375,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,27,418.1508087158203,418.4083251953125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,28,417.3604995727539,417.47381591796875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,29,416.271174621582,416.519287109375,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,30,415.5131362915039,415.5929260253906,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,31,414.3998260498047,414.7654724121094,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,32,413.6733337402344,413.9366455078125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,33,412.8879730224609,413.1722106933594,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,34,412.2001235961914,412.3975524902344,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,35,411.3362838745117,411.676025390625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,36,410.5808380126953,410.9945373535156,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,37,409.6889022827148,410.34490966796875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,38,409.23988342285156,409.7044677734375,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,39,408.6928344726563,409.085693359375,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,40,407.9475036621094,408.5421142578125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,41,407.3138137817383,407.95977783203125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,42,407.13609466552737,407.41729736328125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,43,406.3532150268555,406.9434509277344,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,44,405.9563507080078,406.4649353027344,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,45,405.55152587890626,406.046142578125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,46,405.01307220458983,405.66961669921875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,47,404.61495208740234,405.29644775390625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,48,404.14351959228514,404.9482421875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,49,403.8998321533203,404.62908935546875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,50,403.69801940917966,404.33282470703125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,51,403.78367767333987,404.0424499511719,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,52,403.33277282714846,403.7794189453125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,53,402.54957275390626,403.5325012207031,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,54,402.64047088623045,403.289306640625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,55,402.34649353027345,403.0592041015625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,56,402.47225799560545,402.8557434082031,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,57,402.26219177246094,402.6448669433594,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,58,401.73204345703124,402.45318603515625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,59,401.6080612182617,402.26904296875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,60,401.5517181396484,402.0957336425781,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,61,400.94970245361327,401.9245300292969,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,62,400.95436401367186,401.7632751464844,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,63,401.0133987426758,401.6164245605469,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,64,400.81233673095704,401.4701232910156,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,65,400.46519775390624,401.32720947265625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,66,400.3873657226562,401.1916809082031,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,67,400.4334289550781,401.064697265625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,68,400.14063720703126,400.9403076171875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,69,399.9159454345703,400.82080078125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,70,399.7753540039063,400.707763671875,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,71,399.8991302490234,400.59991455078125,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,72,399.90849609375,400.49322509765625,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,73,399.63645629882814,400.3923645019531,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,74,399.5522033691406,400.2951354980469,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,75,399.47325592041017,400.1993103027344,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,76,399.3343444824219,400.1078796386719,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,77,399.35055389404295,400.0190734863281,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,78,399.0314971923828,399.9357604980469,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,79,399.4815475463867,399.8546447753906,80,399.7768249511719
native_rank,native_d2,4,2,amortized_linear,80,398.90465393066404,399.7768249511719,80,399.7768249511719
native_rank,native_d2,4,2,amortized_mlp,1,457.90492553710936,417.68975830078125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,2,403.8463409423828,398.0915222167969,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,3,397.2362121582031,397.7690734863281,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,4,396.6011260986328,397.45709228515625,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,5,396.43304138183595,397.3655090332031,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,6,396.3012985229492,397.32305908203125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,7,396.1990173339844,397.2990417480469,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,8,396.3386932373047,397.28302001953125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,9,396.37610778808596,397.2690124511719,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,10,396.5055633544922,397.2613220214844,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,11,396.6334259033203,397.2533874511719,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,12,396.5514221191406,397.24981689453125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,13,396.1941436767578,397.2424621582031,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,14,396.3202606201172,397.2351379394531,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,15,396.7542068481445,397.23309326171875,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,16,396.37830810546876,397.2305603027344,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,17,396.31599884033204,397.2305603027344,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,18,396.7971893310547,397.2228698730469,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,19,396.6288757324219,397.22515869140625,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,20,396.23890380859376,397.22186279296875,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,21,396.43860778808596,397.2170104980469,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,22,396.36246185302736,397.21368408203125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,23,396.4644317626953,397.21319580078125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,24,396.5779769897461,397.210693359375,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,25,396.35485382080077,397.2105407714844,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,26,396.1872161865234,397.2092590332031,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,27,396.2943862915039,397.2121887207031,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,28,396.6077117919922,397.21002197265625,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,29,396.1474914550781,397.2051086425781,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,30,396.517041015625,397.2038879394531,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,31,396.9615951538086,397.2062683105469,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,32,396.37803344726564,397.20281982421875,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,33,396.61487274169923,397.2030944824219,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,34,396.1969711303711,397.2026672363281,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,35,396.45380249023435,397.20208740234375,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,36,396.4397033691406,397.2000427246094,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,37,396.2201171875,397.2019348144531,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,38,396.3296524047852,397.1977844238281,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,39,396.26485748291014,397.1983642578125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,40,396.3719116210938,397.1960754394531,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,41,396.22358856201174,397.1971130371094,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,42,396.63793182373047,397.19781494140625,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,43,396.09840698242186,397.1964416503906,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,44,396.29758911132814,397.1962890625,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,45,396.4308547973633,397.1990966796875,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,46,396.39830474853517,397.198486328125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,47,396.60003051757815,397.1964111328125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,48,396.34524688720705,397.1937561035156,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,49,396.19188079833987,397.1925048828125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,50,396.30125427246094,397.1932678222656,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,51,396.2839065551758,397.1937255859375,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,52,396.31711730957034,397.1943359375,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,53,396.1681396484375,397.1937561035156,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,54,396.11129608154295,397.192626953125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,55,396.06962432861326,397.1943054199219,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,56,396.41663360595703,397.19219970703125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,57,396.5362976074219,397.1923828125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,58,396.11644287109374,397.1891784667969,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,59,396.07520446777346,397.1910705566406,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,60,396.3970886230469,397.1908874511719,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,61,396.3973587036133,397.192626953125,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,62,396.3159545898437,397.19085693359375,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,63,396.3902114868164,397.1908264160156,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,64,396.520036315918,397.1908264160156,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,65,396.5602722167969,397.19061279296875,58,397.1891784667969
native_rank,native_d2,4,2,amortized_mlp,66,396.2726028442383,397.1894836425781,58,397.1891784667969
native_rank,native_d5,4,5,amortized_linear,1,645.8810821533203,584.7230834960938,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,2,577.9547729492188,569.405029296875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,3,565.7452728271485,559.5485229492188,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,4,556.9800018310547,551.9608764648438,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,5,549.9102203369141,544.9139404296875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,6,542.6828338623047,538.4286499023438,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,7,536.5027099609375,532.3594970703125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,8,530.7612701416016,526.4904174804688,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,9,525.0112121582031,521.109375,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,10,519.8105346679688,515.6658935546875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,11,514.2991653442383,510.5419616699219,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,12,509.5563995361328,505.98455810546875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,13,504.4886962890625,501.20587158203125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,14,500.41536712646484,496.8852844238281,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,15,496.0572021484375,492.69122314453125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,16,491.63663482666016,488.65423583984375,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,17,488.06482391357423,484.94482421875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,18,484.24781646728513,481.1471862792969,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,19,480.32237854003904,477.6497497558594,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,20,477.0727020263672,474.3351135253906,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,21,473.90497131347655,471.1144714355469,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,22,470.7417526245117,468.0555114746094,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,23,467.4270736694336,465.0526123046875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,24,464.60180511474607,462.13031005859375,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,25,461.9566925048828,459.4765319824219,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,26,459.0625274658203,456.8367919921875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,27,456.6388595581055,454.3821105957031,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,28,453.94533081054686,451.96392822265625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,29,451.6531295776367,449.5942687988281,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,30,449.23768463134763,447.51824951171875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,31,447.34730529785156,445.3470764160156,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,32,445.11084899902346,443.34002685546875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,33,443.22250213623045,441.48834228515625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,34,441.49959564208984,439.6649475097656,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,35,439.7192184448242,437.8063049316406,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,36,438.02056274414065,436.1239318847656,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,37,436.38334197998046,434.51556396484375,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,38,434.56141052246096,432.93017578125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,39,433.3668960571289,431.45269775390625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,40,431.55921173095703,430.016845703125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,41,430.5789962768555,428.7186584472656,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,42,428.8970657348633,427.3672180175781,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,43,427.80389404296875,426.0916748046875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,44,426.1647491455078,424.95330810546875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,45,425.15098266601564,423.7851867675781,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,46,424.189274597168,422.6796875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,47,422.92012176513674,421.6852111816406,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,48,422.1184707641602,420.67755126953125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,49,420.90916137695314,419.67205810546875,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,50,420.05546875,418.79644775390625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,51,419.0036163330078,417.8985595703125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,52,418.4852813720703,417.1014099121094,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,53,417.5558288574219,416.2980041503906,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,54,416.87174530029296,415.5331115722656,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,55,415.86583709716797,414.8320007324219,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,56,415.66092681884766,414.2222595214844,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,57,414.6410858154297,413.6295166015625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,58,414.5771957397461,413.08648681640625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,59,413.52077331542966,412.5880126953125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,60,412.8733734130859,412.1462707519531,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,61,412.530029296875,411.6670837402344,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,62,412.2048309326172,411.2774963378906,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,63,411.7855926513672,410.864501953125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,64,411.4459426879883,410.5024108886719,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,65,411.1670196533203,410.1480712890625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,66,410.8323501586914,409.8304138183594,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,67,410.50142059326174,409.5133056640625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,68,410.1149337768555,409.2265930175781,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,69,409.72855682373046,408.95587158203125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,70,409.7472351074219,408.6742858886719,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,71,409.2316864013672,408.4284973144531,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,72,408.97041473388674,408.19476318359375,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,73,408.41547241210935,407.9613037109375,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,74,408.62659759521483,407.75177001953125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,75,408.39604034423826,407.5513916015625,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,76,408.1887573242187,407.3463439941406,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,77,408.21520843505857,407.1545104980469,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,78,407.7215148925781,406.980224609375,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,79,407.793359375,406.79620361328125,80,406.6310119628906
native_rank,native_d5,4,5,amortized_linear,80,407.2770034790039,406.6310119628906,80,406.6310119628906
native_rank,native_d5,4,5,amortized_mlp,1,557.5963073730469,447.1924743652344,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,2,418.1641448974609,404.05755615234375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,3,404.42980041503904,403.069580078125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,4,403.5030517578125,402.67608642578125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,5,403.1809799194336,402.5401306152344,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,6,403.245654296875,402.45513916015625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,7,402.84710693359375,402.40765380859375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,8,403.16823120117186,402.369873046875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,9,402.9756164550781,402.34979248046875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,10,402.68458557128906,402.3188781738281,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,11,403.0069641113281,402.2987060546875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,12,403.0325729370117,402.2862548828125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,13,402.883073425293,402.27276611328125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,14,403.16139068603513,402.255126953125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,15,402.66341400146484,402.24554443359375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,16,402.8671447753906,402.24041748046875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,17,403.2028091430664,402.2334289550781,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,18,403.04023895263674,402.2301025390625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,19,402.8416320800781,402.2212829589844,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,20,403.0671447753906,402.2154541015625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,21,402.8475677490234,402.2071838378906,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,22,403.2009048461914,402.2030029296875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,23,402.94456176757814,402.20068359375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,24,402.93855743408204,402.1938171386719,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,25,402.90551910400393,402.1841125488281,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,26,402.78739471435546,402.182861328125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,27,402.49117279052734,402.1775817871094,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,28,402.4864028930664,402.1721496582031,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,29,402.5885208129883,402.1704406738281,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,30,402.903630065918,402.16607666015625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,31,403.0906616210938,402.167236328125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,32,402.66981506347656,402.1579284667969,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,33,402.89229888916014,402.1548767089844,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,34,402.7515121459961,402.1532897949219,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,35,402.86858520507815,402.153564453125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,36,403.0351226806641,402.15618896484375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,37,403.03928527832034,402.1503601074219,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,38,402.8616455078125,402.144287109375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,39,402.6611862182617,402.14056396484375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,40,402.7686233520508,402.14080810546875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,41,402.81456451416017,402.1365051269531,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,42,402.80444488525393,402.13531494140625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,43,402.6338943481445,402.13519287109375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,44,402.64294891357423,402.12982177734375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,45,402.6980834960938,402.14013671875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,46,402.9121520996094,402.13092041015625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,47,402.752685546875,402.125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,48,403.1902420043945,402.1248779296875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,49,403.00917358398436,402.1315002441406,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,50,402.5512359619141,402.12274169921875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,51,402.9452301025391,402.1196594238281,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,52,402.62512969970703,402.11956787109375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,53,402.60403900146486,402.11474609375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,54,402.84586334228516,402.11737060546875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,55,403.0299270629883,402.1147766113281,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,56,402.6928436279297,402.1159362792969,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,57,402.91659393310545,402.11273193359375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,58,402.85819244384766,402.1103820800781,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,59,402.5547729492188,402.109130859375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,60,402.91786804199216,402.1124267578125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,61,402.892073059082,402.1077575683594,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,62,402.58300018310547,402.1053466796875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,63,403.07095489501955,402.10528564453125,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,64,402.8898498535156,402.10357666015625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,65,402.6427703857422,402.0993347167969,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,66,402.8400817871094,402.0985107421875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,67,402.6939193725586,402.09912109375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,68,402.946305847168,402.098388671875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,69,402.64750213623046,402.0965576171875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,70,402.6475402832031,402.0948181152344,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,71,402.62977447509763,402.0989990234375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,72,402.5066848754883,402.0963439941406,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,73,402.4918914794922,402.09619140625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,74,402.71452178955076,402.09722900390625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,75,402.7868453979492,402.09820556640625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,76,402.6734848022461,402.09490966796875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,77,402.8517532348633,402.0931396484375,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,78,402.5655807495117,402.09039306640625,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,79,402.9473907470703,402.08856201171875,79,402.08856201171875
native_rank,native_d5,4,5,amortized_mlp,80,403.06963500976565,402.0923767089844,79,402.08856201171875
native_rank,native_d10,4,10,amortized_linear,1,895.9859893798828,768.0337524414062,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,2,749.9394226074219,733.4517211914062,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,3,723.9955169677735,713.6090698242188,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,4,707.0934295654297,699.1495971679688,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,5,692.7565795898438,685.1495971679688,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,6,679.4804840087891,672.388671875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,7,667.1793273925781,660.64208984375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,8,656.1865051269531,649.8104858398438,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,9,644.9734466552734,638.9052734375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,10,634.9699737548829,629.0679931640625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,11,625.5717346191407,619.590087890625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,12,615.5309814453125,610.4249877929688,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,13,606.9413604736328,601.6749877929688,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,14,598.2955261230469,593.595458984375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,15,590.0744384765625,585.35888671875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,16,582.4536682128906,577.5469970703125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,17,574.8779907226562,570.6198120117188,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,18,567.6986328125,563.4686279296875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,19,560.5267761230468,556.7294311523438,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,20,554.0825622558593,550.3797607421875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,21,548.0424774169921,544.1380615234375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,22,541.4112945556641,538.349609375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,23,535.79365234375,532.7124633789062,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,24,530.1588256835937,527.1632080078125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,25,525.2099060058594,522.40380859375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,26,519.9367904663086,517.1506958007812,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,27,515.263232421875,512.2972412109375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,28,510.5613540649414,507.8074035644531,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,29,506.3735153198242,503.50006103515625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,30,501.86919860839845,499.3974609375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,31,497.70124969482424,495.478759765625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,32,493.65333251953126,491.48944091796875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,33,490.0641372680664,487.9004211425781,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,34,486.62702026367185,484.4429016113281,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,35,482.87682342529297,481.0750427246094,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,36,479.6350128173828,477.79168701171875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,37,476.46180419921876,474.7270202636719,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,38,473.39255981445314,471.7691955566406,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,39,470.55369567871094,468.8880920410156,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,40,467.4462692260742,466.1909484863281,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,41,465.09054412841795,463.6029052734375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,42,462.98011627197263,461.1294860839844,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,43,460.04941711425784,458.7482604980469,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,44,457.87714233398435,456.5648193359375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,45,455.5401245117188,454.3074951171875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,46,453.6464050292969,452.2399597167969,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,47,451.2655487060547,450.2943115234375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,48,449.74232330322263,448.3797607421875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,49,447.918034362793,446.5465087890625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,50,445.9596633911133,444.84967041015625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,51,444.1302001953125,443.1900329589844,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,52,442.7774963378906,441.60906982421875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,53,440.99159088134763,440.10845947265625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,54,439.2998733520508,438.69561767578125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,55,438.28184967041017,437.2996520996094,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,56,436.54589996337893,435.99176025390625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,57,435.4896987915039,434.7864074707031,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,58,434.5481811523438,433.5888977050781,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,59,433.24618377685545,432.46435546875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,60,431.9496047973633,431.3739929199219,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,61,431.11561889648436,430.3193664550781,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,62,429.7197067260742,429.3570251464844,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,63,429.13586273193357,428.45025634765625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,64,427.99070129394534,427.58251953125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,65,427.1212158203125,426.8513488769531,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,66,426.6758636474609,426.1261901855469,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,67,425.9936019897461,425.46905517578125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,68,425.10916595458986,424.8761291503906,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,69,425.09583892822263,424.3012390136719,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,70,424.0238006591797,423.7530822753906,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,71,423.65159759521487,423.24456787109375,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,72,422.8477478027344,422.79571533203125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,73,422.60388946533203,422.35699462890625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,74,422.61492309570315,421.9415588378906,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,75,421.9179092407227,421.56207275390625,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,76,421.60173950195315,421.1953125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,77,420.91553497314453,420.8426513671875,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,78,420.3611434936523,420.5115051269531,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,79,420.2683166503906,420.20343017578125,80,419.9154968261719
native_rank,native_d10,4,10,amortized_linear,80,420.1575439453125,419.9154968261719,80,419.9154968261719
native_rank,native_d10,4,10,amortized_mlp,1,739.204249572754,492.4525146484375,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,2,441.67667694091796,419.0543518066406,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,3,416.8335922241211,415.4559631347656,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,4,415.0708236694336,414.5675354003906,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,5,413.9407363891602,414.2718811035156,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,6,413.9596939086914,414.0908203125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,7,413.90500793457034,413.9928894042969,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,8,413.84029693603514,413.91680908203125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,9,413.76500396728517,413.8478088378906,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,10,413.7815368652344,413.8144226074219,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,11,413.66412963867185,413.7381896972656,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,12,413.82874450683596,413.6993408203125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,13,413.4511947631836,413.65399169921875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,14,413.433772277832,413.62957763671875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,15,413.2067840576172,413.58270263671875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,16,413.4305877685547,413.55712890625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,17,413.46328887939455,413.5345764160156,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,18,413.53358459472656,413.5091857910156,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,19,413.3412658691406,413.484619140625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,20,413.77234649658203,413.473876953125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,21,413.39048919677737,413.45062255859375,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,22,412.98847045898435,413.4341125488281,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,23,413.1842575073242,413.40478515625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,24,413.47386474609374,413.3876953125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,25,413.1417953491211,413.3744201660156,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,26,413.2549743652344,413.3485107421875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,27,413.3516815185547,413.3388671875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,28,413.13131561279295,413.32281494140625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,29,413.0540176391602,413.3134460449219,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,30,412.9588912963867,413.29327392578125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,31,412.99812469482424,413.287841796875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,32,413.2413528442383,413.276611328125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,33,413.14139251708986,413.2635803222656,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,34,413.30518035888673,413.25390625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,35,413.2850708007812,413.2412414550781,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,36,412.9327087402344,413.2360534667969,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,37,413.39229888916014,413.2364807128906,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,38,413.03832092285154,413.21905517578125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,39,413.22472686767577,413.2092590332031,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,40,413.00440673828126,413.19989013671875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,41,412.9140930175781,413.19818115234375,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,42,413.00367584228513,413.1961364746094,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,43,413.0785217285156,413.184814453125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,44,413.31886138916013,413.18756103515625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,45,413.31884613037107,413.1755676269531,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,46,413.23155975341797,413.16961669921875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,47,413.1872360229492,413.1668701171875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,48,413.0668609619141,413.15594482421875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,49,412.96272735595704,413.15606689453125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,50,413.1166519165039,413.15081787109375,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,51,412.93790740966796,413.14892578125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,52,412.93703308105466,413.1446228027344,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,53,413.2049957275391,413.1448974609375,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,54,412.94701995849607,413.1372985839844,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,55,413.23769226074216,413.13543701171875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,56,413.08604583740237,413.1373291015625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,57,413.19677734375,413.1278991699219,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,58,413.06881256103514,413.1319274902344,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,59,412.9701293945312,413.1277160644531,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,60,413.04813079833986,413.12762451171875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,61,412.8860336303711,413.12030029296875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,62,413.21900329589846,413.11834716796875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,63,412.98116912841795,413.112060546875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,64,413.03117218017576,413.11279296875,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,65,412.65684967041017,413.1105651855469,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,66,412.96819458007815,413.10650634765625,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,67,413.19307098388674,413.1043395996094,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,68,413.11680908203124,413.106689453125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,69,412.8351745605469,413.1049499511719,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,70,413.01147613525393,413.1043395996094,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,71,412.99220581054686,413.0954895019531,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,72,413.3950790405273,413.0946960449219,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,73,412.98084564208983,413.0954895019531,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,74,413.42944793701173,413.09521484375,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,75,413.0791641235352,413.0968017578125,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,76,413.52748107910156,413.1004333496094,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,77,413.1313278198242,413.1004943847656,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,78,412.9568664550781,413.1052551269531,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,79,413.0333541870117,413.09808349609375,72,413.0946960449219
native_rank,native_d10,4,10,amortized_mlp,80,413.2305252075195,413.0972595214844,72,413.0946960449219
native_rank,native_d20,4,20,amortized_linear,1,1374.8870849609375,1124.51123046875,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,2,1073.3280151367187,1032.0572509765625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,3,1013.8807250976563,994.5831909179688,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,4,981.3458282470704,965.4668579101562,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,5,953.3159240722656,939.3451538085938,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,6,929.0460540771485,915.638916015625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,7,906.009423828125,893.2135009765625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,8,884.6776184082031,873.1921997070312,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,9,864.2071655273437,852.6893920898438,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,10,845.0555633544922,835.332275390625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,11,826.0887573242187,816.3656005859375,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,12,808.8431396484375,799.3889770507812,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,13,792.292578125,783.4761352539062,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,14,776.4141082763672,767.5133666992188,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,15,761.3081573486328,753.2047729492188,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,16,745.9360717773437,738.6063842773438,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,17,732.2362731933594,725.2305297851562,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,18,718.9972869873047,712.2481689453125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,19,706.567416381836,699.57177734375,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,20,693.739859008789,687.8082885742188,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,21,682.3489044189453,676.4450073242188,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,22,671.3836853027344,665.0213623046875,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,23,660.4759338378906,655.2605590820312,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,24,650.0775695800781,644.6331176757812,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,25,640.4698974609375,635.4032592773438,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,26,630.4887329101563,626.0889892578125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,27,621.6699462890625,617.3599853515625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,28,613.1217590332031,608.4357299804688,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,29,605.0113464355469,600.568603515625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,30,596.9649841308594,593.0707397460938,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,31,589.3291168212891,585.3364868164062,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,32,582.3605682373047,578.5100708007812,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,33,575.2814361572266,571.5823364257812,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,34,567.8771759033203,564.9791870117188,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,35,562.162451171875,558.7960205078125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,36,555.9979583740235,552.7537841796875,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,37,549.9135925292969,547.11279296875,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,38,544.3748046875,541.9501342773438,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,39,538.7497009277344,536.4032592773438,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,40,533.8200042724609,531.5825805664062,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,41,528.9785614013672,526.730712890625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,42,524.0240493774414,522.0774536132812,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,43,519.6494491577148,517.6638793945312,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,44,515.6447021484375,513.4296875,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,45,511.3581878662109,509.5289611816406,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,46,507.52281799316404,505.61474609375,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,47,503.77185821533203,502.0945129394531,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,48,499.84602508544924,498.6778564453125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,49,496.39213409423826,495.2803039550781,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,50,493.3098663330078,492.10968017578125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,51,490.44993591308594,488.9986267089844,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,52,487.2624786376953,486.1046447753906,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,53,484.7216430664063,483.3734130859375,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,54,481.75919647216796,480.6460876464844,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,55,479.2176986694336,478.12139892578125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,56,476.44028930664064,475.6676330566406,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,57,474.1251876831055,473.41558837890625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,58,472.0851089477539,471.2359619140625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,59,469.9246597290039,469.1944274902344,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,60,467.5362213134766,467.1651306152344,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,61,465.847900390625,465.2961730957031,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,62,464.0228332519531,463.4742126464844,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,63,462.1383682250977,461.7681884765625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,64,460.5879821777344,460.14239501953125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,65,459.0444274902344,458.59930419921875,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,66,457.2787322998047,457.093994140625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,67,456.0862106323242,455.7698669433594,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,68,454.42395477294923,454.4043884277344,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,69,453.5929550170898,453.1419372558594,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,70,452.29682006835935,451.94573974609375,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,71,450.8918762207031,450.8479309082031,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,72,449.87863006591795,449.77471923828125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,73,448.80345916748047,448.7409362792969,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,74,447.9757080078125,447.8443298339844,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,75,447.02832794189453,446.9591064453125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,76,446.2928161621094,446.17718505859375,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,77,445.653742980957,445.4867858886719,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,78,444.1244659423828,444.79205322265625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,79,444.1964538574219,444.1651611328125,80,443.59429931640625
native_rank,native_d20,4,20,amortized_linear,80,443.89714965820315,443.59429931640625,80,443.59429931640625
native_rank,native_d20,4,20,amortized_mlp,1,1136.328839111328,680.550048828125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,2,548.4108535766602,471.504638671875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,3,455.41244354248045,447.03729248046875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,4,442.71964263916016,441.13470458984375,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,5,439.0247970581055,438.7810363769531,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,6,436.92269439697264,437.59796142578125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,7,435.97108154296876,436.8689880371094,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,8,435.1036865234375,436.3446960449219,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,9,435.03785552978513,436.0338439941406,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,10,434.71703186035154,435.63018798828125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,11,434.2458740234375,435.3580627441406,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,12,434.41277770996095,435.19488525390625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,13,433.80803833007815,434.9902038574219,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,14,434.0732192993164,434.85687255859375,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,15,433.7706832885742,434.6942443847656,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,16,433.64087066650393,434.5442199707031,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,17,433.57182159423826,434.4273376464844,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,18,433.6211669921875,434.33367919921875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,19,433.2591827392578,434.2336120605469,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,20,433.556379699707,434.12066650390625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,21,433.3307540893555,434.0641784667969,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,22,433.1632736206055,433.9635009765625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,23,432.7997360229492,433.8919372558594,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,24,432.67061309814454,433.857177734375,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,25,433.0275115966797,433.7695617675781,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,26,433.01687774658205,433.66766357421875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,27,433.06636505126954,433.6053466796875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,28,433.03143005371095,433.5582580566406,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,29,432.6701431274414,433.5231018066406,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,30,432.415950012207,433.47216796875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,31,432.56872711181643,433.4253845214844,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,32,432.4052337646484,433.3946838378906,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,33,432.64319915771483,433.3550109863281,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,34,432.62601165771486,433.33416748046875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,35,432.5375717163086,433.3121337890625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,36,432.2966552734375,433.2666931152344,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,37,432.98182525634763,433.22711181640625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,38,433.0687973022461,433.234619140625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,39,432.5724365234375,433.19561767578125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,40,432.48372650146484,433.1669921875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,41,432.4262359619141,433.1452941894531,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,42,432.0846343994141,433.1466979980469,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,43,432.0470932006836,433.1142578125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,44,432.7140609741211,433.10711669921875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,45,432.59915618896486,433.0610046386719,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,46,432.7914337158203,433.0403137207031,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,47,431.96069183349607,433.0348815917969,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,48,432.3682266235352,433.01910400390625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,49,432.22364349365233,433.0061950683594,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,50,432.253434753418,433.002197265625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,51,432.17000579833984,433.0126647949219,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,52,432.8628524780273,433.0264892578125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,53,432.49576873779296,433.1122131347656,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,54,432.4307586669922,432.984375,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,55,432.46533203125,432.94744873046875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,56,432.16282958984374,432.9582214355469,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,57,431.9434646606445,432.916259765625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,58,432.48094177246094,432.9949951171875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,59,432.55809326171874,432.9426574707031,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,60,432.0988739013672,432.9327392578125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,61,432.33690338134767,432.9158630371094,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,62,432.5887023925781,432.91192626953125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,63,432.79273681640626,432.887939453125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,64,432.1289459228516,432.8794860839844,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,65,432.2133529663086,432.8779296875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,66,432.08487701416016,432.9364929199219,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,67,432.47951049804686,432.89520263671875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,68,432.13063659667966,432.8736267089844,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,69,431.96324615478517,433.00482177734375,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,70,432.15760498046876,432.890869140625,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,71,432.52315521240234,432.8836669921875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,72,432.4498565673828,432.8526916503906,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,73,432.30335235595703,432.8446350097656,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,74,432.2616958618164,432.8374328613281,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,75,432.2931732177734,432.848876953125,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,76,432.3512435913086,432.8400573730469,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,77,432.4136108398437,432.841552734375,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,78,432.3014709472656,432.9060974121094,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,79,432.0829055786133,432.8856201171875,74,432.8374328613281
native_rank,native_d20,4,20,amortized_mlp,80,432.3828628540039,432.871826171875,74,432.8374328613281
native_rank,native_d32,4,32,amortized_linear,1,1972.8101501464844,1589.5711669921875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,2,1493.1395874023438,1416.6322021484375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,3,1381.0998962402343,1349.3350830078125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,4,1325.345721435547,1301.0579833984375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,5,1281.4355895996093,1260.7406005859375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,6,1242.2877990722657,1223.8970947265625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,7,1205.5140380859375,1189.3890380859375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,8,1172.4289794921874,1155.51416015625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,9,1140.7529357910157,1124.3802490234375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,10,1109.7043212890626,1094.9073486328125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,11,1079.9404296875,1065.990966796875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,12,1053.0214538574219,1039.71142578125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,13,1026.33076171875,1013.4471435546875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,14,1000.7414611816406,988.5430908203125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,15,976.3861083984375,965.5720825195312,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,16,953.3245849609375,942.896240234375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,17,932.0140380859375,921.2531127929688,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,18,910.5350860595703,901.1470947265625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,19,890.397265625,880.84130859375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,20,870.7015747070312,862.093505859375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,21,852.308969116211,843.9802856445312,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,22,834.3144897460937,826.5532836914062,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,23,817.0807647705078,810.4555053710938,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,24,801.3640502929687,794.337890625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,25,785.936328125,778.7404174804688,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,26,770.45087890625,764.4812622070312,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,27,755.8671630859375,750.4892578125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,28,742.3756774902344,737.2630615234375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,29,729.3478149414062,724.2333374023438,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,30,717.4157684326171,712.8492431640625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,31,705.1812713623046,700.6692504882812,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,32,693.5934814453125,689.4237670898438,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,33,682.5663360595703,678.612060546875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,34,671.6391815185547,668.5260009765625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,35,661.3318450927734,658.2112426757812,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,36,652.2349212646484,649.3733520507812,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,37,643.3645111083985,639.9140014648438,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,38,633.9119842529296,631.6921997070312,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,39,625.1324188232422,623.0728149414062,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,40,617.1608489990234,615.1153564453125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,41,609.5759033203125,607.5791015625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,42,601.8232574462891,600.2802124023438,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,43,594.9260192871094,593.5114135742188,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,44,588.3684387207031,586.63232421875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,45,581.7783843994141,580.3388061523438,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,46,575.2971649169922,574.3159790039062,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,47,569.3022430419921,568.3889770507812,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,48,563.7740753173828,563.0016479492188,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,49,558.3112060546875,557.6785278320312,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,50,553.2042663574218,552.6363525390625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,51,548.0612396240234,547.742919921875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,52,543.3658294677734,543.3577270507812,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,53,539.055386352539,538.739990234375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,54,534.5962371826172,534.58447265625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,55,530.1654815673828,530.6139526367188,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,56,526.6540603637695,526.8558959960938,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,57,522.8748001098633,523.23046875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,58,519.3132522583007,519.8214721679688,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,59,516.0345581054687,516.4995727539062,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,60,512.8709884643555,513.393310546875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,61,509.6115463256836,510.4436950683594,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,62,506.5188354492187,507.4669189453125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,63,503.9985656738281,504.7079772949219,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,64,500.8585968017578,502.1180114746094,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,65,498.73203430175784,499.6490478515625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,66,496.3479797363281,497.31817626953125,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,67,494.1923767089844,495.1188659667969,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,68,491.78370971679686,492.9764404296875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,69,489.62855072021483,491.0692443847656,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,70,487.6034271240234,489.07415771484375,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,71,485.80981292724607,487.1695861816406,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,72,483.9356094360352,485.4299011230469,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,73,482.38092041015625,483.8484191894531,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,74,480.7108383178711,482.3218688964844,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,75,479.5656112670898,480.8952941894531,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,76,477.67487182617185,479.55780029296875,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,77,476.5879211425781,478.2275085449219,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,78,475.378727722168,476.93170166015625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,79,474.03025817871094,475.7900390625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_linear,80,472.6383712768555,474.7193603515625,80,474.7193603515625
native_rank,native_d32,4,32,amortized_mlp,1,1627.6545501708983,941.9107666015625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,2,727.3479583740234,596.8394775390625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,3,548.9385665893554,515.4547119140625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,4,497.72763977050784,490.0895690917969,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,5,481.51324462890625,481.64111328125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,6,475.57305603027345,477.03350830078125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,7,471.51990661621096,474.02117919921875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,8,468.95496520996096,471.9162292480469,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,9,466.6471221923828,470.1517333984375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,10,464.7258239746094,468.7283630371094,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,11,464.0006469726562,467.5871276855469,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,12,463.0638671875,466.49951171875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,13,461.81634826660155,465.54803466796875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,14,460.99381561279296,464.77740478515625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,15,460.3108200073242,464.0711669921875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,16,459.9477020263672,463.41656494140625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,17,458.9634521484375,462.846435546875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,18,459.01483459472655,462.31988525390625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,19,457.94105834960936,461.8160705566406,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,20,458.09362335205077,461.26495361328125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,21,457.4363845825195,460.87255859375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,22,457.5669342041016,460.5280456542969,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,23,456.78724212646483,460.1850280761719,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,24,456.3822525024414,459.9369201660156,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,25,456.75731353759767,459.7015380859375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,26,456.1173065185547,459.46771240234375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,27,456.23669891357423,459.2685546875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,28,455.81602630615237,458.9906311035156,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,29,456.0585662841797,458.8959045410156,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,30,455.46375732421876,458.7606201171875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,31,455.73504638671875,458.5979919433594,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,32,455.6548248291016,458.4369201660156,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,33,455.61277923583987,458.3627014160156,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,34,455.5785903930664,458.2353210449219,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,35,455.0395797729492,458.19708251953125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,36,455.25187530517576,458.1493225097656,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,37,455.29423065185546,458.0040588378906,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,38,455.44736633300784,457.8761291503906,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,39,455.0392776489258,457.8074951171875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,40,455.0940200805664,457.7781982421875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,41,454.83177337646487,457.72186279296875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,42,454.86748657226565,457.67181396484375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,43,454.69306030273435,457.612548828125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,44,455.04356384277344,457.5724182128906,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,45,455.1676284790039,457.53302001953125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,46,454.8385925292969,457.50311279296875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,47,454.76427001953124,457.4718017578125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,48,454.49541625976565,457.4410705566406,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,49,454.63580322265625,457.4071960449219,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,50,454.8024139404297,457.41668701171875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,51,454.37721252441406,457.3735046386719,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,52,455.0381912231445,457.3586120605469,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,53,454.650407409668,457.3172912597656,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,54,454.7326354980469,457.3033447265625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,55,454.88989715576173,457.3731384277344,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,56,454.8303970336914,457.40576171875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,57,454.8202163696289,457.3611145019531,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,58,454.9912673950195,457.37799072265625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,59,454.49224853515625,457.2983093261719,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,60,454.68659057617185,457.2685852050781,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,61,454.5616256713867,457.3286437988281,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,62,454.46041717529295,457.3205261230469,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,63,454.83905334472655,457.25592041015625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,64,454.8064163208008,457.2400207519531,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,65,454.79159088134764,457.2734375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,66,454.9990539550781,457.1889343261719,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,67,454.6801483154297,457.1980895996094,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,68,454.4689407348633,457.351318359375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,69,454.4952850341797,457.2879943847656,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,70,454.73973541259767,457.13818359375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,71,454.8508666992187,457.12432861328125,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,72,454.5728790283203,457.1239318847656,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,73,454.41024322509764,457.0932312011719,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,74,454.32307586669924,457.1937561035156,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,75,454.5900650024414,457.1678771972656,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,76,454.7856948852539,457.10882568359375,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,77,454.42113800048827,457.1063232421875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,78,454.8788131713867,457.08856201171875,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,79,454.7130645751953,457.1197509765625,78,457.08856201171875
native_rank,native_d32,4,32,amortized_mlp,80,454.57740631103513,457.0977478027344,78,457.08856201171875
invariance_2x2,rot10_dct,4,10,amortized_linear,1,905.5172637939453,782.8067016601562,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,2,754.3234802246094,732.523681640625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,3,724.7440643310547,714.0859985351562,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,4,707.4139801025391,698.6881103515625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,5,692.5362670898437,685.4605102539062,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,6,679.56396484375,672.2516479492188,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,7,667.220361328125,660.7686767578125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,8,655.8054443359375,649.536865234375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,9,644.9065093994141,639.0475463867188,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,10,634.6548553466797,629.2083740234375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,11,624.9354736328125,619.2454833984375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,12,615.7338439941407,610.3683471679688,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,13,606.5497406005859,601.3716430664062,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,14,598.2959655761719,593.2306518554688,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,15,589.7017761230469,585.0781860351562,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,16,581.9737701416016,577.547607421875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,17,574.512417602539,570.3114013671875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,18,567.2570861816406,562.9512939453125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,19,560.2771484375,556.325439453125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,20,553.5001586914062,549.9772338867188,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,21,547.5384582519531,543.6858520507812,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,22,541.5140930175781,537.9013671875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,23,535.8631927490235,532.2147216796875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,24,530.5046081542969,527.0986328125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,25,524.575146484375,521.7818603515625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,26,519.5105224609375,516.855712890625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,27,514.7167404174804,512.1814575195312,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,28,510.3864044189453,507.5809631347656,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,29,505.80377197265625,503.175048828125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,30,501.6805755615234,499.113037109375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,31,497.4441513061523,495.1762390136719,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,32,493.7959274291992,491.17559814453125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,33,489.8105697631836,487.6624450683594,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,34,486.0416320800781,484.04736328125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,35,482.72657775878906,480.7529296875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,36,479.4091400146484,477.5956726074219,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,37,476.1032974243164,474.43438720703125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,38,473.24283599853516,471.5451965332031,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,39,470.48354187011716,468.7247009277344,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,40,467.53466033935547,466.1612243652344,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,41,465.07103424072267,463.580810546875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,42,462.381884765625,461.063720703125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,43,460.04237976074216,458.6866149902344,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,44,457.7940307617188,456.43670654296875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,45,455.3806945800781,454.30511474609375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,46,453.45946044921874,452.2095031738281,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,47,451.3884506225586,450.2753601074219,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,48,449.29354400634764,448.39483642578125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,49,447.585514831543,446.6155700683594,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,50,445.85364837646483,444.9888916015625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,51,444.29765167236326,443.3596496582031,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,52,442.8755905151367,441.8163146972656,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,53,441.3492263793945,440.330322265625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,54,439.663720703125,438.9365539550781,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,55,438.28999481201174,437.5782470703125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,56,437.2382385253906,436.34979248046875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,57,436.04505462646483,435.1629333496094,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,58,434.52537536621094,434.017822265625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,59,433.3165969848633,432.86962890625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,60,432.46427154541016,431.75555419921875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,61,431.61990509033205,430.76312255859375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,62,430.40892181396487,429.8299255371094,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,63,429.7147552490234,428.9540710449219,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,64,428.47291870117186,428.167236328125,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,65,427.9099746704102,427.4100036621094,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,66,426.8225433349609,426.71405029296875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,67,426.5872833251953,426.05999755859375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,68,426.02813110351565,425.4590148925781,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,69,425.5018585205078,424.9080505371094,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,70,424.81867065429685,424.3548889160156,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,71,424.447981262207,423.8687438964844,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,72,423.6521820068359,423.4068603515625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,73,423.53846740722656,422.9541931152344,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,74,422.61497955322267,422.55072021484375,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,75,422.4282287597656,422.1402893066406,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,76,422.0324676513672,421.78326416015625,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,77,421.7935317993164,421.4254455566406,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,78,421.3513519287109,421.086669921875,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,79,420.8165283203125,420.7687683105469,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_linear,80,420.6804702758789,420.4861145019531,80,420.4861145019531
invariance_2x2,rot10_dct,4,10,amortized_mlp,1,744.5885131835937,498.7325134277344,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,2,442.0521713256836,419.7763977050781,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,3,417.35269317626955,416.10223388671875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,4,415.1708740234375,415.1476745605469,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,5,414.8834167480469,414.81243896484375,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,6,414.7615707397461,414.6475524902344,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,7,414.409895324707,414.55340576171875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,8,414.15313415527345,414.4333801269531,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,9,414.09997406005857,414.38031005859375,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,10,414.01118621826174,414.3365173339844,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,11,413.8899490356445,414.2601318359375,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,12,413.99839782714844,414.2723388671875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,13,414.29991302490237,414.19757080078125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,14,413.99207305908203,414.17462158203125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,15,413.84742279052733,414.145751953125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,16,413.82159423828125,414.1397399902344,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,17,413.938671875,414.1334228515625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,18,413.9199844360352,414.07550048828125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,19,413.8474151611328,414.07342529296875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,20,414.1074447631836,414.0400695800781,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,21,413.8643325805664,414.02630615234375,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,22,413.9973480224609,414.01434326171875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,23,413.81101684570314,413.9961242675781,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,24,413.86949157714844,413.9905090332031,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,25,413.47291564941406,413.9641418457031,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,26,413.8938705444336,413.96417236328125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,27,414.0643768310547,413.953369140625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,28,413.73932189941405,413.9427795410156,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,29,413.84520416259767,413.9244384765625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,30,413.63299255371095,413.9205017089844,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,31,414.2880523681641,413.9090576171875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,32,413.78594360351565,413.9054870605469,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,33,413.64918212890626,413.88555908203125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,34,413.9542922973633,413.8827209472656,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,35,413.81209564208984,413.87066650390625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,36,414.0985412597656,413.8678894042969,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,37,414.10378112792966,413.8589782714844,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,38,413.6465316772461,413.8421936035156,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,39,413.99950103759767,413.83612060546875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,40,413.6422821044922,413.817138671875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,41,413.9534881591797,413.8337707519531,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,42,413.6710494995117,413.82977294921875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,43,413.19353942871095,413.8168029785156,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,44,413.54568634033205,413.8060607910156,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,45,413.83741149902346,413.799560546875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,46,413.89809265136716,413.79962158203125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,47,413.92601470947267,413.7969665527344,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,48,413.80260467529297,413.7880554199219,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,49,413.6332153320312,413.77886962890625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,50,413.64588775634763,413.7706604003906,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,51,413.895280456543,413.76519775390625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,52,413.39416046142577,413.7719421386719,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,53,413.8021041870117,413.7715148925781,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,54,413.54679718017576,413.77069091796875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,55,413.3351486206055,413.7543640136719,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,56,413.59581146240237,413.75018310546875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,57,413.5354690551758,413.75030517578125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,58,413.7204116821289,413.7435607910156,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,59,413.5372772216797,413.7392272949219,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,60,413.73325500488284,413.7511291503906,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,61,413.781787109375,413.732666015625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,62,413.6123580932617,413.7225646972656,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,63,413.7360076904297,413.729248046875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,64,413.5053314208984,413.7271728515625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,65,413.53499298095704,413.7257385253906,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,66,413.6617889404297,413.7231750488281,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,67,413.7103103637695,413.70947265625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,68,413.692155456543,413.7100830078125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,69,413.85541381835935,413.71063232421875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,70,413.17738952636716,413.7128601074219,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,71,413.72816772460936,413.70660400390625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,72,413.60091094970704,413.7054748535156,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,73,413.4406311035156,413.7090148925781,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,74,414.0926513671875,413.70391845703125,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,75,413.40534057617185,413.6941223144531,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,76,413.3537094116211,413.68463134765625,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,77,413.61407165527345,413.6899719238281,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,78,413.6368881225586,413.6884460449219,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,79,413.653254699707,413.69256591796875,80,413.67779541015625
invariance_2x2,rot10_dct,4,10,amortized_mlp,80,413.653059387207,413.67779541015625,80,413.67779541015625
invariance_2x2,pad32_canonical,4,32,amortized_linear,1,889.5355072021484,768.0805053710938,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,2,749.5794555664063,733.0647583007812,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,3,724.0092315673828,713.6771850585938,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,4,707.2338897705079,698.573486328125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,5,692.7302703857422,685.133056640625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,6,679.8423461914062,672.7380981445312,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,7,667.7936248779297,660.8984985351562,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,8,656.1918731689453,650.0008544921875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,9,645.7389709472657,639.7257690429688,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,10,634.9025451660157,629.2527465820312,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,11,625.278921508789,619.5712280273438,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,12,615.6157806396484,610.509765625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,13,606.7000183105469,601.7081298828125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,14,598.4741180419921,593.3823852539062,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,15,590.1012664794922,585.3453979492188,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,16,582.3459381103515,577.6939697265625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,17,574.6467102050781,570.4437255859375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,18,567.7646026611328,563.291015625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,19,560.9511138916016,556.8948974609375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,20,554.2868041992188,550.3558959960938,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,21,547.8698852539062,544.3612060546875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,22,541.7720092773437,538.3616333007812,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,23,535.9981811523437,532.634033203125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,24,530.1192459106445,527.503662109375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,25,525.1039428710938,522.1298828125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,26,519.9624542236328,517.3057861328125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,27,515.2794570922852,512.3524780273438,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,28,510.32202301025393,507.90081787109375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,29,506.35639038085935,503.5556335449219,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,30,501.5191619873047,499.45416259765625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,31,497.8127716064453,495.44207763671875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,32,494.0104705810547,491.6029052734375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,33,490.1087158203125,488.1653137207031,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,34,486.24231872558596,484.5810546875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,35,483.28224487304686,481.14801025390625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,36,479.62303924560547,477.84149169921875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,37,476.35827178955077,474.9488220214844,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,38,473.59583740234376,471.8901062011719,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,39,470.57322387695314,468.9519348144531,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,40,467.7636093139648,466.27508544921875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,41,465.6130065917969,463.63861083984375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,42,462.76641235351565,461.1861877441406,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,43,460.63716583251954,458.8091125488281,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,44,457.72034606933596,456.6329040527344,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,45,455.8021636962891,454.41094970703125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,46,453.4262405395508,452.41998291015625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,47,451.2761795043945,450.33984375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,48,449.3641876220703,448.52349853515625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,49,447.80555267333983,446.6298828125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,50,445.81580963134763,444.95086669921875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,51,444.4436340332031,443.2855529785156,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,52,442.32721252441405,441.72808837890625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,53,441.19608612060546,440.1712951660156,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,54,439.7057769775391,438.7284240722656,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,55,438.1941940307617,437.3753662109375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,56,436.7716918945313,436.0487060546875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,57,435.513232421875,434.80987548828125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,58,434.22581481933594,433.6505126953125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,59,433.10975036621096,432.46392822265625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,60,431.55095825195315,431.35906982421875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,61,430.7797821044922,430.3825988769531,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,62,429.6803894042969,429.4020690917969,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,63,429.00780334472654,428.48736572265625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,64,428.1613006591797,427.67724609375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,65,427.3676239013672,426.8690490722656,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,66,426.70390625,426.1746826171875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,67,426.0525497436523,425.50506591796875,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,68,424.92736358642577,424.8866882324219,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,69,424.6817932128906,424.3363037109375,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,70,423.9792755126953,423.7926025390625,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,71,423.45808563232424,423.2834167480469,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,72,422.92900390625,422.8291931152344,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,73,422.53087463378904,422.3871154785156,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,74,422.07068023681643,421.9644470214844,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,75,421.8401382446289,421.5657043457031,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,76,421.5858657836914,421.2099914550781,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,77,421.2114685058594,420.8606872558594,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,78,421.0926513671875,420.5356140136719,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,79,420.30299987792966,420.22247314453125,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_linear,80,419.86841583251953,419.9390563964844,80,419.9390563964844
invariance_2x2,pad32_canonical,4,32,amortized_mlp,1,746.0966979980469,497.4008483886719,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,2,442.42262878417966,419.38079833984375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,3,416.98993225097655,415.45086669921875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,4,414.52201690673826,414.52850341796875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,5,414.31090087890624,414.2093505859375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,6,413.47709503173826,414.0339660644531,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,7,413.50938568115237,413.9107360839844,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,8,413.7112274169922,413.8354797363281,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,9,413.87158966064453,413.7488708496094,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,10,413.663346862793,413.686767578125,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,11,413.6661682128906,413.63958740234375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,12,413.2518371582031,413.6104431152344,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,13,413.1550003051758,413.5704650878906,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,14,413.37697448730466,413.54449462890625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,15,413.24421844482424,413.5251159667969,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,16,413.34700775146484,413.506103515625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,17,413.26497344970704,413.4735107421875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,18,413.56681365966796,413.4596252441406,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,19,413.27161712646483,413.4371337890625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,20,413.2952514648438,413.4079895019531,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,21,413.2672653198242,413.3834228515625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,22,413.6220733642578,413.369873046875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,23,413.0959243774414,413.3535461425781,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,24,412.96903533935546,413.34381103515625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,25,413.1253204345703,413.3296203613281,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,26,413.29111938476564,413.31640625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,27,413.62018127441405,413.3002624511719,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,28,413.10906372070315,413.2902526855469,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,29,413.16078796386716,413.2801513671875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,30,413.0432357788086,413.27288818359375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,31,413.3430404663086,413.2597351074219,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,32,413.13811950683595,413.25213623046875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,33,413.5153305053711,413.2403869628906,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,34,413.21399078369143,413.2384948730469,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,35,413.15586853027344,413.22149658203125,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,36,412.85828552246096,413.2137145996094,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,37,412.8583953857422,413.2070007324219,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,38,412.8576156616211,413.2013854980469,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,39,413.2148071289063,413.1986083984375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,40,413.1360336303711,413.18878173828125,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,41,413.12807006835936,413.1898498535156,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,42,413.0672943115234,413.1833190917969,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,43,412.85943298339845,413.17425537109375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,44,412.98728332519534,413.17230224609375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,45,412.93951721191405,413.1773681640625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,46,413.3729217529297,413.1679992675781,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,47,413.26146240234374,413.1578063964844,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,48,413.14775390625,413.1582946777344,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,49,412.96384582519534,413.1555480957031,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,50,413.2957763671875,413.1453857421875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,51,413.2012084960937,413.1456298828125,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,52,413.01735229492186,413.1436462402344,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,53,413.13997344970704,413.1391906738281,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,54,412.9325408935547,413.1383056640625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,55,413.02710876464846,413.1327819824219,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,56,412.8585998535156,413.1282958984375,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,57,413.4826721191406,413.1288757324219,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,58,412.74991302490236,413.1259460449219,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,59,413.3836242675781,413.1260681152344,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,60,413.15678253173826,413.1221923828125,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,61,412.909196472168,413.1198425292969,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,62,412.8820556640625,413.1166076660156,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,63,413.07377166748046,413.1143493652344,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,64,413.0582977294922,413.1103210449219,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,65,412.99734649658205,413.1121826171875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,66,413.05676422119143,413.1128234863281,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,67,413.2339584350586,413.1106262207031,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,68,413.23596649169923,413.1090087890625,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,69,413.02449798583984,413.10430908203125,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,70,413.4598648071289,413.1080627441406,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,71,412.84898529052737,413.1065368652344,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,72,413.0063446044922,413.1003112792969,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,73,413.2704452514648,413.1086730957031,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,74,413.1472534179687,413.0985107421875,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,75,412.6604522705078,413.1033020019531,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,76,412.9994842529297,413.0980529785156,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,77,412.866438293457,413.0950622558594,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,78,413.1261779785156,413.0887756347656,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,79,413.0603393554687,413.0919494628906,78,413.0887756347656
invariance_2x2,pad32_canonical,4,32,amortized_mlp,80,412.86567840576174,413.0899963378906,78,413.0887756347656
invariance_2x2,rotpad32_dct,4,32,amortized_linear,1,851.7792907714844,753.694580078125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,2,741.9071716308594,728.7078857421875,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,3,721.7879211425782,712.5902709960938,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,4,705.6162353515625,697.275634765625,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,5,692.2831512451172,684.3140869140625,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,6,679.0682067871094,671.8347778320312,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,7,666.9578094482422,660.4053955078125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,8,655.4189086914063,649.093505859375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,9,645.122509765625,638.7459716796875,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,10,634.655160522461,629.0971069335938,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,11,625.0430908203125,619.6493530273438,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,12,615.8553253173828,610.7927856445312,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,13,607.0117401123047,601.922119140625,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,14,598.9093841552734,593.9950561523438,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,15,590.4125793457031,586.0336303710938,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,16,583.027685546875,578.7791137695312,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,17,576.1949493408204,571.7926025390625,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,18,568.955078125,565.3018798828125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,19,562.3166046142578,558.7464599609375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,20,556.1935729980469,552.6286010742188,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,21,550.1617767333985,546.8641357421875,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,22,544.7533203125,541.2830200195312,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,23,539.0912536621094,535.8057250976562,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,24,533.4660949707031,530.7647094726562,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,25,528.5710601806641,526.26611328125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,26,524.7221252441407,521.8621826171875,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,27,519.7845794677735,517.7296752929688,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,28,515.5292846679688,513.4547119140625,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,29,511.8550262451172,509.4909973144531,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,30,508.0363739013672,505.8633117675781,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,31,504.25752410888674,502.1994934082031,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,32,500.73335723876954,498.8185729980469,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,33,497.8427764892578,495.6337585449219,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,34,494.5380615234375,492.6865539550781,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,35,491.19103088378904,489.79180908203125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,36,488.59972229003904,487.1614990234375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,37,486.50741424560545,484.4600524902344,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,38,483.30787353515626,482.0693054199219,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,39,481.24291839599607,479.5896301269531,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,40,478.9033889770508,477.3936767578125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,41,476.5435516357422,475.33538818359375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,42,474.2523941040039,473.2830810546875,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,43,472.31346588134767,471.4883728027344,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,44,470.52037048339844,469.7050476074219,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,45,468.8798431396484,468.0403137207031,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,46,467.60909576416014,466.6242980957031,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,47,465.84351959228513,465.03411865234375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,48,464.1032470703125,463.6181335449219,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,49,463.00044708251954,462.26422119140625,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,50,461.7310363769531,461.0907897949219,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,51,460.730729675293,459.8473205566406,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,52,459.5214141845703,458.8088684082031,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,53,458.29073333740234,457.86456298828125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,54,457.3370422363281,456.9048767089844,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,55,456.78011932373045,456.070068359375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,56,455.48193206787107,455.2845458984375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,57,454.95643615722656,454.5003662109375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,58,454.54499969482424,453.8493347167969,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,59,453.68152770996096,453.2081298828125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,60,453.0863693237305,452.5912170410156,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,61,452.10667572021487,452.0177001953125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,62,451.5801483154297,451.5029296875,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,63,451.1656234741211,450.9885559082031,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,64,450.9559722900391,450.5295104980469,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,65,450.25145416259767,450.1004333496094,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,66,450.2965347290039,449.69561767578125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,67,449.3943786621094,449.33062744140625,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,68,449.2095291137695,449.0059509277344,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,69,448.50877075195314,448.6231384277344,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,70,448.60258331298826,448.2826843261719,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,71,448.0881378173828,447.98529052734375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,72,448.09764251708987,447.7257995605469,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,73,447.6398422241211,447.40887451171875,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,74,447.3938980102539,447.1424865722656,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,75,447.0627502441406,446.89727783203125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,76,446.44940185546875,446.6729431152344,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,77,446.83239898681643,446.4435729980469,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,78,446.5090133666992,446.23968505859375,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,79,446.08259735107424,446.03106689453125,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_linear,80,445.764990234375,445.8508605957031,80,445.8508605957031
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,1,747.2761657714843,507.8166809082031,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,2,465.6846862792969,450.9140930175781,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,3,447.5784118652344,445.7088623046875,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,4,444.9649887084961,444.5882568359375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,5,443.9251007080078,444.2388000488281,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,6,444.03110656738284,444.02215576171875,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,7,443.7996200561523,443.90155029296875,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,8,443.79225006103513,443.82501220703125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,9,443.5260833740234,443.7211608886719,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,10,443.55098724365234,443.6733703613281,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,11,443.42413024902345,443.6023254394531,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,12,442.85093078613284,443.55206298828125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,13,442.979264831543,443.50006103515625,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,14,442.8768310546875,443.46783447265625,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,15,443.0310256958008,443.4258728027344,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,16,443.19864349365236,443.3768005371094,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,17,443.1160095214844,443.333740234375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,18,442.9547515869141,443.3368225097656,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,19,442.97902221679686,443.2881774902344,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,20,442.7005416870117,443.2676696777344,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,21,442.88842010498047,443.2559509277344,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,22,443.0590576171875,443.2268981933594,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,23,442.80657348632815,443.2164611816406,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,24,443.15840606689454,443.19122314453125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,25,443.2008972167969,443.1910095214844,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,26,442.675634765625,443.1676025390625,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,27,443.22700958251954,443.1507568359375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,28,442.8122039794922,443.120849609375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,29,442.9848159790039,443.1183776855469,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,30,442.92661437988284,443.0902099609375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,31,442.7155395507813,443.0921936035156,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,32,442.86630859375,443.0665588378906,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,33,442.51294097900393,443.0601501464844,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,34,442.92812194824216,443.0458068847656,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,35,442.74976501464846,443.0415954589844,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,36,443.08897552490237,443.0416564941406,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,37,442.37749633789065,442.99884033203125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,38,442.6570709228516,442.97552490234375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,39,442.7880142211914,442.97930908203125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,40,442.82420806884767,442.9851989746094,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,41,442.8321197509766,442.9881896972656,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,42,443.01037445068357,442.94317626953125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,43,442.5841995239258,442.9411315917969,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,44,442.84684295654296,442.9418029785156,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,45,442.3988403320312,442.9190673828125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,46,442.5875503540039,442.9208068847656,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,47,442.7101028442383,442.901123046875,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,48,442.86021118164064,442.8798828125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,49,442.74524841308596,442.8996276855469,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,50,442.6569290161133,442.8844909667969,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,51,442.95687408447264,442.8798522949219,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,52,442.6814025878906,442.86083984375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,53,442.72668914794923,442.8553771972656,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,54,442.9347839355469,442.8609924316406,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,55,443.1733856201172,442.8573303222656,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,56,442.8661361694336,442.836181640625,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,57,442.56275177001953,442.84564208984375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,58,442.69126586914064,442.83203125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,59,442.4601486206055,442.83282470703125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,60,442.6377883911133,442.8137512207031,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,61,442.44398498535156,442.8331604003906,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,62,442.4395950317383,442.7956848144531,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,63,442.8396789550781,442.8010559082031,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,64,442.5542358398437,442.81488037109375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,65,442.28175964355466,442.8020324707031,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,66,442.72509307861327,442.78851318359375,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,67,442.6835632324219,442.79559326171875,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,68,442.7760238647461,442.7587890625,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,69,442.6431411743164,442.7756042480469,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,70,442.6477844238281,442.7638854980469,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,71,442.493180847168,442.77838134765625,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,72,442.65958709716796,442.7655029296875,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,73,442.55936126708986,442.7748718261719,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,74,442.5308364868164,442.7431945800781,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,75,442.9517486572266,442.7764892578125,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,76,442.41124572753904,442.7388610839844,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,77,442.8920608520508,442.7322998046875,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,78,442.5108215332031,442.7438659667969,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,79,442.2622573852539,442.7541198730469,77,442.7322998046875
invariance_2x2,rotpad32_dct,4,32,amortized_mlp,80,442.8617279052734,442.7485656738281,77,442.7322998046875


==> anc/experiments_2026/exp21_ppca_stress_suite/geometry_selection.csv <==
fold,candidate,seed,selection_score,natural_change,mahalanobis_change,kmeans_change,raw_train_KL,scale_at_0.05
0,0,27000,0.0010625000000000402,0.001187500000000008,0.00012500000000004174,0.001875000000000071,369.47852787722815,0.01163296442246846
0,1,27001,0.0006249999999999867,0.0009375000000000355,0.00043749999999997957,0.0004999999999999449,369.4785278772283,0.011632964422468459
0,2,27002,0.0009374999999999615,0.0007499999999999174,0.0008749999999999591,0.001187500000000008,369.4785278772276,0.011632964422468469
0,3,27003,0.000500000000000019,6.250000000007638e-05,0.001375000000000015,6.249999999996536e-05,369.4785278772283,0.011632964422468459
0,4,27004,6.249999999996536e-05,0.0,6.249999999996536e-05,0.00012499999999993072,369.4785278772281,0.011632964422468462
0,5,27005,0.00024999999999997247,6.249999999996536e-05,0.0006249999999999867,6.249999999996536e-05,369.47852787722803,0.011632964422468462
0,6,27006,0.0001874999999999701,6.249999999996536e-05,0.00031249999999993783,0.0001875000000000071,369.47852787722775,0.011632964422468466
0,7,27007,0.0006249999999999867,0.00043749999999997957,0.0006875000000000631,0.0007499999999999174,369.4785278772281,0.011632964422468462
0,8,27008,0.0005416666666666625,0.0010000000000000009,0.00024999999999997247,0.0003750000000000142,369.47852787722803,0.011632964422468462
0,9,27009,0.00033333333333333365,0.0007499999999999174,6.250000000007638e-05,0.0001875000000000071,369.47852787722803,0.011632964422468462
0,10,27010,0.0009166666666666767,0.0016249999999999876,0.0007500000000000284,0.0003750000000000142,369.47852787722786,0.011632964422468466
0,11,27011,0.0005416666666666625,0.0007499999999999174,0.0006875000000000631,0.0001875000000000071,369.47852787722866,0.011632964422468452
0,12,27012,0.0012916666666666539,0.0022499999999999742,0.0006249999999999867,0.0010000000000000009,369.478527877228,0.011632964422468462
0,13,27013,0.0005208333333333037,0.0012499999999999734,0.00024999999999997247,6.249999999996536e-05,369.4785278772287,0.011632964422468452
0,14,27014,0.0004375000000000166,0.000500000000000056,0.00043749999999997957,0.0003750000000000142,369.47852787722866,0.011632964422468452
0,15,27015,0.0002083333333333659,0.0001875000000000071,0.00012500000000004174,0.00031250000000004885,369.47852787722815,0.01163296442246846
1,0,28000,0.0005625000000000213,0.0010000000000000009,0.0001875000000000071,0.000500000000000056,368.01621769284077,0.011656053265763475
1,1,28001,0.0005625000000000213,0.00012500000000004174,0.0008749999999999591,0.0006875000000000631,368.0162176928401,0.011656053265763487
1,2,28002,0.0010625000000000402,0.0013125000000000497,0.0014374999999999805,0.0004375000000000906,368.01621769284066,0.011656053265763477
1,3,28003,0.0007708333333333872,0.00031250000000004885,0.0005625000000000213,0.0014375000000000915,368.0162176928402,0.011656053265763484
1,4,28004,0.0004583333333333754,0.0003750000000000142,0.000500000000000056,0.000500000000000056,368.0162176928399,0.011656053265763489
1,5,28005,0.0009583333333333203,0.0006249999999999867,0.0010624999999999662,0.001187500000000008,368.0162176928409,0.011656053265763473
1,6,28006,0.0004166666666666948,0.001187500000000008,6.250000000007638e-05,0.0,368.0162176928401,0.011656053265763487
1,7,28007,0.0010416666666666814,0.0014374999999999805,0.0005625000000000213,0.0011250000000000426,368.0162176928403,0.011656053265763484
1,8,28008,0.0001666666666666483,0.00031249999999993783,0.0001875000000000071,0.0,368.01621769284105,0.011656053265763472
1,9,28009,0.000791666666666709,0.0009375000000000355,6.250000000007638e-05,0.001375000000000015,368.01621769284134,0.011656053265763466
1,10,28010,0.0006458333333333455,0.0008124999999999938,0.0003750000000000142,0.0007500000000000284,368.0162176928408,0.011656053265763475
1,11,28011,0.0013750000000000522,0.0010000000000000009,0.0010625000000000773,0.002062500000000078,368.01621769284026,0.011656053265763484
1,12,28012,0.0014583333333333393,0.0019375000000000364,0.00043749999999997957,0.0020000000000000018,368.0162176928408,0.011656053265763475
1,13,28013,0.000395833333333299,0.00012499999999993072,6.249999999996536e-05,0.0010000000000000009,368.0162176928408,0.011656053265763475
1,14,28014,0.0010000000000000009,0.0017500000000000293,0.0007499999999999174,0.000500000000000056,368.0162176928408,0.011656053265763475
1,15,28015,0.0010208333333333597,0.000500000000000056,0.0005625000000000213,0.0020000000000000018,368.01621769284037,0.011656053265763482
2,0,29000,0.00029166666666665303,6.249999999996536e-05,0.0006249999999999867,0.0001875000000000071,371.0145461830181,0.011608858927239629
2,1,29001,0.0003125000000000118,0.000500000000000056,0.00024999999999997247,0.0001875000000000071,371.0145461830179,0.011608858927239632
2,2,29002,0.00035416666666669244,0.000500000000000056,0.00024999999999997247,0.00031250000000004885,371.01454618301756,0.011608858927239637
2,3,29003,0.0003750000000000142,0.00031250000000004885,0.0007500000000000284,6.249999999996536e-05,371.01454618301756,0.011608858927239637
2,4,29004,0.0006458333333333085,0.0,0.0010000000000000009,0.0009374999999999245,371.0145461830181,0.011608858927239629
2,5,29005,0.0007291666666667066,0.0006875000000000631,0.0008124999999999938,0.0006875000000000631,371.0145461830171,0.011608858927239644
2,6,29006,0.000500000000000019,0.0002500000000000835,0.00031250000000004885,0.0009374999999999245,371.01454618301835,0.011608858927239625
2,7,29007,0.0006666666666667043,6.249999999996536e-05,0.001875000000000071,6.250000000007638e-05,371.01454618301767,0.011608858927239635
2,8,29008,0.0010208333333333226,0.0006249999999999867,0.001687500000000064,0.0007499999999999174,371.0145461830176,0.011608858927239637
2,9,29009,0.0006041666666666649,0.0009375000000000355,0.0006249999999999867,0.00024999999999997247,371.014546183018,0.01160885892723963
2,10,29010,0.0005625000000000213,0.0008124999999999938,0.0007500000000000284,0.00012500000000004174,371.0145461830179,0.011608858927239632
2,11,29011,0.0002708333333333683,0.00031250000000004885,6.249999999996536e-05,0.0004375000000000906,371.0145461830179,0.011608858927239632
2,12,29012,0.000979166666666642,0.00031249999999993783,0.0016249999999999876,0.0010000000000000009,371.0145461830182,0.011608858927239629
2,13,29013,0.0007083333333333108,0.001375000000000015,0.0003750000000000142,0.0003749999999999032,371.0145461830174,0.01160885892723964
2,14,29014,0.0007708333333333502,0.0006250000000000977,0.0008124999999999938,0.0008749999999999591,371.014546183018,0.01160885892723963
2,15,29015,0.0011250000000000426,0.00012500000000004174,0.0025000000000000577,0.0007500000000000284,371.0145461830174,0.01160885892723964
3,0,30000,0.0005208333333333037,0.0004999999999999449,0.0005625000000000213,0.0004999999999999449,370.9217335982072,0.01161031122932173
3,1,30001,0.0011249999999999687,0.0013124999999999387,0.0010624999999999662,0.0010000000000000009,370.92173359820765,0.011610311229321723
3,2,30002,0.00043749999999997957,0.0008124999999999938,0.00024999999999997247,0.00024999999999997247,370.92173359820725,0.01161031122932173
3,3,30003,0.0004999999999999449,0.0005624999999999103,0.0003750000000000142,0.0005624999999999103,370.9217335982079,0.01161031122932172
3,4,30004,0.0005416666666666256,0.00024999999999997247,0.000687499999999952,0.000687499999999952,370.9217335982083,0.011610311229321714
3,5,30005,0.0003750000000000142,0.0002500000000000835,0.00024999999999997247,0.0006249999999999867,370.9217335982068,0.011610311229321737
3,6,30006,0.0005416666666666256,0.00031249999999993783,0.0005625000000000213,0.0007499999999999174,370.921733598207,0.011610311229321733
3,7,30007,0.0010416666666666814,0.0010000000000000009,0.00031250000000004885,0.0018124999999999947,370.92173359820697,0.011610311229321733
3,8,30008,0.0008124999999999938,0.000687499999999952,0.0007500000000000284,0.0010000000000000009,370.9217335982076,0.011610311229321725
3,9,30009,0.00029166666666669006,0.0003750000000000142,0.00043749999999997957,6.250000000007638e-05,370.9217335982069,0.011610311229321735
3,10,30010,0.00027083333333329424,0.0007499999999999174,6.249999999996536e-05,0.0,370.9217335982077,0.011610311229321721
3,11,30011,0.0008750000000000332,0.000500000000000056,0.0019375000000000364,0.0001875000000000071,370.9217335982076,0.011610311229321725
3,12,30012,0.0004375000000000166,0.0002500000000000835,0.0001875000000000071,0.0008749999999999591,370.92173359820794,0.011610311229321718
3,13,30013,0.0003749999999999772,0.00043749999999997957,0.0001875000000000071,0.0004999999999999449,370.9217335982071,0.011610311229321732
3,14,30014,0.0008541666666666373,0.0017499999999999183,0.00043749999999997957,0.0003750000000000142,370.9217335982077,0.011610311229321721
3,15,30015,0.0005416666666666625,0.0008749999999999591,0.0003750000000000142,0.0003750000000000142,370.9217335982074,0.011610311229321726
4,0,31000,0.0006249999999999497,0.000687499999999952,0.00031249999999993783,0.0008749999999999591,370.757562776132,0.01161288145792324
4,1,31001,0.0009791666666666792,0.0006250000000000977,0.0016249999999999876,0.000687499999999952,370.7575627761323,0.011612881457923234
4,2,31002,0.0006666666666666673,0.0,0.0005625000000000213,0.0014374999999999805,370.75756277613186,0.011612881457923241
4,3,31003,0.0003541666666666554,6.250000000007638e-05,0.0008749999999999591,0.00012499999999993072,370.7575627761328,0.011612881457923227
4,4,31004,0.0011458333333333643,0.0003750000000000142,0.0015000000000000568,0.0015625000000000222,370.7575627761326,0.011612881457923229
4,5,31005,0.0003541666666666184,0.0004999999999999449,0.00043749999999997957,0.00012499999999993072,370.7575627761323,0.011612881457923234
4,6,31006,0.0003125000000000118,0.00012500000000004174,0.00024999999999997247,0.0005625000000000213,370.75756277613243,0.011612881457923233
4,7,31007,0.0008958333333333179,0.0004999999999999449,0.0015625000000000222,0.0006249999999999867,370.7575627761329,0.011612881457923226
4,8,31008,0.0007708333333333132,0.00024999999999997247,0.0014374999999999805,0.0006249999999999867,370.7575627761326,0.011612881457923229
4,9,31009,0.0003750000000000142,0.0,0.00031250000000004885,0.0008124999999999938,370.75756277613254,0.01161288145792323
4,10,31010,0.0011666666666666121,0.0011249999999999316,0.0010624999999999662,0.0013124999999999387,370.7575627761324,0.011612881457923233
4,11,31011,0.0008124999999999938,6.250000000007638e-05,0.0014374999999999805,0.0009374999999999245,370.7575627761323,0.011612881457923234
4,12,31012,0.00012500000000000475,6.249999999996536e-05,0.0001875000000000071,0.00012500000000004174,370.75756277613266,0.011612881457923229
4,13,31013,0.0007291666666666696,0.00043749999999997957,0.0003750000000000142,0.001375000000000015,370.7575627761324,0.011612881457923233
4,14,31014,0.0011041666666666468,0.0016249999999999876,0.0014374999999999805,0.00024999999999997247,370.7575627761328,0.011612881457923227
4,15,31015,0.0011250000000000056,0.00043749999999997957,0.0019375000000000364,0.0010000000000000009,370.75756277613175,0.011612881457923243


==> anc/experiments_2026/exp21_ppca_stress_suite/invariance_checks.csv <==
fold,representation,dimension,optimal_diag_KL_analytic,optimal_diag_KL_numeric,analytic_numeric_absdiff,signed_permutation_optimal_diag_KL,decoder_gram_max_absdiff_from_base10,marginal_likelihood_invariant_numeric
0,base10_canonical,10,0.0,0.0,0.0,0.0,0.0,True
0,rot10_dct,10,0.46099136067644864,0.46099136067644864,0.0,0.0,5.551115123125783e-17,True
0,pad32_canonical,32,0.0,0.0,0.0,0.0,0.0,True
0,rotpad32_dct,32,29.393033390757886,29.393033390757882,3.552713678800501e-15,0.0,6.938893903907228e-17,True
1,base10_canonical,10,0.0,0.0,0.0,0.0,0.0,True
1,rot10_dct,10,0.4786457550781975,0.4786457550781975,0.0,0.0,5.551115123125783e-17,True
1,pad32_canonical,32,3.552713678800501e-15,3.552713678800501e-15,0.0,0.0,0.0,True
1,rotpad32_dct,32,29.36413207391837,29.36413207391837,0.0,0.0,6.938893903907228e-17,True
2,base10_canonical,10,0.0,0.0,0.0,0.0,0.0,True
2,rot10_dct,10,0.4820119918117065,0.4820119918117065,0.0,0.0,5.551115123125783e-17,True
2,pad32_canonical,32,0.0,0.0,0.0,0.0,0.0,True
2,rotpad32_dct,32,29.45215061733184,29.452150617331835,3.552713678800501e-15,0.0,6.938893903907228e-17,True
3,base10_canonical,10,-3.552713678800501e-15,-3.552713678800501e-15,0.0,-7.105427357601002e-15,0.0,True
3,rot10_dct,10,0.4758317815483082,0.4758317815483082,0.0,-7.105427357601002e-15,6.938893903907228e-17,True
3,pad32_canonical,32,-3.552713678800501e-15,-3.552713678800501e-15,0.0,-3.552713678800501e-15,0.0,True
3,rotpad32_dct,32,29.44482439809024,29.44482439809024,0.0,-3.552713678800501e-15,6.938893903907228e-17,True
4,base10_canonical,10,0.0,0.0,0.0,0.0,0.0,True
4,rot10_dct,10,0.4726785131224531,0.4726785131224531,0.0,0.0,6.938893903907228e-17,True
4,pad32_canonical,32,3.552713678800501e-15,3.552713678800501e-15,0.0,0.0,0.0,True
4,rotpad32_dct,32,29.437666501352904,29.4376665013529,3.552713678800501e-15,0.0,8.326672684688674e-17,True


==> anc/experiments_2026/exp21_ppca_stress_suite/optimizer_components.csv <==
fold,representation,q_family,mean_error_KL,covariance_error_KL,total_KL
0,native_d10,amortized_linear,0.008744599210560164,6.873630260421073,6.882374859631634
0,native_d10,amortized_mlp,0.025623294123535714,0.05164145762047639,0.0772647517440121
0,pad32_canonical,amortized_linear,0.0017048032750043099,6.872071840231644,6.87377664350665
0,pad32_canonical,amortized_mlp,0.03597958710812008,0.05184355771557756,0.08782314482369764
1,native_d10,amortized_linear,0.0007235567267617564,6.850350469744297,6.851074026471058
1,native_d10,amortized_mlp,0.03630883225364933,0.053645003041611974,0.08995383529526133
1,pad32_canonical,amortized_linear,0.0012772675373329604,6.846234729959434,6.847511997496768
1,pad32_canonical,amortized_mlp,0.037158352458903234,0.05599151179633086,0.09314986425523411
2,native_d10,amortized_linear,0.000488953563822327,6.9218426146244925,6.922331568188315
2,native_d10,amortized_mlp,0.0307484172563455,0.05622007546588954,0.08696849272223502
2,pad32_canonical,amortized_linear,0.003442722393091461,6.91026600221399,6.913708724607081
2,pad32_canonical,amortized_mlp,0.035202290806582985,0.050218539498226404,0.08542083030480938
3,native_d10,amortized_linear,0.0008554371838716321,6.9269740135519156,6.927829450735787
3,native_d10,amortized_mlp,0.036034188244826494,0.05982882539954502,0.0958630136443715
3,pad32_canonical,amortized_linear,0.0005610476303647394,6.8995666927966655,6.900127740427031
3,pad32_canonical,amortized_mlp,0.028247779441851986,0.05957208239583074,0.08781986183768271
4,native_d10,amortized_linear,0.0017721626967686032,6.901933366592032,6.903705529288801
4,native_d10,amortized_mlp,0.034288357234312325,0.057378517026963616,0.09166687426127594
4,pad32_canonical,amortized_linear,0.0008017857356753094,6.925578396007896,6.9263801817435695
4,pad32_canonical,amortized_mlp,0.025339952183027196,0.05861090084616767,0.08395085302919486


==> anc/experiments_2026/exp21_ppca_stress_suite/per_condition.csv <==
panel,representation,fold,dimension,map,q_family,target_train_KL,exact_test_KL,test_KL_sd_image,A_q,A_p,A_gap,A_q_se_image,A_p_se_image,A_p_band_low,A_p_band_high,band_width,A_p_band_mc_low,A_p_band_mc_high,certified_degradation_upper95,expanded_coverage,independent_exact_within_5se,binary_KL,binary_slack,binary_utilization,binary_ok_tol_1e3,raw_code_pair_KL,raw_pair_support_failure,jeffreys_code_pair_KL_descriptive,active_encoder_codes_1pct,active_decoder_codes_1pct,Keff_encoder,Keff_decoder,q_disagreement,semantic_q_probe,semantic_p_probe,decoder_prototype_self_assign,nondegenerate,decision_use_success,n_test,S
native_rank,native_d2,0,2,natural_euclidean,exact_full,,0.0,0.0,0.9659140625,0.9661265625,-0.0002124999999999,0.0006396416537018,0.0006278980556757,0.9659140625,0.9659140625,0.0,0.9646603648587444,0.9671677601412556,0.0025073952825109,True,True,6.885256463093478e-07,-6.885256463093478e-07,0.0,True,5.241386301160501e-05,False,5.219762150322802e-05,10,10,8.792888934435418,8.746992330960278,0.0340859374999999,0.434975,0.43505625,True,False,False,10000,64
native_rank,native_d2,0,2,paper_mahalanobis,exact_full,,0.0,0.0,0.775859375,0.776034375,-0.000175,0.0028764146669238,0.0028720661172145,0.775859375,0.775859375,0.0,0.7702216022528293,0.7814971477471707,0.0112755454943413,True,True,8.808527896753888e-08,-8.808527896753888e-08,0.0,True,inf,True,4.075679840731893e-05,9,10,7.969615942385076,8.746992330960278,0.2241406249999999,0.458465625,0.458346875,True,True,False,10000,64
native_rank,native_d2,0,2,unsupervised_kmeans,exact_full,,0.0,0.0,0.96631875,0.9660453125,0.0002734374999999,0.0005929894171071,0.000600650976436,0.96631875,0.96631875,0.0,0.96515649074247,0.96748100925753,0.0023245185150602,True,True,1.1426594793822738e-06,-1.1426594793822738e-06,0.0,True,inf,True,6.0730976592184504e-05,10,10,9.765695911636469,9.760872138717994,0.0336812499999999,0.409565625,0.4098078125,True,False,False,10000,64
native_rank,native_d2,0,2,natural_euclidean,optimal_diag,,0.0,0.0,0.9659703125,0.9657140625,0.0002562499999999,0.0006331517917455,0.000638311684396,0.9659703125,0.9659703125,0.0,0.9647293349881788,0.9672112900118212,0.0024819550236425,True,True,9.9398395780767e-07,-9.9398395780767e-07,0.0,True,4.675784141558106e-05,False,4.6648882527679656e-05,10,10,8.789734607951553,8.745448321972399,0.0340296875,0.434940625,0.4345640625,True,False,False,10000,64
native_rank,native_d2,0,2,paper_mahalanobis,optimal_diag,,0.0,0.0,0.775803125,0.7756875,0.000115625,0.0028768488348704,0.0028764277774134,0.775803125,0.775803125,0.0,0.770164501283654,0.7814417487163461,0.011277247432692,True,True,3.8422558500182495e-08,-3.8422558500182495e-08,0.0,True,5.1991540286260024e-05,False,5.187228889849812e-05,9,10,7.96955140055322,8.745448321972399,0.2241968749999999,0.4587546875,0.4587296875,True,True,False,10000,64
native_rank,native_d2,0,2,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9663890625,0.9663734375,1.5624999999963585e-05,0.000592785155636,0.0005994267552467,0.9663890625,0.9663890625,0.0,0.9652272035949534,0.9675509214050466,0.0023237178100932,True,True,3.757054780613e-09,-3.757054780613e-09,0.0,True,4.4210057271392176e-05,False,4.392449962437492e-05,10,10,9.769125663478418,9.763126352392568,0.0336109374999999,0.4092453125,0.409759375,True,False,False,10000,64
native_rank,native_d2,0,2,natural_euclidean,amortized_linear,,2.619597643042923,0.0513926339693765,0.9643,0.9660765625,-0.0017765624999999,0.0004189658941125,0.0006334095974832,0.0564635913207343,0.999999999999,0.9435364086782656,0.0561701134017486,0.999999999999,0.908951059750712,True,True,4.7362138661281254e-05,2.619550280904262,1.807992871999435e-05,True,0.0006168585140087,False,0.0006164570683672,10,10,8.727471858819511,8.680147508473397,0.0356999999999999,0.4183109375,0.434753125,True,False,False,10000,64
native_rank,native_d2,0,2,paper_mahalanobis,amortized_linear,,2.619597643042923,0.0513926339693765,0.76594375,0.7755453125,-0.0096015624999999,0.001950591909469,0.0028784122854883,0.0161550790503973,0.9999986520900422,0.9838435730396448,0.0157303492375309,0.9999989014825132,0.7540365609050284,True,True,0.0002621795633948,2.619335463479528,0.0001000839056681,True,inf,True,0.0075167027318488,10,10,8.165388972271353,8.680147508473397,0.2340562499999999,0.433190625,0.4588640625,True,True,False,10000,64
native_rank,native_d2,0,2,unsupervised_kmeans,amortized_linear,,2.619597643042923,0.0513926339693765,0.9648875,0.9662859375,-0.0013984375,0.0003694660448922,0.0005992080829424,0.0566748783052525,0.999999999999,0.9433251216937476,0.05641460444331,0.999999999999,0.9091970490046788,True,True,2.9622664764539404e-05,2.6195680203781584,1.130809719699157e-05,True,0.0007939543510404,False,0.0007918280673426,10,10,9.819574178187937,9.817532722255272,0.0351124999999999,0.3943890625,0.40940625,True,False,False,10000,64
native_rank,native_d2,0,2,natural_euclidean,amortized_mlp,,0.0395398805412802,0.0543581185135418,0.9658578125,0.9661265625,-0.0002687499999999,0.0006365092151342,0.0006304089656393,0.8893790589584074,0.9954311913830484,0.1060521324246408,0.8873678134733497,0.9958163621065284,0.0797375570883134,True,True,1.1006984260317166e-06,0.0395387798428541,2.783767707346945e-05,True,0.0001201645326516,False,0.0001192056539905,10,10,8.782261487116655,8.73716473917688,0.0341421874999999,0.433928125,0.43465625,True,False,False,10000,64
native_rank,native_d2,0,2,paper_mahalanobis,amortized_mlp,,0.0395398805412802,0.0543581185135418,0.7757859375,0.77550625,0.0002796875,0.0028677485628647,0.0028776269763657,0.6461607503494374,0.8770563369361334,0.2308955865866959,0.6398394369474655,0.8813721091783124,0.1415672877357494,True,True,2.247267539342711e-07,0.0395396558145262,5.683546608079737e-06,True,9.607512692085076e-05,False,9.501314391701656e-05,9,10,7.967575585183413,8.73716473917688,0.2242140624999999,0.458209375,0.4583578125,True,True,False,10000,64
native_rank,native_d2,0,2,unsupervised_kmeans,amortized_mlp,,0.0395398805412802,0.0543581185135418,0.9658359375,0.965771875,6.406250000001723e-05,0.0005992139310604,0.0006080351046134,0.8893436587404583,0.9954243219215632,0.1060806631811049,0.8874500908132185,0.9957875016916192,0.0795603059916598,True,True,6.211287285835854e-08,0.0395398184284073,1.570891768211383e-06,True,inf,True,6.81200808831967e-05,10,10,9.77172904620187,9.76758816796009,0.0341640625,0.4092078125,0.409628125,True,False,False,10000,64
native_rank,native_d5,0,5,natural_euclidean,exact_full,,0.0,0.0,0.9339234375,0.9341234375,-0.0002,0.001373109740406,0.0013691644563539,0.9339234375,0.9339234375,0.0,0.931232142408804,0.936614732591196,0.0053825901823918,True,True,3.247033129937329e-07,-3.247033129937329e-07,0.0,True,0.0001029252081146,False,9.908087501362832e-05,10,10,9.690979576889426,9.637910073943724,0.0660765625,0.637553125,0.63730625,True,True,True,10000,64
native_rank,native_d5,0,5,paper_mahalanobis,exact_full,,0.0,0.0,0.7674328125,0.767278125,0.0001546874999999,0.0033080089533492,0.0033049321911277,0.7674328125,0.7674328125,0.0,0.7609491149514355,0.7739165100485644,0.0129673950971289,True,True,6.70127560867392e-08,-6.70127560867392e-08,0.0,True,inf,True,6.304678227228005e-05,10,10,9.922083953371384,9.637910073943724,0.2325671875,0.7213890625,0.72073125,True,True,False,10000,64
native_rank,native_d5,0,5,unsupervised_kmeans,exact_full,,0.0,0.0,0.941559375,0.9414046875,0.0001546875,0.0013108932007401,0.0013144454232008,0.941559375,0.941559375,0.0,0.9389900243265492,0.9441287256734509,0.0051387013469015,True,True,2.1707005865570985e-07,-2.1707005865570985e-07,0.0,True,8.722276482914658e-05,False,8.644436933643725e-05,10,10,9.432874985281051,9.428638919443388,0.058440625,0.5185359375,0.518575,True,True,True,10000,64
native_rank,native_d5,0,5,natural_euclidean,optimal_diag,,0.0,0.0,0.9342625,0.9341109375,0.0001515625,0.0013714760641948,0.0013727767303356,0.9342625,0.9342625,0.0,0.931574406914178,0.936950593085822,0.0053761861716439,True,True,1.867460810460659e-07,-1.867460810460659e-07,0.0,True,9.418510673562176e-05,False,9.239175729717528e-05,10,10,9.690086336795302,9.63859867957333,0.0657375,0.6368953125,0.6376109375,True,True,True,10000,64
native_rank,native_d5,0,5,paper_mahalanobis,optimal_diag,,0.0,0.0,0.767140625,0.7675640625,-0.0004234374999999,0.0033121643620221,0.0033071333948012,0.767140625,0.767140625,0.0,0.7606487828504367,0.7736324671495634,0.0129836842991267,True,True,5.022813090069483e-07,-5.022813090069483e-07,0.0,True,inf,True,8.91336502471637e-05,10,10,9.920689656011234,9.63859867957333,0.2328593749999999,0.7214296875,0.7217328125,True,True,False,10000,64
native_rank,native_d5,0,5,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9412296875,0.9410421875,0.0001875,0.0013196499391145,0.0013186299298578,0.9412296875,0.9412296875,0.0,0.9386431736193354,0.9438162013806648,0.0051730277613293,True,True,3.171422563412864e-07,-3.171422563412864e-07,0.0,True,9.359495742490684e-05,False,9.097936278275408e-05,10,10,9.433288323389288,9.43037867058536,0.0587703124999999,0.518428125,0.5182,True,True,True,10000,64
native_rank,native_d5,0,5,natural_euclidean,amortized_linear,,4.585809310162342,0.1527338451184084,0.9301765625,0.9343875,-0.0042109375,0.0010262417937901,0.001369532826762,0.0055065647266807,0.999999999999,0.9944934352723191,0.0054145762740325,0.999999999999,0.926773420141796,True,True,0.0001418280791754,4.585667482083167,3.0927600687887896e-05,True,inf,True,0.0006525651103972,10,10,9.698840211655636,9.652396906723585,0.0698234374999999,0.6194140625,0.636628125,True,True,False,10000,64
native_rank,native_d5,0,5,paper_mahalanobis,amortized_linear,,4.585809310162342,0.1527338451184084,0.750409375,0.767128125,-0.01671875,0.0026248639038076,0.0033107396627279,0.0010494397964576,0.9999999988962058,0.9989505590997482,0.0009934090181829,0.999999999267947,0.7545606992332802,True,True,0.000769804943782,4.58503950521856,0.0001678667584533,True,inf,True,0.0033309046611569,10,10,9.94831580702276,9.652396906723585,0.2495906249999999,0.6876328125,0.7212578125,True,True,False,10000,64
native_rank,native_d5,0,5,unsupervised_kmeans,amortized_linear,,4.585809310162342,0.1527338451184084,0.9375484375,0.941009375,-0.0034609374999999,0.0009732527689762,0.0013182951793382,0.0058570402685388,0.999999999999,0.9941429597304612,0.0057642809634691,0.999999999999,0.9336917319637242,True,True,0.0001059684588698,4.585703341703472,2.3107907831022397e-05,True,inf,True,0.0006235503568511,10,10,9.44951126860441,9.44077507640156,0.0624515624999999,0.5107921875,0.51814375,True,True,False,10000,64
native_rank,native_d5,0,5,natural_euclidean,amortized_mlp,,0.0729405706152947,0.0951987479709096,0.9342984375,0.93431875,-2.031250000000817e-05,0.0013697288944847,0.0013660932320775,0.7987034798763939,0.9905768097363248,0.1918733298599307,0.7946592279993323,0.9914513573884678,0.1423238781338578,True,True,3.361388194580359e-09,0.0729405672539065,4.6083930605767975e-08,True,0.0001263443136727,False,0.0001252271259558,10,10,9.688679667027596,9.637700636111274,0.0657015625,0.636565625,0.6373421875,True,True,False,10000,64
native_rank,native_d5,0,5,paper_mahalanobis,amortized_mlp,,0.0729405706152947,0.0951987479709096,0.767396875,0.7673671875,2.968749999998632e-05,0.0033082865677095,0.0033058557761824,0.5858811591173543,0.8992497579085236,0.3133685987911693,0.5785669015571264,0.9036597781255375,0.1953142151155842,True,True,2.468629634160013e-09,0.072940568146665,3.3844397066484886e-08,True,0.0001220707271787,False,0.0001210838209476,10,10,9.91934965746131,9.637700636111274,0.232603125,0.72145,0.721459375,True,True,False,10000,64
native_rank,native_d5,0,5,unsupervised_kmeans,amortized_mlp,,0.0729405706152947,0.0951987479709096,0.941234375,0.94069375,0.0005406249999999,0.0013155300553697,0.0013262139270991,0.8093366997359352,0.9927675098037442,0.1834308100678089,0.8053511630265241,0.9935226530527614,0.1384616508820005,True,True,2.626962669966459e-06,0.0729379436526247,3.60151099423346e-05,True,0.0001569598167691,False,0.0001550868455801,10,10,9.431921924578948,9.431414284715936,0.058765625,0.5181078125,0.5184890625,True,True,False,10000,64
native_rank,native_d10,0,10,natural_euclidean,exact_full,,0.0,0.0,0.90259375,0.902578125,1.5624999999963585e-05,0.002091645186881,0.0020990756804977,0.90259375,0.90259375,0.0,0.8984941254337132,0.9066933745662868,0.0081992491325735,True,True,1.3883197005819875e-09,-1.3883197005819875e-09,0.0,True,0.0001016322816841,False,9.960629238101886e-05,10,10,9.876790661104057,9.82888341369737,0.09740625,0.7485703125,0.74916875,True,True,True,10000,64
native_rank,native_d10,0,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7873390625,0.7875078125,-0.00016875,0.0035476354671011,0.0035453472217904,0.7873390625,0.7873390625,0.0,0.7803856969844817,0.7942924280155182,0.0139067310310365,True,True,8.506987871117188e-08,-8.506987871117188e-08,0.0,True,inf,True,7.307155581619645e-05,10,10,9.9776313083898,9.82888341369737,0.2126609375,0.880659375,0.8804984375,True,True,False,10000,64
native_rank,native_d10,0,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9095953125,0.909659375,-6.406250000001723e-05,0.0020367740584845,0.0020305099399898,0.9095953125,0.9095953125,0.0,0.9056032353453703,0.9135873896546296,0.0079841543092593,True,True,2.4964532759758337e-08,-2.4964532759758337e-08,0.0,True,9.938846512984198e-05,False,9.86126195385426e-05,10,10,9.6500253164719,9.622944495196494,0.0904046874999999,0.56940625,0.5692671875,True,True,True,10000,64
native_rank,native_d10,0,10,natural_euclidean,optimal_diag,,0.0,0.0,0.9025484375,0.9028734375,-0.000325,0.0020966164123594,0.0020906407855132,0.9025484375,0.9025484375,0.0,0.8984390693317754,0.9066578056682246,0.0082187363364492,True,True,6.016446417089131e-07,-6.016446417089131e-07,0.0,True,inf,True,7.704010116782268e-05,10,10,9.876981839724102,9.828781378146832,0.0974515624999999,0.7487125,0.7485578125,True,True,True,10000,64
native_rank,native_d10,0,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7870703125,0.7871109375,-4.062500000001634e-05,0.0035489673535338,0.0035518627994515,0.7870703125,0.7870703125,0.0,0.7801143364870737,0.7940262885129263,0.0139119520258527,True,True,4.9243317142054835e-09,-4.9243317142054835e-09,0.0,True,inf,True,5.8266406024248064e-05,10,10,9.977852144329304,9.828781378146832,0.2129296874999999,0.880646875,0.8804515625,True,True,False,10000,64
native_rank,native_d10,0,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.910290625,0.9100859375,0.0002046875,0.0020231007846593,0.0020264356994289,0.910290625,0.910290625,0.0,0.9063253474620676,0.9142559025379324,0.0079305550758648,True,True,2.561768369244361e-07,-2.561768369244361e-07,0.0,True,7.421964436487074e-05,False,7.35862057988765e-05,10,10,9.649610378319563,9.623455003002158,0.0897093749999999,0.5694671875,0.569503125,True,True,True,10000,64
native_rank,native_d10,0,10,natural_euclidean,amortized_linear,,6.882374859631634,0.1911289741814525,0.89728125,0.9024671875,-0.0051859374999999,0.0016823657218812,0.0020960183754515,0.0003225905442174,0.999999999999,0.9996774094547826,0.0003106921573364,0.999999999999,0.9002679946575508,True,True,0.0001504195092225,6.882224440122411,2.185575652160572e-05,True,0.0007716372569209,False,0.0007685934692521,10,10,9.877081355150878,9.820354381341804,0.1027187499999999,0.7363703125,0.7484046875,True,True,False,10000,64
native_rank,native_d10,0,10,paper_mahalanobis,amortized_linear,,6.882374859631634,0.1911289741814525,0.768028125,0.7870859375,-0.0190578125,0.0031361886908274,0.0035528360566469,6.338246401416114e-05,0.999999999999,0.999936617534986,5.807158070469942e-05,0.999999999999,0.774116983253317,True,True,0.0010611693569339,6.8813136902747,0.0001541865095373,True,inf,True,0.003979136069157,10,10,9.979825564266754,9.820354381341804,0.231971875,0.8543671875,0.880121875,True,True,False,10000,64
native_rank,native_d10,0,10,unsupervised_kmeans,amortized_linear,,6.882374859631634,0.1911289741814525,0.9049671875,0.909821875,-0.0048546874999999,0.001642213560915,0.0020296942128546,0.0003519294903753,0.999999999999,0.9996480705086248,0.0003393622123456,0.999999999999,0.907846563867048,True,True,0.0001413659529734,6.88223349367866,2.054028672611962e-05,True,inf,True,0.0008016911891916,10,10,9.655715841110414,9.628088958827057,0.0950328124999999,0.5641921875,0.569746875,True,True,False,10000,64
native_rank,native_d10,0,10,natural_euclidean,amortized_mlp,,0.0772647517440121,0.1308517768218082,0.9030234375,0.9027640625,0.000259375,0.0020896563502681,0.0020926831709354,0.7482517694337323,0.9794918603802056,0.2312400909464734,0.7425866274770034,0.9812254767285876,0.164532536469522,True,True,3.835041415528443e-07,0.0772643682398705,4.963507070124836e-06,True,9.899681215792822e-05,False,9.762369480936096e-05,10,10,9.876830867430918,9.82877600671222,0.0969765624999999,0.7483328125,0.7482078125,True,True,False,10000,64
native_rank,native_d10,0,10,paper_mahalanobis,amortized_mlp,,0.0772647517440121,0.1308517768218082,0.787190625,0.787021875,0.00016875,0.0035445832022829,0.0035504785431948,0.602829046761018,0.91524018513115,0.312411138370132,0.5948231312785097,0.9197179453431028,0.1993148767979647,True,True,8.49609687195781e-08,0.0772646667830433,1.0996083828893225e-06,True,9.172595288159872e-05,False,9.048049675546052e-05,10,10,9.977496903641228,9.82877600671222,0.2128093749999999,0.8801453125,0.8802875,True,True,False,10000,64
native_rank,native_d10,0,10,unsupervised_kmeans,amortized_mlp,,0.0772647517440121,0.1308517768218082,0.90959375,0.909865625,-0.000271875,0.0020279928804531,0.0020268334234147,0.7574576721452948,0.982247639321427,0.2247899671761322,0.7518704628736714,0.9838480075637152,0.1616981531720166,True,True,4.5024392645416026e-07,0.0772643015000856,5.827287557279358e-06,True,inf,True,0.0001231159418165,10,10,9.648559956723046,9.623556651999484,0.09040625,0.5695921875,0.5693265625,True,True,False,10000,64
native_rank,native_d20,0,20,natural_euclidean,exact_full,,0.0,0.0,0.8721265625,0.872021875,0.0001046875,0.0027379912999515,0.0027322574355224,0.8721265625,0.8721265625,0.0,0.8667600995520949,0.8774930254479051,0.0107329258958102,True,True,4.911312963163816e-08,-4.911312963163816e-08,0.0,True,7.999461004195001e-05,False,7.948911601836717e-05,10,10,9.960753426520256,9.873248401079309,0.1278734375,0.816496875,0.8160234375,True,True,True,10000,64
native_rank,native_d20,0,20,paper_mahalanobis,exact_full,,0.0,0.0,0.8119109375,0.81211875,-0.0002078125,0.0035688733042774,0.0035632729808372,0.8119109375,0.8119109375,0.0,0.8049159458236161,0.8189059291763838,0.0139899833527676,True,True,1.4147748693575722e-07,-1.4147748693575722e-07,0.0,True,6.322706082827088e-05,False,5.908610655876373e-05,10,10,9.98250235631052,9.873248401079309,0.1880890625,0.9435140625,0.943865625,True,True,True,10000,64
native_rank,native_d20,0,20,unsupervised_kmeans,exact_full,,0.0,0.0,0.8922265625,0.892215625,1.093750000003002e-05,0.0024802225040616,0.0024799253946353,0.8922265625,0.8922265625,0.0,0.887365326392039,0.897087798607961,0.0097224722159219,True,True,6.220044239105871e-10,-6.220044239105871e-10,0.0,True,5.202518331292872e-05,False,5.186711775382111e-05,10,10,9.788501517925091,9.842984869735384,0.1077734375,0.5995015625,0.599525,True,True,True,10000,64
native_rank,native_d20,0,20,natural_euclidean,optimal_diag,,-7.105427357601002e-15,0.0,0.872640625,0.8724296875,0.0002109374999998,0.0027270744535753,0.0027280163677641,0.872640625,0.872640625,0.0,0.8672955590709922,0.8779856909290077,0.0106901318580154,True,True,1.999871220778062e-07,-1.999871291832337e-07,0.0,True,7.199134892981672e-05,False,7.153251659751831e-05,10,10,9.959738519893577,9.873310114219136,0.127359375,0.8163234375,0.8160171875,True,True,True,10000,64
native_rank,native_d20,0,20,paper_mahalanobis,optimal_diag,,-7.105427357601002e-15,0.0,0.8120796875,0.8121796875,-9.9999999999989e-05,0.0035643862038291,0.0035636350195729,0.8120796875,0.8120796875,0.0,0.805093490540495,0.8190658844595051,0.0139723939190101,True,True,3.277299124367517e-08,-3.2772998349102536e-08,0.0,True,5.210352139270979e-05,False,4.900526201645375e-05,10,10,9.982422029354929,9.873310114219136,0.1879203124999999,0.944003125,0.9438859375,True,True,True,10000,64
native_rank,native_d20,0,20,unsupervised_kmeans,optimal_diag,,-7.105427357601002e-15,0.0,0.8922234375,0.892090625,0.0001328124999999,0.00248163695432,0.0024848982016358,0.8922234375,0.8922234375,0.0,0.8873594290695327,0.8970874459304673,0.0097280168609346,True,True,9.16508392433894e-08,-9.165084634881677e-08,0.0,True,5.0408561785671824e-05,False,5.030125490168825e-05,10,10,9.78886519805222,9.842991104753104,0.1077765625,0.5996359375,0.599653125,True,True,True,10000,64
native_rank,native_d20,0,20,natural_euclidean,amortized_linear,,10.955639875110265,0.4976765264488007,0.8653265625,0.8721796875,-0.006853125,0.0023663728571697,0.0027333280196566,2.0099977029452987e-06,0.999999999999,0.9999979900012972,1.8543383180080752e-06,0.999999999999,0.8699627989617346,True,True,0.0002075130497086,10.955432362060554,1.8941207640464495e-05,True,0.0008029153149597,False,0.0008007620991623,10,10,9.959011586792668,9.8686086659496,0.1346734375,0.80765,0.8161875,True,True,False,10000,64
native_rank,native_d20,0,20,paper_mahalanobis,amortized_linear,,10.955639875110265,0.4976765264488007,0.7925640625,0.8121328125,-0.01956875,0.0032992281433621,0.0035665466665778,5.211668421267746e-07,0.999999999999,0.999999478832158,4.57691824218287e-07,0.999999999999,0.7990300919691655,True,True,0.0012231917745684,10.954416683335694,0.0001116495055069,True,inf,True,0.0045956616507975,10,10,9.979528272066176,9.8686086659496,0.2074359375,0.9285078125,0.943784375,True,True,False,10000,64
native_rank,native_d20,0,20,unsupervised_kmeans,amortized_linear,,10.955639875110265,0.4976765264488007,0.88688125,0.8920171875,-0.0051359375,0.0021131637407731,0.0024850414581491,2.8994087732936435e-06,0.999999999999,0.9999971005902268,2.7050301943942756e-06,0.999999999999,0.8910203459017209,True,True,0.0001350614590126,10.95550481365125,1.232803017918618e-05,True,inf,True,0.001021093532063,10,10,9.795257931834268,9.846200517475246,0.11311875,0.5958484375,0.5996390625,True,True,False,10000,64
native_rank,native_d20,0,20,natural_euclidean,amortized_mlp,,0.1171916833316445,0.1710190267127912,0.87183125,0.872,-0.00016875,0.0027344602623756,0.0027313701960169,0.6604735321860064,0.9761951376919044,0.3157216055058981,0.6533938634138362,0.9783038686901296,0.22379692870042,True,True,1.2751707876350825e-07,0.1171915558145658,1.0881068957994527e-06,True,8.21404372457736e-05,False,8.179235550433638e-05,10,10,9.959464325346923,9.872183029701992,0.12816875,0.8157921875,0.816028125,True,True,False,10000,64
native_rank,native_d20,0,20,paper_mahalanobis,amortized_mlp,,0.1171916833316445,0.1710190267127912,0.8117296875,0.81201875,-0.0002890625,0.0035629045319818,0.0035667017369916,0.5848780281980739,0.9483337322014244,0.3634557040033505,0.5765610099952172,0.9519212592139332,0.2421519703874671,True,True,2.735910934151698e-07,0.1171914097405511,2.3345606585488272e-06,True,inf,True,8.086602907730208e-05,10,10,9.982351050609564,9.872183029701992,0.1882703125,0.9439765625,0.943859375,True,True,False,10000,64
native_rank,native_d20,0,20,unsupervised_kmeans,amortized_mlp,,0.1171916833316445,0.1710190267127912,0.892209375,0.8917421875,0.0004671874999999,0.0024806631250237,0.0024892874428865,0.6881503608026172,0.9838169393953832,0.2956665785927661,0.681429896602886,0.9854677034432964,0.2156415781221604,True,True,1.1318884353686488e-06,0.1171905514432092,9.65843653056404e-06,True,8.001802814191572e-05,False,7.984551926556627e-05,10,10,9.787358130081865,9.841920134581612,0.107790625,0.5994609375,0.59941875,True,True,False,10000,64
native_rank,native_d32,0,32,natural_euclidean,exact_full,,0.0,0.0,0.8651140625,0.86519375,-7.968749999998082e-05,0.0029347288626857,0.0029334403655659,0.8651140625,0.8651140625,0.0,0.8593619939291359,0.8708661310708641,0.011504137141728,True,True,2.7217910560965665e-08,-2.7217910560965665e-08,0.0,True,5.6534871636330995e-05,False,5.615970128817783e-05,10,10,9.958677885972635,9.88058124429325,0.1348859375,0.8389609375,0.8388046875,True,True,True,10000,64
native_rank,native_d32,0,32,paper_mahalanobis,exact_full,,0.0,0.0,0.818403125,0.8182328125,0.0001703124999999,0.0035809950018264,0.0035818322569911,0.818403125,0.818403125,0.0,0.8113843747964201,0.8254218752035799,0.0140375004071597,True,True,9.753853378441629e-08,-9.753853378441629e-08,0.0,True,inf,True,5.4082743371481424e-05,10,10,9.982674614128335,9.88058124429325,0.181596875,0.9554828125,0.95564375,True,True,True,10000,64
native_rank,native_d32,0,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.865984375,0.865803125,0.00018125,0.0028969257570582,0.0028981066709579,0.865984375,0.865984375,0.0,0.8603064005161658,0.8716623494838343,0.0113559489676684,True,True,1.4142617132609098e-07,-1.4142617132609098e-07,0.0,True,5.201988781615347e-05,False,5.1347532561317035e-05,10,10,9.373908046030332,9.64868113297732,0.1340156249999999,0.5127296875,0.5124984375,True,True,True,10000,64
native_rank,native_d32,0,32,natural_euclidean,optimal_diag,,1.4210854715202004e-14,0.0,0.86464375,0.8645234375,0.0001203124999999,0.0029415112935828,0.0029417280723993,0.8646436923276655,0.8646438075502396,1.1522257414853244e-07,0.8588783291750116,0.8704091688089499,0.0115307829604107,True,True,6.181003903600875e-08,-6.181002482515401e-08,4349494.824536324,True,6.318902889621656e-05,False,6.275220039435412e-05,10,10,9.958542022318245,9.87992883336316,0.1353562499999999,0.8390203125,0.8387953125,True,True,True,10000,64
native_rank,native_d32,0,32,paper_mahalanobis,optimal_diag,,1.4210854715202004e-14,0.0,0.818159375,0.8179765625,0.0001828125,0.0035829136645499,0.0035847144703512,0.8181593098992164,0.8181594401036303,1.3020441391731197e-07,0.8111367981496747,0.8251819497739038,0.0140450876328432,True,True,1.1226042764760189e-07,-1.1226041343674717e-07,7899625.314409256,True,3.945923879881079e-05,False,3.771119121973864e-05,10,10,9.982779401016062,9.87992883336316,0.1818406249999999,0.955303125,0.9555359375,True,True,True,10000,64
native_rank,native_d32,0,32,unsupervised_kmeans,optimal_diag,,1.4210854715202004e-14,0.0,0.866025,0.86603125,-6.249999999985434e-06,0.0028947301378983,0.0028981916523634,0.8660249425575737,0.8660250573455794,1.1478800576725234e-07,0.8603512704829355,0.8716987274191044,0.0113474005873454,True,True,1.6833993649322278e-10,-1.6832572563850755e-10,11845.8699259758,True,5.487323578441119e-05,False,5.37321355697376e-05,10,10,9.36887415197096,9.649274640353182,0.1339749999999999,0.5124640625,0.512340625,True,True,True,10000,64
native_rank,native_d32,0,32,natural_euclidean,amortized_linear,,18.020536483027644,0.8544923432492226,0.8580375,0.864871875,-0.0068343749999999,0.0025565968823343,0.0029361064980744,4.705641432067863e-10,0.999999999999,0.999999999528436,4.1013858975702533e-10,0.999999999999,0.8630484294792368,True,True,0.0001970634980129,18.02033941952963,1.0935495632917476e-05,True,0.0009261852084475,False,0.0009225456158522,10,10,9.95796809239988,9.880080034031614,0.1419625,0.8317046875,0.838884375,True,True,False,10000,64
native_rank,native_d32,0,32,paper_mahalanobis,amortized_linear,,18.020536483027644,0.8544923432492226,0.7913765625,0.8181640625,-0.0267874999999999,0.003316901298825,0.0035834086594443,6.800593421729673e-11,0.999999999999,0.999999999930994,5.5567550560908785e-11,0.999999999999,0.7978776889901296,True,False,0.0023261862751342,18.01821029675251,0.0001290852953975,True,inf,True,0.012209459690483,10,10,9.959808342037345,9.880080034031614,0.2086234375,0.9330421875,0.955384375,True,True,False,10000,64
native_rank,native_d32,0,32,unsupervised_kmeans,amortized_linear,,18.020536483027644,0.8544923432492226,0.86078125,0.865746875,-0.0049656249999999,0.002501462121039,0.002900846651383,5.062931185406683e-10,0.999999999999,0.9999999994927068,4.435304346017688e-10,0.999999999999,0.8656841153137061,True,True,0.0001049880202469,18.020431495007397,5.826020792765997e-06,True,inf,True,0.0009546408595294,10,10,9.378624889749624,9.660903638131396,0.1392187499999999,0.5097125,0.51241875,True,True,False,10000,64
native_rank,native_d32,0,32,natural_euclidean,amortized_mlp,,0.1483257075556132,0.3896798025777064,0.8655046875,0.864775,0.0007296875,0.0029268260539313,0.0029400876523885,0.6206805278220143,0.9799202234541974,0.359239695632183,0.6131718523148093,0.9818794602757778,0.2580694142508961,True,True,2.2800483100517176e-06,0.1483234275073031,1.5371902468065673e-05,True,8.601743292662283e-05,False,8.58451368767927e-05,10,10,9.95984834561748,9.882680841536354,0.1344953125,0.839734375,0.8389359375,True,True,False,10000,64
native_rank,native_d32,0,32,paper_mahalanobis,amortized_mlp,,0.1483257075556132,0.3896798025777064,0.818815625,0.8181390625,0.0006765625,0.0035751173741847,0.0035815526456068,0.561913008490747,0.9612990706439256,0.3993860621531787,0.5535052234942789,0.9643718398869314,0.2723176315591231,True,True,1.5397094159104018e-06,0.1483241678461972,1.0380597141821176e-05,True,inf,True,0.0001003725085393,10,10,9.98285519609348,9.882680841536354,0.1811843749999999,0.9553234375,0.9555078125,True,True,False,10000,64
native_rank,native_d32,0,32,unsupervised_kmeans,amortized_mlp,,0.1483257075556132,0.3896798025777064,0.8653640625,0.8651375,0.0002265624999999,0.0029000102232143,0.0029077231550359,0.6204953753492741,0.9798712039749145,0.3593758286256402,0.6130572787827915,0.9818147818080256,0.2579908037547086,True,True,2.2007724116319418e-07,0.148325487478372,1.4837430732004327e-06,True,8.411575332562172e-05,False,8.203255390695259e-05,10,10,9.370831611815522,9.65058894803925,0.1346359375,0.5128921875,0.5126109375,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,natural_euclidean,exact_full,,0.0,0.0,0.9026296875,0.902765625,-0.0001359374999999,0.0020960365916023,0.0020928310205775,0.9026296875,0.9026296875,0.0,0.8985214557804595,0.9067379192195406,0.0082164634390811,True,True,1.052139250961974e-07,-1.052139250961974e-07,0.0,True,9.159435354806786e-05,False,9.099910657427106e-05,10,10,9.877253443999326,9.828056081419083,0.0973703124999999,0.74845,0.7486578125,True,True,True,10000,64
invariance_2x2,base10_canonical,0,10,paper_mahalanobis,exact_full,,0.0,0.0,0.78710625,0.7869796875,0.0001265624999999,0.0035515834347542,0.0035500847722305,0.78710625,0.78710625,0.0,0.7801451464678817,0.7940673535321183,0.0139222070642366,True,True,4.7781337060516435e-08,-4.7781337060516435e-08,0.0,True,7.180654123548847e-05,False,6.961616782461501e-05,10,10,9.977846242558185,9.828056081419083,0.21289375,0.8803625,0.880559375,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.909640625,0.9099109375,-0.0002703124999999,0.0020335554788041,0.0020259197788846,0.909640625,0.909640625,0.0,0.905654856261544,0.913626393738456,0.0079715374769122,True,True,4.452873576585694e-07,-4.452873576585694e-07,0.0,True,9.773626716692564e-05,False,9.51848311941081e-05,10,10,9.64894157375647,9.623845797331647,0.090359375,0.5693078125,0.5696796875,True,True,True,10000,64
invariance_2x2,base10_canonical,0,10,natural_euclidean,optimal_diag,,0.0,0.0,0.90293125,0.9033703125,-0.0004390625,0.0020945442515541,0.0020867383144846,0.90293125,0.90293125,0.0,0.8988259432669539,0.907036556733046,0.0082106134660921,True,True,1.102706263701118e-06,-1.102706263701118e-06,0.0,True,9.612816127737138e-05,False,9.556504080731428e-05,10,10,9.877381740299068,9.828780007215066,0.09706875,0.7484625,0.7486625,True,True,True,10000,64
invariance_2x2,base10_canonical,0,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7869296875,0.787053125,-0.0001234374999999,0.0035518193804003,0.0035512607746608,0.7869296875,0.7869296875,0.0,0.7799681215144153,0.7938912534855848,0.0139231319711694,True,True,4.544935508699792e-08,-4.544935508699792e-08,0.0,True,6.710468800858027e-05,False,6.570803166867639e-05,10,10,9.97745214460179,9.828780007215066,0.2130703124999999,0.8800015625,0.8805640625,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.90986875,0.9100703125,-0.0002015625,0.002025990631277,0.0020316491578521,0.90986875,0.90986875,0.0,0.905897808362697,0.913839691637303,0.007941883274606,True,True,2.480386014179351e-07,-2.480386014179351e-07,0.0,True,inf,True,0.0001008726263681,10,10,9.64829592750845,9.62155082680139,0.09013125,0.5691859375,0.5694921875,True,True,True,10000,64
invariance_2x2,base10_canonical,0,10,natural_euclidean,amortized_linear,,6.882374859631634,0.1911289741814525,0.8969015625,0.9030625,-0.0061609375,0.0016910296560762,0.0020898977737608,0.0003211999927368,0.999999999999,0.9996788000062632,0.0003092876413639,0.999999999999,0.8999066929845455,True,True,0.0002128246137171,6.882162035017917,3.092313598979921e-05,True,inf,True,0.0009302544255626,10,10,9.87611628759288,9.820252686334952,0.1030984375,0.7361875,0.7486828125,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,paper_mahalanobis,amortized_linear,,6.882374859631634,0.1911289741814525,0.7685375,0.7865140625,-0.0179765625,0.0031356191735262,0.0035530779590277,6.384054294783503e-05,0.999999999999,0.9999361594560522,5.849769040922048e-05,0.999999999999,0.7746248158897021,True,True,0.0009434846688948,6.881431374962739,0.0001370870794075,True,inf,True,0.003979395241489,10,10,9.98017485144409,9.820252686334952,0.2314625,0.8544796875,0.8806859375,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,unsupervised_kmeans,amortized_linear,,6.882374859631634,0.1911289741814525,0.9055140625,0.9102125,-0.0046984374999999,0.0016450740750995,0.002021643313877,0.0003541060461718,0.999999999999,0.9996458939528282,0.0003414467794451,0.999999999999,0.90839696090775,True,True,0.0001329884145959,6.882241871217038,1.93230414367534e-05,True,inf,True,0.0008142268315885,10,10,9.656312040454385,9.626812303499102,0.0944859375,0.564371875,0.569675,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,natural_euclidean,amortized_mlp,,0.0772647517440121,0.1308517768218082,0.9031,0.902425,0.0006749999999999,0.002087364353286,0.0020975623780755,0.7483581918258095,0.979524733839352,0.2311665420135426,0.7426982182078028,0.9812555197192352,0.1644930159246379,True,True,2.5925268145101385e-06,0.0772621592171975,3.355381019147655e-05,True,0.0001334760299721,False,0.0001312061247642,10,10,9.87682118131127,9.828336596839629,0.0968999999999999,0.748803125,0.74865625,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,paper_mahalanobis,amortized_mlp,,0.0772647517440121,0.1308517768218082,0.787440625,0.787065625,0.000375,0.0035436730507455,0.0035514629246412,0.6031183054022367,0.9154023988635436,0.312284093461307,0.5951121963214769,0.9198767589700588,0.1992740278579843,True,True,4.197221902004747e-07,0.0772643320218219,5.432259610320984e-06,True,inf,True,8.64566212404048e-05,10,10,9.97734347354813,9.828336596839629,0.212559375,0.8802890625,0.8806109375,True,True,False,10000,64
invariance_2x2,base10_canonical,0,10,unsupervised_kmeans,amortized_mlp,,0.0772647517440121,0.1308517768218082,0.9096828125,0.909725,-4.218749999995719e-05,0.002024350163935,0.0020325023728527,0.7575835080652027,0.9822840638257788,0.2247005557605762,0.7520050335042023,0.983880439245134,0.1616455053171104,True,True,1.083425438171701e-08,0.0772647409097577,1.4022247062427986e-07,True,inf,True,0.0001150036911001,10,10,9.6474505003124,9.622878853386265,0.0903171874999999,0.5696109375,0.569615625,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,natural_euclidean,exact_full,,0.0,0.0,0.9028625,0.902715625,0.0001468749999999,0.0020919799153246,0.0020838093044548,0.9028625,0.9028625,0.0,0.8987622193659638,0.9069627806340362,0.0082005612680724,True,True,1.2287593088026105e-07,-1.2287593088026105e-07,0.0,True,8.622333149074997e-05,False,8.549868166693954e-05,10,10,9.877196851673713,9.826295614327904,0.0971374999999999,0.748775,0.7488921875,True,True,True,10000,64
invariance_2x2,rot10_dct,0,10,paper_mahalanobis,exact_full,,0.0,0.0,0.786859375,0.7872140625,-0.0003546875,0.0035548199807315,0.0035465691127134,0.786859375,0.786859375,0.0,0.7798919278377663,0.7938268221622338,0.0139348943244674,True,True,3.753617802822683e-07,-3.753617802822683e-07,0.0,True,inf,True,8.403006038591089e-05,10,10,9.978042679941886,9.826295614327904,0.2131406249999999,0.8806984375,0.88048125,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9098203125,0.9100625,-0.0002421875,0.0020320587405034,0.0020275814408489,0.9098203125,0.9098203125,0.0,0.9058374773686132,0.9138031476313868,0.0079656702627735,True,True,3.5802260980831164e-07,-3.5802260980831164e-07,0.0,True,0.0001013130637618,False,9.746775189047484e-05,10,10,9.64826761835933,9.623936440843142,0.0901796875,0.5694453125,0.5695640625,True,True,True,10000,64
invariance_2x2,rot10_dct,0,10,natural_euclidean,optimal_diag,,0.4609913606764487,5.551392699700355e-17,0.902525,0.9029125,-0.0003874999999999,0.0020841451632308,0.0020873129875184,0.4491568331892339,0.9996658736137312,0.5505090404244973,0.4437811791826104,0.99974041372889,0.4628287453373221,True,True,8.554399048507915e-07,0.4609905052365438,1.8556527905328584e-06,True,9.443868997645702e-05,False,9.393309952683232e-05,10,10,9.876963932964646,9.826317138334886,0.0974749999999999,0.7487296875,0.748896875,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,paper_mahalanobis,optimal_diag,,0.4609913606764487,5.551392699700355e-17,0.7865,0.787075,-0.0005749999999999,0.0035379153528426,0.0035479919139616,0.3195132426715812,0.9894208441454144,0.6699076014738331,0.3129139904599561,0.9905439618549065,0.4805203236316153,True,True,9.857756199215927e-07,0.4609903749008288,2.1383819828534033e-06,True,inf,True,9.526666412772248e-05,10,10,9.978025746942368,9.826317138334886,0.2135,0.8808265625,0.8803265625,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,unsupervised_kmeans,optimal_diag,,0.4609913606764487,5.551392699700355e-17,0.9102609375,0.909971875,0.0002890625,0.0020274124886837,0.0020273176804052,0.4595670244056884,0.9997964357158072,0.5402294113101187,0.4541808707509259,0.999847046580584,0.4600537952268941,True,True,5.104657897218499e-07,0.4609908502106589,1.1073218139550455e-06,True,inf,True,0.0001209441253324,10,10,9.649701165088224,9.621425937785965,0.0897390624999999,0.56960625,0.5696515625,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,natural_euclidean,amortized_linear,,7.426127123407653,0.4917458469012282,0.8968265625,0.902825,-0.0059984374999999,0.0016756956328447,0.0020920356669128,0.0001750176073253,0.999999999999,0.9998249823916748,0.0001682087533383,0.999999999999,0.8999427171870374,True,True,0.0002014116920369,7.425925711715616,2.7122036653820636e-05,True,inf,True,0.0008034765378802,10,10,9.881422959634133,9.82519549652092,0.1031734374999999,0.7358859375,0.748684375,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,paper_mahalanobis,amortized_linear,,7.426127123407653,0.4917458469012282,0.7657515625,0.7869921875,-0.021240625,0.0031199580631686,0.0035501357104917,3.0168837116040237e-05,0.999999999999,0.999969831161884,2.7484426982749e-05,0.999999999999,0.7718391958768278,True,True,0.001314739561796,7.4248123838458575,0.0001770424260112,True,0.0053387384305985,False,0.0053228060754435,10,10,9.980426744278706,9.82519549652092,0.2342484375,0.851721875,0.8804921875,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,unsupervised_kmeans,amortized_linear,,7.426127123407653,0.4917458469012282,0.904590625,0.9097984375,-0.0052078125,0.0016331709131499,0.0020362684952599,0.0001921091026567,0.999999999999,0.9998078908963433,0.0001848882540255,0.999999999999,0.9076067517357485,True,True,0.0001624583799539,7.425964665027699,2.1876595600133952e-05,True,inf,True,0.0008695477113412,10,10,9.6556266287134,9.625863324139887,0.095409375,0.5643125,0.56925625,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,natural_euclidean,amortized_mlp,,0.6503469150549613,0.2235297504519486,0.90273125,0.9027921875,-6.0937500000024514e-05,0.0020803794887983,0.0020924288022252,0.3584327720663106,0.9999530126193076,0.6415202405529968,0.3536308685101546,0.9999664774044212,0.5531779252878902,True,True,2.1152872316705665e-08,0.650346893902089,3.252552111347836e-08,True,inf,True,0.0001777246590787,10,10,9.87050775887646,9.81845949304662,0.09726875,0.748521875,0.7485921875,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,paper_mahalanobis,amortized_mlp,,0.6503469150549613,0.2235297504519486,0.7857109375,0.7869421875,-0.00123125,0.003541614236001,0.0035506822393804,0.2434294277962918,0.9956765715039884,0.7522471437076964,0.2377438780384621,0.9962416764866764,0.5549086233641,True,True,4.514541164880436e-06,0.6503424005137964,6.941743030331602e-06,True,inf,True,0.0001821091265491,10,10,9.976639650183666,9.81845949304662,0.2142890625,0.88051875,0.8804203125,True,True,False,10000,64
invariance_2x2,rot10_dct,0,10,unsupervised_kmeans,amortized_mlp,,0.6503469150549613,0.2235297504519486,0.9097703125,0.9101171875,-0.000346875,0.0020285751344026,0.0020280184030333,0.3669112533629234,0.9999742295655756,0.6330629762026522,0.3620919976805229,0.999982367819778,0.5516543220829062,True,True,7.345802099553407e-07,0.6503461804747513,1.1295205573370957e-06,True,0.0002188853933623,False,0.0002166043766625,10,10,9.649064799973573,9.623804387092662,0.0902296875,0.5688421875,0.5693984375,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,natural_euclidean,exact_full,,0.0,0.0,0.9028109375,0.9025453125,0.0002656249999999,0.0020944088474371,0.0020942026525318,0.9028109375,0.9028109375,0.0,0.8987058961590232,0.9069159788409769,0.0082100826819535,True,True,4.014102558163777e-07,-4.014102558163777e-07,0.0,True,7.700695885103473e-05,False,7.587299470161553e-05,10,10,9.87620929472976,9.827649463834687,0.0971890625,0.748603125,0.7484390625,True,True,True,10000,64
invariance_2x2,pad32_canonical,0,32,paper_mahalanobis,exact_full,,0.0,0.0,0.7871828125,0.7872375,-5.468750000003908e-05,0.0035510794846836,0.003551568422861,0.7871828125,0.7871828125,0.0,0.7802226967100201,0.7941429282899799,0.0139202315799598,True,True,8.927259059937664e-09,-8.927259059937664e-09,0.0,True,5.56445933131744e-05,False,5.430673236031687e-05,10,10,9.977530677682834,9.827649463834687,0.2128171875,0.880734375,0.8802828125,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.909728125,0.909878125,-0.0001499999999999,0.0020322099006946,0.0020291115401697,0.909728125,0.909728125,0.0,0.9057449935946384,0.9137112564053615,0.0079662628107231,True,True,1.3712673169110224e-07,-1.3712673169110224e-07,0.0,True,inf,True,7.453472755121692e-05,10,10,9.650206542871189,9.622930043893858,0.090271875,0.5694765625,0.5692265625,True,True,True,10000,64
invariance_2x2,pad32_canonical,0,32,natural_euclidean,optimal_diag,,0.0,0.0,0.902859375,0.902509375,0.00035,0.0020888818381958,0.0020937001089221,0.902859375,0.902859375,0.0,0.8987651665971362,0.9069535834028638,0.0081884168057275,True,True,6.968762935932521e-07,-6.968762935932521e-07,0.0,True,8.386092531404538e-05,False,8.318745005659223e-05,10,10,9.87724962688182,9.8283050705462,0.0971406249999999,0.7487078125,0.7485046875,True,True,True,10000,64
invariance_2x2,pad32_canonical,0,32,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7874734375,0.7869109375,0.0005625,0.0035463689458895,0.0035531488777404,0.7874734375,0.7874734375,0.0,0.7805225543660566,0.7944243206339434,0.0139017662678868,True,True,9.440767321438692e-07,-9.440767321438692e-07,0.0,True,6.981556127640066e-05,False,6.904035215882501e-05,10,10,9.977814115133633,9.8283050705462,0.2125265625,0.880684375,0.88033125,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.909675,0.9100046875,-0.0003296874999999,0.0020348796405783,0.0020275362334528,0.909675,0.909675,0.0,0.9056866359044664,0.9136633640955336,0.0079767281910669,True,True,6.628788870445372e-07,-6.628788870445372e-07,0.0,True,inf,True,0.0001092808741257,10,10,9.649923170240577,9.62216329891305,0.0903249999999999,0.569475,0.56931875,True,True,True,10000,64
invariance_2x2,pad32_canonical,0,32,natural_euclidean,amortized_linear,,6.87377664350665,0.2205602390120375,0.89700625,0.902621875,-0.005615625,0.0016871706050541,0.0020927435891752,0.0003246803132834,0.999999999999,0.9996753196857164,0.0003126784628074,0.999999999999,0.9000004259230987,True,True,0.0001764008129725,6.873600242693677,2.566286659012011e-05,True,inf,True,0.0008640331999859,10,10,9.88011555867227,9.824689770710178,0.10299375,0.736875,0.7489015625,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,paper_mahalanobis,amortized_linear,,6.87377664350665,0.2205602390120375,0.7689796875,0.7871578125,-0.018178125,0.003128691173397,0.0035518557203095,6.496282504431239e-05,0.999999999999,0.9999350371739556,5.954778888062062e-05,0.999999999999,0.7750523744109775,True,True,0.0009665960908944,6.872810047415755,0.0001406208174959,True,inf,True,0.0038770345494476,10,10,9.981516171190789,9.824689770710178,0.2310203125,0.8538296875,0.8804203125,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,unsupervised_kmeans,amortized_linear,,6.87377664350665,0.2205602390120375,0.9048671875,0.9099296875,-0.0050625,0.0016489491571937,0.0020285998076695,0.000354889179847,0.999999999999,0.999645110819153,0.0003421753760822,0.999999999999,0.9077569524720176,True,True,0.0001537877202547,6.873622855786396,2.2373104078087624e-05,True,inf,True,0.0008109491550794,10,10,9.653785855853208,9.622487101082498,0.0951328125,0.564603125,0.5693609375,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,natural_euclidean,amortized_mlp,,0.0878231448236976,0.1313818363429521,0.903259375,0.9028453125,0.0004140624999999,0.0020845036258357,0.0020921504393936,0.7360308403439701,0.9821416382204148,0.2461107978764447,0.7303229298637259,0.9837265944192431,0.1770220722429122,True,True,9.785344467680402e-07,0.0878221662892508,1.1142102104546803e-05,True,0.0001047732390794,False,0.0001042773210674,10,10,9.875110741941093,9.826582382923084,0.096740625,0.7480390625,0.7487015625,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,paper_mahalanobis,amortized_mlp,,0.0878231448236976,0.1313818363429521,0.7863125,0.7868640625,-0.0005515624999999,0.0035513101467628,0.0035527281781497,0.5885051552417904,0.920734807844745,0.3322296526029547,0.5804848723896623,0.9250463547308494,0.2127881954979928,True,True,9.064215485237976e-07,0.0878222384021491,1.0320987142323496e-05,True,inf,True,0.0001096580381056,10,10,9.977975826465457,9.826582382923084,0.2136875,0.8803921875,0.88046875,True,True,False,10000,64
invariance_2x2,pad32_canonical,0,32,unsupervised_kmeans,amortized_mlp,,0.0878231448236976,0.1313818363429521,0.90938125,0.90978125,-0.0003999999999999,0.0020310524937251,0.0020307656630595,0.7446940183764699,0.9844966994170868,0.2398026810406169,0.7390451424463214,0.9859627078071798,0.1743169704413798,True,True,9.733721523356195e-07,0.0878221714515453,1.1083321535452132e-05,True,inf,True,0.00013507884296,10,10,9.649834005840663,9.623373756424924,0.0906187499999999,0.569640625,0.569603125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,natural_euclidean,exact_full,,-7.105427357601002e-15,0.0,0.902828125,0.9031515625,-0.0003234374999999,0.0020915237513434,0.0020873866930585,0.902828125,0.902828125,0.0,0.8987287384473669,0.9069275115526332,0.0081987731052661,True,True,5.974016103223309e-07,-5.974016174277582e-07,0.0,True,9.074133426491762e-05,False,8.903900179186372e-05,10,10,9.87655476969075,9.828523923926657,0.097171875,0.7487171875,0.7486890625,True,True,True,10000,64
invariance_2x2,rotpad32_dct,0,32,paper_mahalanobis,exact_full,,-7.105427357601002e-15,0.0,0.786928125,0.7870078125,-7.968749999998082e-05,0.0035538933644776,0.0035532851738451,0.786928125,0.786928125,0.0,0.7799624940056238,0.7938937559943762,0.0139312619887522,True,True,1.8939486229790957e-08,-1.8939493335218315e-08,0.0,True,5.638632739137707e-05,False,5.558944653736208e-05,10,10,9.977513317579085,9.828523923926657,0.213071875,0.8803171875,0.8807390625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,unsupervised_kmeans,exact_full,,-7.105427357601002e-15,0.0,0.9101265625,0.9101171875,9.37499999997815e-06,0.0020246499549381,0.0020249978291003,0.9101265625,0.9101265625,0.0,0.9061582485883212,0.9140948764116787,0.0079366278233576,True,True,5.37219979647655e-10,-5.37227085075012e-10,0.0,True,8.106096727621132e-05,False,7.8629517729071e-05,10,10,9.649697349363793,9.623175346542908,0.0898734374999999,0.56953125,0.5693015625,True,True,True,10000,64
invariance_2x2,rotpad32_dct,0,32,natural_euclidean,optimal_diag,,29.39303339075788,7.105782655616454e-15,0.897621875,0.90260625,-0.004984375,0.001743304177946,0.0020965444372112,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9010387511877744,True,True,0.000139210081055,29.392894180676823,4.736159048450963e-06,True,inf,True,0.0007705541611253,10,10,9.880061880271604,9.823472951225565,0.1023781249999999,0.738671875,0.748821875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,paper_mahalanobis,optimal_diag,,29.39303339075788,7.105782655616454e-15,0.773121875,0.7871046875,-0.0139828124999999,0.003193301092075,0.0035523848624769,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.779380745139467,True,True,0.0005743986551099,29.392458992102767,1.9541999883909215e-05,True,inf,True,0.002506870295197,10,10,9.9804903987951,9.823472951225565,0.226878125,0.859640625,0.8806,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,unsupervised_kmeans,optimal_diag,,29.39303339075788,7.105782655616454e-15,0.9059875,0.90980625,-0.00381875,0.0016874998680423,0.0020276677467734,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.909294999740363,True,True,8.774993109158039e-05,29.392945640826788,2.9853989523644e-06,True,inf,True,0.0006193632542086,10,10,9.65446486288601,9.62424697937308,0.0940125,0.5655015625,0.5695546875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,natural_euclidean,amortized_linear,,32.855724271898396,0.1927672766518035,0.893378125,0.9031421875,-0.0097640624999999,0.0015530938245374,0.002091836007023,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8964221888950934,True,True,0.0005293695002781,32.85519490239812,1.61119412829655e-05,True,inf,True,0.0019177588126137,10,10,9.880466835749877,9.819342007507196,0.1066218749999999,0.7280328125,0.7487796875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,paper_mahalanobis,amortized_linear,,32.855724271898396,0.1927672766518035,0.748,0.7871546875,-0.0391546874999999,0.0029332093698981,0.0035513805069996,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7537490903640004,True,False,0.0043892715807216,32.851335000317675,0.000133592294128,True,inf,True,0.0153158481285069,10,10,9.971827972534854,9.819342007507196,0.252,0.827909375,0.8805734375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,unsupervised_kmeans,amortized_linear,,32.855724271898396,0.1927672766518035,0.9014765625,0.91038125,-0.0089046875,0.0015089486978826,0.002023058341682,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.90443410194685,True,True,0.0004721204119395,32.855252151486454,1.4369502496199945e-05,True,inf,True,0.0017477289836879,10,10,9.661112868582876,9.62995407776038,0.0985234375,0.560709375,0.5691828125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,natural_euclidean,amortized_mlp,,29.698847412248487,0.2915271240344079,0.897640625,0.9029671875,-0.0053265625,0.0017373086233701,0.0020923881452464,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9010457499008054,True,True,0.0001593368234361,29.69868807542505,5.365084416388339e-06,True,inf,True,0.0008059592377742,10,10,9.884784499276885,9.830234759070978,0.102359375,0.739103125,0.7482515625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,paper_mahalanobis,amortized_mlp,,29.698847412248487,0.2915271240344079,0.773665625,0.786671875,-0.0130062499999999,0.003178601898589,0.0035531610830205,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7798956847202346,True,True,0.0004967790572018,29.69835063319129,1.672721672683482e-05,True,inf,True,0.0023945841486474,10,10,9.980251783467027,9.830234759070978,0.2263343749999999,0.859246875,0.880578125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,0,32,unsupervised_kmeans,amortized_mlp,,29.698847412248487,0.2915271240344079,0.905975,0.90975,-0.0037749999999999,0.0016871234319056,0.0020293614573413,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.909281761925535,True,True,8.57155202896552e-05,29.6987616967282,2.8861564591999672e-06,True,inf,True,0.0007070844900669,10,10,9.65461444341192,9.626414512850223,0.094025,0.56606875,0.569396875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,random_mean,0.01,0.0100279523363957,0.0030802340063159,0.9033140625,0.9029578125,0.00035625,0.0020889512835995,0.0020849940026866,0.8561457338685738,0.9397797098671614,0.0836339759985875,0.8513357160397328,0.9430282612413028,0.0560726909761224,True,True,7.24981067907267e-07,0.0100272273553278,7.229602251658055e-05,True,9.783454133389996e-05,False,9.749613771282872e-05,10,10,9.87615068129575,9.826510508599336,0.0966859374999999,0.7491546875,0.7488828125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,random_mean,0.01,0.0100279523363957,0.0030802340063159,0.7873703125,0.7866671875,0.000703125,0.0035496529624403,0.0035516025953472,0.7258326352271113,0.8412727933618047,0.1154401581346934,0.7182951274016396,0.8474406131156722,0.0760325049047435,True,True,1.4741260530547196e-06,0.0100264782103427,0.0001470017012051,True,8.705348591295833e-05,False,8.539641295715632e-05,10,10,9.977607322418582,9.826510508599336,0.2126296875,0.8804296875,0.8801265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,random_mean,0.01,0.0100279523363957,0.0030802340063159,0.909834375,0.9102328125,-0.0003984375,0.0020284622052284,0.0020251357762305,0.8638528680609284,0.9449419597725222,0.0810890917115937,0.8591463150739393,0.9480593860086912,0.0546638458483084,True,True,9.701570469726345e-07,0.0100269821793488,9.67452790388236e-05,True,0.0001078291252019,False,0.0001062839290688,10,10,9.649589990020432,9.62191742495526,0.090165625,0.5694765625,0.5694234375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,geometry_selected_mean,0.01,0.0098795233460461,0.0039662548344373,0.9026328125,0.9026234375,9.375000000089171e-06,0.0020958088005154,0.0020943329155301,0.8557334063258447,0.9390044046740004,0.0832709983481557,0.8509160460836692,0.9422739159043944,0.0558245516653411,True,True,4.99993025026977e-10,0.009879522846053,5.060902307873784e-08,True,9.292050884484346e-05,False,9.16272305299016e-05,10,10,9.87673769432362,9.826966663656874,0.0973671874999999,0.74860625,0.7485234375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,geometry_selected_mean,0.01,0.0098795233460461,0.0039662548344373,0.7869546875,0.786996875,-4.218750000006821e-05,0.0035520965242013,0.0035504138287471,0.7258634906929282,0.8405338486204623,0.1146703579275341,0.7183257795795883,0.8467138256686275,0.0755910171078462,True,True,5.308327278053817e-09,0.0098795180377188,5.373060108388999e-07,True,inf,True,6.34465744486954e-05,10,10,9.977784614211686,9.826966663656874,0.2130453125,0.88041875,0.8804953125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,geometry_selected_mean,0.01,0.0098795233460461,0.0039662548344373,0.9100171875,0.9096671875,0.00035,0.0020321277274202,0.002036638646152,0.8644503840706381,0.9448650508123242,0.080414666741686,0.8597392131538872,0.9479935812249484,0.0542609446918564,True,True,7.462492871096005e-07,0.009878777096759,7.553494849609896e-05,True,8.025157441138319e-05,False,7.799100368520948e-05,10,10,9.648921732814411,9.623042384659582,0.0899828124999999,0.5694921875,0.56945,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,underdispersed,0.01,0.0099999999999909,0.0,0.9029203125,0.902796875,0.0001234374999999,0.0021099034206311,0.0020918664726883,0.8557553122849673,0.9394225584986378,0.0836672462136705,0.8509001867882725,0.9427070421190382,0.0561555364161645,True,True,8.684765193090439e-08,0.0099999131523389,8.684765193098336e-06,True,8.08337045916521e-05,False,7.815376885061725e-05,10,10,9.876650360476434,9.828529288919562,0.0970796874999999,0.749265625,0.74853125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,underdispersed,0.01,0.0099999999999909,0.0,0.7872,0.786884375,0.000315625,0.0035677857228516,0.0035538646023128,0.7257382940480177,0.8410521619455965,0.1153138678975788,0.7181636067071759,0.8472532545744889,0.0760292533096133,True,True,2.9712761152216657e-07,0.0099997028723793,2.971276115224368e-05,True,6.41403045775668e-05,False,6.20962046306358e-05,10,10,9.977678891423432,9.828529288919562,0.2128,0.8810671875,0.880165625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,underdispersed,0.01,0.0099999999999909,0.0,0.910246875,0.9098125,0.0004343749999999,0.0020454354624893,0.0020308840410179,0.8644139392501398,0.9452251693017544,0.0808112300516146,0.8596666501751313,0.9483673177942388,0.0545892783313478,True,True,1.1514116017291706e-06,0.0099988485883891,0.000115141160173,True,inf,True,0.0001248102007206,10,10,9.649726109020524,9.621167203680248,0.0897531249999999,0.5696203125,0.5694578125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,overdispersed,0.01,0.0099999999999695,0.0,0.902434375,0.9028046875,-0.0003703124999999,0.0020717733489554,0.0020929839002593,0.8551836434372305,0.9390350923895542,0.0838514489523236,0.8504186210573537,0.942263117489684,0.0560764297065989,True,True,7.805057740967875e-07,0.0099992194941954,7.80505774099161e-05,True,8.27748782857341e-05,False,8.23774999605643e-05,10,10,9.876271769779178,9.827519087915272,0.0975656249999999,0.7483796875,0.748865625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,overdispersed,0.01,0.0099999999999695,0.0,0.786759375,0.787209375,-0.0004499999999999,0.003533602705334,0.0035506841253815,0.7252602814611135,0.8406605839832749,0.1154003025221613,0.7177595779914392,0.8468039639506997,0.0759256583110155,True,True,6.041281847155239e-07,0.0099993958717848,6.041281847173611e-05,True,6.988939131229716e-05,False,6.918592039779118e-05,10,10,9.977949222970128,9.827519087915272,0.2132406249999999,0.8797625,0.880146875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,overdispersed,0.01,0.0099999999999695,0.0,0.9098796875,0.909975,-9.53124999999444e-05,0.0020121998587456,0.0020306372588162,0.8639781665272077,0.94493617439495,0.0809580078677423,0.8593099123450179,0.94802965871503,0.0545136868781237,True,True,5.5429260250472066e-08,0.0099999445707093,5.542926025064063e-06,True,inf,True,7.304394584035679e-05,10,10,9.64946327268485,9.623565768913064,0.0901203124999999,0.5692546875,0.56945,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,random_mean,0.05,0.0501397616819789,0.0154011700315796,0.9030484375,0.903096875,-4.8437500000053646e-05,0.0020919934438697,0.0020887401989052,0.7837966239888876,0.9704302821447356,0.1866336581558478,0.7783215136854563,0.9726068209457456,0.1288272309645283,True,True,1.3402837001510017e-08,0.0501397482791419,2.67309547391152e-07,True,0.0001308892974353,False,0.0001292328066392,10,10,9.87494067781522,9.825887181462145,0.0969515625,0.748934375,0.7489046875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,random_mean,0.05,0.0501397616819789,0.0154011700315796,0.7875015625,0.787103125,0.0003984375,0.0035523234151769,0.0035489581726186,0.6418261709638619,0.8959545864547224,0.2541284154908605,0.6338685402530733,0.900974010179342,0.1605955761406735,True,True,4.739006447046154e-07,0.0501392877813342,9.451593482043674e-06,True,inf,True,9.997345933645596e-05,10,10,9.977828402767386,9.825887181462145,0.2124984374999999,0.8805359375,0.880403125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,random_mean,0.05,0.0501397616819789,0.0154011700315796,0.9098171875,0.909934375,-0.0001171875,0.0020304930471603,0.0020296295904889,0.7929390939146331,0.9739982838920642,0.1810591899774311,0.7875474591407379,0.9760351558511248,0.1262494947316964,True,True,8.375173402967198e-08,0.0501396779302449,1.6703656184264177e-06,True,inf,True,0.0001398357139261,10,10,9.650139151829244,9.62188597017195,0.0901828125,0.56969375,0.5693875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,geometry_selected_mean,0.05,0.0493976167302305,0.0198312741721867,0.902759375,0.90254375,0.000215625,0.0020914400086045,0.0020933691679571,0.7844670544443189,0.9699557049110266,0.1854886504667077,0.7790035540744001,0.9721489113509514,0.1278550433424649,True,True,2.6446987345046065e-07,0.049397352260357,5.353899458242679e-06,True,9.971229927493612e-05,False,9.952124830243868e-05,10,10,9.875705418129652,9.826640636981166,0.0972406249999999,0.748240625,0.7487828125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,geometry_selected_mean,0.05,0.0493976167302305,0.0198312741721867,0.7868625,0.7869125,-4.999999999999449e-05,0.0035514316711896,0.0035523297601693,0.6422689482893175,0.8948482188060352,0.2525792705167177,0.6343212384795532,0.8998875063647617,0.1595020675959785,True,True,7.454196296839948e-09,0.0493976092760342,1.509019420420359e-07,True,0.0001195471890693,False,0.0001142037922722,10,10,9.977445042282548,9.826640636981166,0.2131374999999999,0.8806984375,0.880559375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,geometry_selected_mean,0.05,0.0493976167302305,0.0198312741721867,0.909746875,0.90975625,-9.375000000089171e-06,0.0020326716012356,0.0020303972395848,0.793888824875023,0.9736664948794194,0.1797776700043963,0.7884995155345869,0.9757203655812016,0.1252313958038349,True,True,5.352502360215e-10,0.0493976161949802,1.0835547774391636e-08,True,inf,True,0.0001130824929684,10,10,9.650770826276764,9.626878384372333,0.090253125,0.56960625,0.56943125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,underdispersed,0.05,0.050000000000125,0.0,0.9033015625,0.902628125,0.0006734375,0.0021264047101824,0.0020980686507428,0.7843347571533997,0.9705065163409105,0.1861717591875107,0.7787684177832379,0.9727182846656716,0.1287008979487197,True,True,2.58533977315757e-06,0.0499974146603518,5.1706795463022074e-05,True,7.944868628814542e-05,False,7.906045448921597e-05,10,10,9.876085129092411,9.82883560113598,0.0966984374999999,0.7490796875,0.7488171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,underdispersed,0.05,0.050000000000125,0.0,0.7872234375,0.7869375,0.0002859375,0.0035850573916866,0.003551383987266,0.6417280101405246,0.8956326056411592,0.2539045955006346,0.633699983808123,0.9007032582927741,0.1605501661795829,True,True,2.438971560037614e-07,0.049999756102969,4.877943120063028e-06,True,inf,True,7.814209184917227e-05,10,10,9.977930762178234,9.82883560113598,0.2127765625,0.8816453125,0.880440625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,underdispersed,0.05,0.050000000000125,0.0,0.9102046875,0.910203125,1.5625000000518696e-06,0.0020690318853429,0.0020263101525912,0.7936629131681452,0.974143679372907,0.1804807662047618,0.7881660819775426,0.9762167647623872,0.1260939080177296,True,True,1.4935251963998594e-11,0.0499999999851898,2.987050392792248e-10,True,8.034402167145276e-05,False,7.864679428016621e-05,10,10,9.649239016539108,9.623409303301866,0.0897953124999999,0.569571875,0.569509375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,overdispersed,0.05,0.0500000000000575,0.0,0.90258125,0.9027796875,-0.0001984375,0.0020497312960318,0.0020971287196803,0.7833693200847055,0.9701195211066084,0.1867502010219028,0.7780107392753646,0.9722601994284972,0.1285879840648578,True,True,2.241894843864638e-07,0.0499997758105731,4.483789687724114e-06,True,9.456501621155086e-05,False,9.263122836997614e-05,10,10,9.877271213799148,9.827884181108212,0.09741875,0.747915625,0.74890625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,overdispersed,0.05,0.0500000000000575,0.0,0.786134375,0.7867546875,-0.0006203124999999,0.0035192877162593,0.0035549713115578,0.6404802842224179,0.8948419196419836,0.2543616354195657,0.6326070771091525,0.8998282190033322,0.1604251018147158,True,True,1.1459499507553495e-06,0.0499988540501067,2.2918999015080614e-05,True,0.0001037136938785,False,0.000101657673631,10,10,9.977980927485191,9.827884181108212,0.2138656249999999,0.8790859375,0.88048125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,overdispersed,0.05,0.0500000000000575,0.0,0.909434375,0.9099703125,-0.0005359375,0.0019912792475605,0.0020295743119303,0.792614964850302,0.9737444301292132,0.181129465278911,0.7873327895657812,0.9757493959935916,0.1260044927594373,True,True,1.7498888257411974e-06,0.0499982501112318,3.4997776514783664e-05,True,inf,True,0.000103293673522,10,10,9.651063394246863,9.62318781585859,0.0905656249999999,0.5687265625,0.5693390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,random_mean,0.1,0.1002795233639578,0.0308023400631592,0.90335625,0.90296875,0.0003874999999999,0.0020877078949817,0.0020858299387766,0.7220470134468282,0.9847065227027806,0.2626595092559524,0.716277598157641,0.9861418607704686,0.1911705593165232,True,True,8.579180642771019e-07,0.1002786654458936,8.555266673569491e-06,True,0.0001943223959133,False,0.0001923033601772,10,10,9.87443677131429,9.822727414270892,0.09664375,0.748459375,0.7485859375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,random_mean,0.1,0.1002795233639578,0.0308023400631592,0.7883875,0.7869609375,0.0014265625,0.003546934417476,0.0035504963067201,0.5761327520533239,0.9283254989083995,0.3521927468550757,0.5681028626980629,0.9324097710976422,0.2272366287601902,True,True,6.0792245934911376e-06,0.1002734441393643,6.062279106998739e-05,True,0.0001429465515922,False,0.0001413342959191,10,10,9.977137426875975,9.822727414270892,0.2116124999999999,0.880584375,0.8803984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,random_mean,0.1,0.1002795233639578,0.0308023400631592,0.9092203125,0.910409375,-0.0011890624999999,0.0020422792276561,0.0020206300583405,0.7304233859202857,0.9867467090710657,0.25632332315078,0.7246914112120105,0.9880742961079272,0.1885317685741956,True,True,8.632884315234058e-06,0.1002708904796426,8.608820650155643e-05,True,0.0002216066800533,False,0.0002201632404731,10,10,9.649022522098004,9.61965105248664,0.0907796874999999,0.5696046875,0.5694421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,geometry_selected_mean,0.1,0.098795233460461,0.0396625483443735,0.9025671875,0.902875,-0.0003078125,0.0020925526017443,0.0020982273540396,0.7225783421884691,0.984142674903811,0.2615643327153419,0.7168126286747343,0.9856086987272856,0.1898559619246845,True,True,5.397279041039925e-07,0.0987946937325569,5.463096600910381e-06,True,0.0001456509167763,False,0.0001451803663309,10,10,9.875583818538756,9.824937724888892,0.0974328125,0.749115625,0.74875625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,geometry_selected_mean,0.1,0.098795233460461,0.0396625483443735,0.7869859375,0.7871890625,-0.0002031249999999,0.003547906294727,0.0035502924489439,0.5762218907357882,0.9267783143912964,0.3505564236555083,0.5682032253580427,0.9309009503767998,0.2257366084796223,True,True,1.2311840623892745e-07,0.0987951103420548,1.2461978369452483e-06,True,0.0001479043326275,False,0.0001459258562226,10,10,9.977430165948531,9.824937724888892,0.2130140625,0.8804078125,0.8805421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,geometry_selected_mean,0.1,0.098795233460461,0.0396625483443735,0.909521875,0.9097734375,-0.0002515624999999,0.0020392713337656,0.0020301158545481,0.7324962855093224,0.9865967264469988,0.2541004409376765,0.7267739159423048,0.9879351158465116,0.1867449308718758,True,True,3.851508947979492e-07,0.0987948483095662,3.898476488261862e-06,True,0.0001785597946539,False,0.0001775040825916,10,10,9.650992809042185,9.628085568165377,0.0904781249999999,0.569640625,0.5695859375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,underdispersed,0.1,0.0999999999999978,0.0,0.9030359375,0.9024734375,0.0005625,0.0021561165558397,0.0020992240191313,0.7219028569439478,0.984539832020534,0.2626369750765862,0.7159512950560913,0.9860289142478716,0.1913106308933545,True,True,1.8005449949619638e-06,0.0999981994550029,1.800544994962002e-05,True,0.0001024031718113,False,0.0001011577450846,10,10,9.87705863769583,9.82819030903986,0.0969640625,0.74985,0.7490328125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,underdispersed,0.1,0.0999999999999978,0.0,0.7878609375,0.7873828125,0.0004781249999999,0.003598214339523,0.0035496941394683,0.5758439000391649,0.9278799271645144,0.3520360271253494,0.5677036596815477,0.9320325043220604,0.2272097779239174,True,True,6.831349017851298e-07,0.099999316865096,6.831349017851444e-06,True,7.107371427003835e-05,False,6.953250301292572e-05,10,10,9.97779645059133,9.82819030903986,0.2121390625,0.881884375,0.8804015625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,underdispersed,0.1,0.0999999999999978,0.0,0.909846875,0.90959375,0.000253125,0.00209260313911,0.0020312698576579,0.7316340972863529,0.9869113215564956,0.2552772242701429,0.7257527975277138,0.9882654284438614,0.1881955796249419,True,True,3.899056801938178e-07,0.0999996100943176,3.899056801938261e-06,True,9.061949867286028e-05,False,8.791763272090675e-05,10,10,9.649306121713645,9.622414656281432,0.0901531249999999,0.569934375,0.56924375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,overdispersed,0.1,0.1000000000000014,0.0,0.902571875,0.9025390625,3.281249999997904e-05,0.0020339797300649,0.0020948228836788,0.7212461744010926,0.9843728846231976,0.263126710222105,0.7156366450561192,0.985785000998932,0.1909218302148081,True,True,6.120621599425716e-09,0.0999999938793798,6.120621599425628e-08,True,9.004609719685693e-05,False,8.96505119053663e-05,10,10,9.877185830761462,9.827947767037411,0.0974281249999999,0.747925,0.74851875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,overdispersed,0.1,0.1000000000000014,0.0,0.7858859375,0.787425,-0.0015390625,0.0035089008634518,0.0035471033537286,0.5735570672098931,0.9267044024066756,0.3531473351967824,0.565637445489769,0.9307740771425178,0.2271259377025964,True,True,7.0631484514538986e-06,0.0999929368515499,7.063148451453798e-05,True,inf,True,0.0001169401078518,10,10,9.977737150355358,9.827947767037411,0.2141140624999999,0.878525,0.8800484375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,overdispersed,0.1,0.1000000000000014,0.0,0.909353125,0.909521875,-0.00016875,0.0019780854123118,0.0020384737659252,0.7309225927523331,0.986744477305844,0.2558218845535108,0.725368915711621,0.98803247554853,0.1878612566965101,True,True,1.729250250260845e-07,0.0999998270749764,1.7292502502608204e-06,True,inf,True,9.224650814407042e-05,10,10,9.649479301230516,9.621997173475632,0.090646875,0.5689546875,0.5692921875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,random_mean,0.25,0.2506988084098947,0.0770058501578981,0.903665625,0.9025765625,0.0010890625,0.002080855691567,0.0020941626871104,0.5861948914876489,0.9971655062776512,0.4109706147900024,0.5803430036429492,0.9975927920966337,0.3274010985125222,True,True,6.76670929884997e-06,0.2506920417005959,2.699138995422085e-05,True,0.0003328012028195,False,0.0003314510389838,10,10,9.874490846443353,9.819922082804942,0.0963343749999999,0.74828125,0.7486171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,random_mean,0.25,0.2506988084098947,0.0770058501578981,0.78883125,0.787278125,0.0015531249999999,0.0035377748274309,0.003546873923901,0.4427353710508528,0.97027121937745,0.5275358483265972,0.4351309396154473,0.97261991134673,0.3606343490463173,True,True,7.214666785001307e-06,0.2506915937431097,2.8778225276624623e-05,True,0.000309644088072,False,0.0003061795838184,10,10,9.976551915397811,9.819922082804942,0.21116875,0.8806890625,0.88035,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,random_mean,0.25,0.2506988084098947,0.0770058501578981,0.909334375,0.9097,-0.0003656249999999,0.0020348957304427,0.0020343449912574,0.5944611583017552,0.9977488109732584,0.4032876526715032,0.5886287439462635,0.9981141026338026,0.3246940266854043,True,True,8.12696921439007e-07,0.2506979957129733,3.2417263033426172e-06,True,inf,True,0.0003006224648255,10,10,9.649574582863204,9.619231050099463,0.0906656249999999,0.569896875,0.56910625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,geometry_selected_mean,0.25,0.2469880836511527,0.0991563708609337,0.9022453125,0.9026578125,-0.0004125,0.0021007246595356,0.0020902929876048,0.5869918301931863,0.9968883053348528,0.4098964751416664,0.5811069658199444,0.9973467484952548,0.3252557670127454,True,True,9.670461203628924e-07,0.2469871166050323,3.915355372888165e-06,True,inf,True,0.0002129935767916,10,10,9.875082938688102,9.822248813674696,0.0977546875,0.748996875,0.74865625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,geometry_selected_mean,0.25,0.2469880836511527,0.0991563708609337,0.7863296875,0.787240625,-0.0009109375,0.0035591181019408,0.0035494546250479,0.442632798825719,0.9687959969356238,0.5261631981099048,0.4350014754691521,0.97121975872203,0.3583040835106519,True,True,2.474568530302511e-06,0.2469856090826224,1.0018979433022382e-05,True,0.0002062439283894,False,0.0002053488305723,10,10,9.977142792005075,9.822248813674696,0.2136703125,0.88089375,0.880115625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,geometry_selected_mean,0.25,0.2469880836511527,0.0991563708609337,0.9099734375,0.909490625,0.0004828125,0.0020298419981191,0.0020276447892012,0.5982545147235472,0.9977154967382832,0.399460982014736,0.5924198653542679,0.9980859535505662,0.3215320624620457,True,True,1.4181818632951946e-06,0.2469866654692894,5.741903991199195e-06,True,inf,True,0.0002672098720526,10,10,9.653383914848636,9.630789770747798,0.0900265624999999,0.56994375,0.569440625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,underdispersed,0.25,0.2499999999996234,0.0,0.9035671875,0.9029765625,0.0005906249999999,0.0021838437840153,0.0020910238725312,0.5865870013475082,0.9971334433047034,0.4105464419571952,0.5804485606674246,0.9975844277837668,0.3273989606492455,True,True,1.9944759237410176e-06,0.2499980055236996,7.977903694976088e-06,True,inf,True,0.0001197533426557,10,10,9.876771932166667,9.828347674683554,0.0964328125,0.749890625,0.7483546875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,underdispersed,0.25,0.2499999999996234,0.0,0.7883953125,0.7872859375,0.0011093749999999,0.003626253278548,0.0035497093703188,0.4427529041964987,0.9700091369778792,0.5272562327813806,0.4349626247247186,0.9724268099987112,0.3605401442012356,True,True,3.6791737567435073e-06,0.2499963208258666,1.4716695026996198e-05,True,0.0001099985305378,False,0.0001079603475829,10,10,9.977545458802346,9.828347674683554,0.2116046875,0.88294375,0.8808046875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,underdispersed,0.25,0.2499999999996234,0.0,0.9102,0.91,0.0001999999999999,0.0021262669145063,0.002029854549441,0.5962731481629528,0.9978139189123532,0.4015407707494003,0.5901618242707116,0.9981886623800336,0.3242056588817207,True,True,2.443634263591223e-07,0.249999755636197,9.774537054379616e-07,True,8.122281724609983e-05,False,7.954408436117863e-05,10,10,9.6485729307196,9.623162233057329,0.0897999999999999,0.569846875,0.5694421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,overdispersed,0.25,0.25,0.0,0.90179375,0.9030328125,-0.0012390625,0.0020017757867637,0.0020901706803273,0.5840333854170876,0.9969339212713096,0.4129005358542219,0.5784354848905351,0.9973653770283762,0.3272817456515219,True,True,8.7334211586207e-06,0.2499912665788413,3.49336846344828e-05,True,9.710799107276057e-05,False,9.660501800810254e-05,10,10,9.877605997632676,9.82823935763983,0.09820625,0.7469453125,0.7487671875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,overdispersed,0.25,0.25,0.0,0.784775,0.787221875,-0.0024468749999999,0.0034771717452222,0.0035497432494547,0.4387724877758377,0.9687449026001403,0.5299724148243026,0.4313482502867798,0.9711065468907472,0.3602420063338558,True,True,1.7822171192000483e-05,0.249982177828808,7.128868476800193e-05,True,inf,True,0.000145327863747,10,10,9.978057458170843,9.82823935763983,0.215225,0.8771328125,0.880440625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,overdispersed,0.25,0.25,0.0,0.909596875,0.9099296875,-0.0003328125,0.0019396530914212,0.0020310176302399,0.5953832570587669,0.997756321301412,0.4023730642426451,0.5898163575750307,0.998105151580068,0.3235822374841549,True,True,6.749916942220624e-07,0.2499993250083057,2.6999667768882497e-06,True,0.000116041891955,False,0.0001146481038285,10,10,9.65054430823525,9.623395665065567,0.090403125,0.568734375,0.569453125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,random_mean,0.5,0.5013976168197892,0.1540117003157962,0.903971875,0.9031640625,0.0008078124999999,0.0020841848598706,0.0020911995078438,0.4296070102021104,0.9997991507840596,0.5701921405819491,0.4243186587453774,0.9998479010561117,0.483738218579969,True,True,3.7399803519346138e-06,0.5013938768394373,7.459110746589021e-06,True,0.0005565897947425,False,0.0005549559666753,10,10,9.871807973613375,9.816718870938791,0.096028125,0.748328125,0.74871875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,random_mean,0.5,0.5013976168197892,0.1540117003157962,0.7889390625,0.7872,0.0017390624999999,0.0035444374739274,0.0035485939196487,0.3036270551118488,0.9916545111252146,0.6880274560133658,0.2971762212409646,0.9926037431357546,0.4987099387079332,True,True,9.045028913746455e-06,0.5013885717908755,1.8039632838935875e-05,True,0.0005014202989905,False,0.0004995717542089,10,10,9.9759055933122,9.816718870938791,0.2110609375,0.8802796875,0.8805578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,random_mean,0.5,0.5013976168197892,0.1540117003157962,0.9091609375,0.909609375,-0.0004484375,0.0020409937862795,0.0020319403063117,0.4364459252070229,0.9998594607724895,0.5634135355654666,0.4311614472580595,0.9998960677123868,0.4819998380630486,True,True,1.2210961040920584e-06,0.5013963957236851,2.435384738836804e-06,True,0.0005144094860181,False,0.0005122161690459,10,10,9.64681509980379,9.617220150580115,0.0908390624999999,0.5695890625,0.5696171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,geometry_selected_mean,0.5,0.4939761673023056,0.1983127417218675,0.9021,0.9026671875,-0.0005671874999999,0.0021044943385269,0.0020924532789288,0.4310171590072326,0.9997555861402336,0.5687384271330009,0.4256932608487107,0.9998129781367192,0.4805315480548021,True,True,1.82761753736362e-06,0.4939743396847682,3.6998091372395034e-06,True,0.000357034074494,False,0.0003533843071352,10,10,9.87559146402693,9.820923626258889,0.0978999999999999,0.74891875,0.7484265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,geometry_selected_mean,0.5,0.4939761673023056,0.1983127417218675,0.7862734375,0.7873546875,-0.00108125,0.0035573460918177,0.0035475894216836,0.3043795981063523,0.9909543350026504,0.6865747368962982,0.2979090691191689,0.9919581626028112,0.4953367667207939,True,True,3.487063760203215e-06,0.4939726802385454,7.059174087783849e-06,True,inf,True,0.0003654972115637,10,10,9.977458355829048,9.820923626258889,0.2137265625,0.88046875,0.8801828125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,geometry_selected_mean,0.5,0.4939761673023056,0.1983127417218675,0.90945,0.910415625,-0.0009656249999999,0.002044406769219,0.0020167570957025,0.440713796654465,0.9998506072418352,0.5591368105873702,0.4353931223109696,0.9998893614373244,0.4780639149566997,True,True,5.697882943717092e-06,0.4939704694193618,1.153473248483682e-05,True,inf,True,0.0004443435835274,10,10,9.655303404276724,9.633310058246495,0.09055,0.5698671875,0.569265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,underdispersed,0.5,0.5,0.0,0.904134375,0.90269375,0.001440625,0.0022205860813286,0.0020949563626863,0.4305419211581027,0.9997983540768964,0.5692564329187937,0.4249024686057191,0.9998502063904002,0.4835842551136849,True,True,1.1866240693835004e-05,0.4999881337593062,2.373248138767001e-05,True,0.0001551716580397,False,0.0001532225998287,10,10,9.876896047240804,9.829147305949856,0.0958656249999999,0.750565625,0.7487578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,underdispersed,0.5,0.5,0.0,0.7885578125,0.7871703125,0.0013874999999999,0.0036570983862262,0.0035495747649979,0.3038795849621691,0.99154304261184,0.687663457649671,0.2972242806531926,0.9925300780108188,0.4985014446838107,True,True,5.754738581408014e-06,0.4999942452614186,1.1509477162816029e-05,True,0.0001172917183601,False,0.0001163241090608,10,10,9.977816837077157,9.829147305949856,0.2114421875,0.8838984375,0.8802640625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,underdispersed,0.5,0.5,0.0,0.9106625,0.9101921875,0.0004703125,0.0021653231596868,0.0020218012680285,0.4391807258908847,0.9998721589475024,0.5606914330566177,0.4335392863441482,0.9999081268067924,0.481367247048838,True,True,1.3551282949316747e-06,0.4999986448717051,2.7102565898633494e-06,True,0.0001108110744482,False,0.0001097203436267,10,10,9.649544808275555,9.624672297339266,0.0893374999999999,0.570178125,0.5694578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,overdispersed,0.5,0.4999999999999893,0.0,0.901853125,0.9030953125,-0.0012421874999999,0.0019700585380484,0.0020939930861665,0.4275744641180442,0.9997666073647684,0.5721921432467241,0.4226094129457335,0.9998184580232068,0.4831050267888416,True,True,8.782474891251037e-06,0.499991217525098,1.756494978250245e-05,True,0.0001805505105582,False,0.0001790379180047,10,10,9.878464431723383,9.829094259778596,0.0981468749999999,0.746175,0.7487984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,overdispersed,0.5,0.4999999999999893,0.0,0.7844421875,0.7869703125,-0.0025281249999999,0.0034453957051617,0.0035533297115224,0.3000447725127602,0.9909456071059528,0.6909008345931926,0.2938310880776045,0.9919141062110436,0.4973640750045125,True,True,1.9007369156359265e-05,0.499980992630833,3.8014738312719344e-05,True,inf,True,0.0001927671597867,10,10,9.97821383970396,9.829094259778596,0.2155578124999999,0.8760515625,0.88055625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,overdispersed,0.5,0.4999999999999893,0.0,0.90905625,0.910234375,-0.001178125,0.0019115481616463,0.0020239963906927,0.4370343550760832,0.999856196651382,0.5628218415752988,0.4320808451641935,0.9998913802635998,0.4807220392326333,True,True,8.46028118189901e-06,0.4999915397188074,1.692056236379838e-05,True,inf,True,0.0001285201377778,10,10,9.649798597597494,9.622880706270555,0.0909437499999999,0.5680734375,0.569059375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,random_mean,1.0,1.002795233639579,0.3080234006315924,0.904446875,0.9026,0.001846875,0.0020789682628775,0.0020922018559069,0.2397196571490442,0.9999989775648894,0.7602793204158452,0.2359530912112291,0.9999993880104976,0.6725685615840109,True,True,1.9509955699154383e-05,1.0027757236838797,1.945557282750965e-05,True,0.0010022304438135,False,0.0009985798820986,10,10,9.869293404645568,9.811327552694824,0.095553125,0.7479125,0.748746875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,random_mean,1.0,1.002795233639579,0.3080234006315924,0.790159375,0.7869578125,0.0032015625,0.0035327354140027,0.0035499706854584,0.1533429619957466,0.999271383087994,0.8459284210922473,0.1491051699789224,0.9994040869584064,0.6479783664325229,True,True,3.068130047872118e-05,1.0027645523391002,3.0595778130461826e-05,True,0.000922136315354,False,0.0009197324163394,10,10,9.974620937577884,9.811327552694824,0.209840625,0.8797015625,0.8801984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,random_mean,1.0,1.002795233639579,0.3080234006315924,0.9083671875,0.9099171875,-0.0015499999999999,0.002052931179316,0.0020279544246216,0.243408616084663,0.9999993754923164,0.7565907594076535,0.2396232059764724,0.9999996395719511,0.672767726634987,True,True,1.4580046701383794e-05,1.0027806535928776,1.4539405665567914e-05,True,inf,True,0.0008948596650431,10,10,9.646858369023642,9.61436602029974,0.0916328125,0.5697203125,0.5694765625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,geometry_selected_mean,1.0,0.987952334604611,0.396625483443735,0.9017375,0.9028015625,-0.0010640625,0.0021074075638332,0.0020895624854979,0.2412854218497025,0.9999983643799336,0.758712942530231,0.2374701400106618,0.9999989942995916,0.6683978788144513,True,True,6.4304895791523695e-06,0.9879459041150318,6.508906709275524e-06,True,inf,True,0.0006941610019124,10,10,9.874280330175116,9.81768689305789,0.0982625,0.7488375,0.7483890625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,geometry_selected_mean,1.0,0.987952334604611,0.396625483443735,0.7861546875,0.787225,-0.0010703125,0.0035594307682476,0.0035496010259333,0.15390595221446,0.9991271526713348,0.8452212004568748,0.1496324371686359,0.9992807082369656,0.6434987346371295,True,True,3.4153992878407403e-06,0.9879489192053232,3.457048653270929e-06,True,0.0007334922196356,False,0.0007291470810794,10,10,9.977285660575207,9.81768689305789,0.2138453125,0.8803296875,0.8800125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,geometry_selected_mean,1.0,0.987952334604611,0.396625483443735,0.90885625,0.9101859375,-0.0013296874999999,0.002054890516511,0.0020196045572122,0.2480258678182746,0.9999993108339086,0.751973443015634,0.2441860184205255,0.9999996017788926,0.6686978169918362,True,True,1.0766463066282528e-05,0.9879415681415448,1.0897755579059774e-05,True,inf,True,0.0008065728930298,10,10,9.65499760614475,9.635526978881982,0.0911437499999999,0.5700078125,0.5693359375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,underdispersed,1.0,1.0,0.0,0.9045859375,0.90305625,0.0015296875,0.002279765388141,0.0020889666365525,0.2406173529602081,0.9999989647355878,0.7593816117753797,0.2364792918686377,0.9999994117639568,0.6725749857921188,True,True,1.342738583959952e-05,0.9999865726141604,1.342738583959952e-05,True,0.0001756153071938,False,0.0001749231945353,10,10,9.876378839873048,9.82842905435399,0.0954140624999999,0.751228125,0.748634375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,underdispersed,1.0,1.0,0.0,0.789353125,0.7871734375,0.0021796874999999,0.0036970105034594,0.0035492529931353,0.1534145523174565,0.9992447107578922,0.8458301584404357,0.1489818924722259,0.999387022768764,0.6476173731145546,True,True,1.421506180161649e-05,0.9999857849381985,1.421506180161649e-05,True,0.0002071760038243,False,0.0002030327811082,10,10,9.977680808047372,9.82842905435399,0.210646875,0.8850140625,0.880375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,underdispersed,1.0,1.0,0.0,0.9111109375,0.9098828125,0.001228125,0.0022086273112707,0.0020349665857553,0.2468108675642782,0.9999995546994364,0.7531886871351582,0.242681413751284,0.9999997623972452,0.6727584332788066,True,True,9.235240173428251e-06,0.9999907647598266,9.235240173428251e-06,True,0.000166979685061,False,0.0001635999977049,10,10,9.64904505050908,9.624586921955956,0.0888890624999999,0.570625,0.5693625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,natural_euclidean,overdispersed,1.0,1.0,0.0,0.901140625,0.902278125,-0.0011375,0.0019169074640898,0.0020991617985339,0.2374195476799926,0.9999984515825416,0.762578903902549,0.2339867440714309,0.9999990031430492,0.6709110195581852,True,True,7.312135585948055e-06,0.999992687864414,7.312135585948055e-06,True,inf,True,0.0001736958228517,10,10,9.878231144362491,9.828486584322546,0.0988593749999999,0.74486875,0.7485984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,paper_mahalanobis,overdispersed,1.0,1.0,0.0,0.7829390625,0.7867984375,-0.0038593749999999,0.0034036840493543,0.0035535761582894,0.1494858545053466,0.9991007666880486,0.8496149121827019,0.1454814541508682,0.999250121902406,0.6441288290858663,True,True,4.420326563279445e-05,0.9999557967343672,4.420326563279445e-05,True,inf,True,0.0003366435044522,10,10,9.978667338407512,9.828486584322546,0.2170609375,0.8738578125,0.880546875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,0,10,unsupervised_kmeans,overdispersed,1.0,1.0,0.0,0.90870625,0.9098046875,-0.0010984374999999,0.0018599136389307,0.0020296112168813,0.2445068668525892,0.9999993841216545,0.7554925172690651,0.2410619634109945,0.9999996258044016,0.6712897173213098,True,True,7.324992251024794e-06,0.999992675007749,7.324992251024794e-06,True,inf,True,0.0001541811142088,10,10,9.652965617090551,9.623316278903928,0.0912937499999999,0.5674953125,0.5691921875,True,True,False,10000,64
native_rank,native_d2,1,2,natural_euclidean,exact_full,,0.0,0.0,0.9606015625,0.9607625,-0.0001609375,0.0007112724134037,0.0007154948612077,0.9606015625,0.9606015625,0.0,0.9592074685697286,0.9619956564302712,0.0027881878605426,True,True,3.430823743875099e-07,-3.430823743875099e-07,0.0,True,4.2204450524852347e-05,False,3.982877029449091e-05,10,10,8.656580169169333,8.602676032732234,0.0393984375,0.42843125,0.42866875,True,False,False,10000,64
native_rank,native_d2,1,2,paper_mahalanobis,exact_full,,0.0,0.0,0.7809125,0.7809109375,1.5625000000518696e-06,0.0027789718793054,0.0027832285720583,0.7809125,0.7809125,0.0,0.7754657151165613,0.7863592848834388,0.0108935697668774,True,True,7.134933735283771e-12,-7.134933735283771e-12,0.0,True,3.9451868567688664e-05,False,3.932449392771904e-05,10,10,7.947270565854245,8.602676032732234,0.2190875,0.4501484375,0.4504984375,True,True,False,10000,64
native_rank,native_d2,1,2,unsupervised_kmeans,exact_full,,0.0,0.0,0.965484375,0.9657765625,-0.0002921875,0.0005967886434948,0.0005920560062241,0.965484375,0.965484375,0.0,0.96431466925875,0.96665408074125,0.0023394114824999,True,True,1.2879656183919846e-06,-1.2879656183919846e-06,0.0,True,3.2663645439871846e-05,False,3.255846275190794e-05,10,10,9.74615518852527,9.735749699957008,0.034515625,0.4050296875,0.40520625,True,False,False,10000,64
native_rank,native_d2,1,2,natural_euclidean,optimal_diag,,0.0,0.0,0.9606203125,0.9606421875,-2.187499999994902e-05,0.0007124703101117,0.0007110888218316,0.9606203125,0.9606203125,0.0,0.959223870692181,0.9620167543078192,0.0027928836156381,True,True,6.3269786625937214e-09,-6.3269786625937214e-09,0.0,True,5.31026858065357e-05,False,5.210890632634114e-05,10,10,8.656835456312017,8.601061192866345,0.0393796874999999,0.4284453125,0.42883125,True,False,False,10000,64
native_rank,native_d2,1,2,paper_mahalanobis,optimal_diag,,0.0,0.0,0.780609375,0.780875,-0.0002656249999999,0.0027852485923042,0.0027834566311996,0.780609375,0.780609375,0.0,0.7751502877590837,0.7860684622409164,0.0109181744818327,True,True,2.061143723810231e-07,-2.061143723810231e-07,0.0,True,inf,True,3.6597563891262665e-05,10,10,7.953624300705775,8.601061192866345,0.2193906249999999,0.45055,0.450334375,True,True,False,10000,64
native_rank,native_d2,1,2,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9660296875,0.9659671875,6.249999999996536e-05,0.000587500061301,0.0005977628371948,0.9660296875,0.9660296875,0.0,0.96487818737985,0.96718118762015,0.0023030002402999,True,True,5.9446525035243255e-08,-5.9446525035243255e-08,0.0,True,5.816127097457396e-05,False,5.804349846252528e-05,10,10,9.74655022357841,9.73802070095657,0.0339703125,0.4049640625,0.404846875,True,False,False,10000,64
native_rank,native_d2,1,2,natural_euclidean,amortized_linear,,2.6486316513065713,0.0709399947021376,0.95944375,0.960459375,-0.0010156249999999,0.000478421021511,0.0007153991175303,0.0531219476803725,0.999999999999,0.9468780523186274,0.0528086220333007,0.999999999999,0.9075728331688608,True,True,1.3470377840785154e-05,2.6486181809287306,5.085787536421008e-06,True,0.0007006988279704,False,0.0006985809580168,10,10,8.58852709740735,8.52625331215939,0.0405562499999999,0.4125359375,0.4287046875,True,False,False,10000,64
native_rank,native_d2,1,2,paper_mahalanobis,amortized_linear,,2.6486316513065713,0.0709399947021376,0.7773,0.780725,-0.003425,0.0018133467899082,0.0027802514547591,0.0168256005263657,0.999999368089659,0.9831737675632932,0.0164183568412529,0.9999994883302264,0.7644358028669672,True,True,3.4134128169487944e-05,2.648597517178402,1.2887457624637824e-05,True,inf,True,0.0015698255009806,10,10,8.000931638019397,8.52625331215939,0.2227,0.4280828125,0.4500640625,True,True,False,10000,64
native_rank,native_d2,1,2,unsupervised_kmeans,amortized_linear,,2.6486316513065713,0.0709399947021376,0.9635546875,0.9653125,-0.0017578125,0.0003730454846628,0.0006091008925167,0.054525401129323,0.999999999999,0.945474598869677,0.054272122462269,0.999999999999,0.91001373418767,True,True,4.540676049425221e-05,2.648586244546077,1.714347877397487e-05,True,0.0008637616578964,False,0.0008631063969251,10,10,9.798274023825917,9.790072312555752,0.0364453125,0.3910125,0.40495625,True,False,False,10000,64
native_rank,native_d2,1,2,natural_euclidean,amortized_mlp,,0.0467081977276175,0.0623049715428326,0.9601109375,0.960284375,-0.0001734374999999,0.0007251271996701,0.0007152965347928,0.87099368756139,0.9947268805456606,0.1237331929842706,0.8687245271502932,0.9951630255597436,0.0928076596610602,True,True,3.938126036982326e-07,0.0467078039150138,8.431338027529574e-06,True,6.878282311450751e-05,False,6.795197711056175e-05,10,10,8.652162199882264,8.600499176501383,0.0398890625,0.429075,0.4288265625,True,False,False,10000,64
native_rank,native_d2,1,2,paper_mahalanobis,amortized_mlp,,0.0467081977276175,0.0623049715428326,0.7809515625,0.7806203125,0.00033125,0.0027780061196993,0.0027769562280464,0.6398538672480392,0.8880852026685727,0.2482313354205335,0.6336752944071791,0.8921116904660461,0.1527211600874316,True,True,3.204813611839283e-07,0.0467078772462564,6.861351470952482e-06,True,inf,True,6.866990742897647e-05,10,10,7.949183101379617,8.600499176501383,0.2190484375,0.449671875,0.4506625,True,True,False,10000,64
native_rank,native_d2,1,2,unsupervised_kmeans,amortized_mlp,,0.0467081977276175,0.0623049715428326,0.9658953125,0.9656984375,0.000196875,0.000599323999663,0.0005993858643466,0.8804226027310924,0.9964066573008626,0.1159840545697702,0.878480792422335,0.9967154026581688,0.0885891951170047,True,True,5.861363456315734e-07,0.0467076115912719,1.2548896642291193e-05,True,8.650120671399505e-05,False,8.637193452448039e-05,10,10,9.745889084599694,9.737086440764145,0.0341046874999999,0.4058546875,0.4049515625,True,False,False,10000,64
native_rank,native_d5,1,5,natural_euclidean,exact_full,,0.0,0.0,0.93318125,0.9339734375,-0.0007921874999999,0.0014117787744631,0.0014029912068397,0.93318125,0.93318125,0.0,0.9304141636020524,0.9359483363979476,0.0055341727958952,True,True,5.069502659665209e-06,-5.069502659665209e-06,0.0,True,inf,True,8.272495664134541e-05,10,10,9.695695694812112,9.638886914090312,0.06681875,0.6333984375,0.6333375,True,True,True,10000,64
native_rank,native_d5,1,5,paper_mahalanobis,exact_full,,0.0,0.0,0.761521875,0.7618671875,-0.0003453125,0.0033561036988656,0.0033501116111196,0.761521875,0.761521875,0.0,0.7549439117502234,0.7680998382497767,0.0131559264995533,True,True,3.2851248632097306e-07,-3.2851248632097306e-07,0.0,True,6.106543492603541e-05,False,5.8971742533050185e-05,10,10,9.929156297492408,9.638886914090312,0.2384781249999999,0.721021875,0.7204953125,True,True,False,10000,64
native_rank,native_d5,1,5,unsupervised_kmeans,exact_full,,0.0,0.0,0.9352421875,0.935575,-0.0003328125,0.0014081492525597,0.0013991595576887,0.9352421875,0.9352421875,0.0,0.932482214964983,0.938002160035017,0.005519945070034,True,True,9.173628145647056e-07,-9.173628145647056e-07,0.0,True,8.051013145568134e-05,False,7.758119165707319e-05,10,10,9.333659214457242,9.333426652064968,0.0647578125,0.5095796875,0.5092796875,True,True,True,10000,64
native_rank,native_d5,1,5,natural_euclidean,optimal_diag,,0.0,0.0,0.934046875,0.933959375,8.750000000001812e-05,0.0014055158721347,0.0014030807688218,0.934046875,0.934046875,0.0,0.931292063890616,0.936801686109384,0.005509622218768,True,True,6.2090516797942e-08,-6.2090516797942e-08,0.0,True,inf,True,8.647652240653718e-05,10,10,9.70117781763418,9.641291079751948,0.0659531249999999,0.633371875,0.6333421875,True,True,True,10000,64
native_rank,native_d5,1,5,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7619078125,0.7616265625,0.0002812499999998,0.003349274244478,0.0033501916187063,0.7619078125,0.7619078125,0.0,0.7553432349808229,0.768472390019177,0.0131291550383541,True,True,2.1790767865343189e-07,-2.1790767865343189e-07,0.0,True,5.463088334291517e-05,False,5.350969541711704e-05,10,10,9.929542622657369,9.641291079751948,0.2380921875,0.72044375,0.7204390625,True,True,False,10000,64
native_rank,native_d5,1,5,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.935403125,0.9358625,-0.000459375,0.0014080570957668,0.0013990251379116,0.935403125,0.935403125,0.0,0.932643333092297,0.938162916907703,0.005519583815406,True,True,1.7539501286244943e-06,-1.7539501286244943e-06,0.0,True,0.000111667445962,False,0.000107988413166,10,10,9.333950271071467,9.332266025764127,0.064596875,0.5095,0.5096734375,True,True,True,10000,64
native_rank,native_d5,1,5,natural_euclidean,amortized_linear,,4.598205345199377,0.1425650851595019,0.930125,0.9340671875,-0.0039421874999999,0.0010506896193061,0.0014064143463286,0.0054312885927177,0.999999999999,0.9945687114062822,0.0053382549550141,0.999999999999,0.9268460966988258,True,True,0.0001239032022496,4.598081441997127,2.6945991522314787e-05,True,inf,True,0.0008094546535549,10,10,9.70602731011003,9.653209095037193,0.069875,0.6177265625,0.63313125,True,True,False,10000,64
native_rank,native_d5,1,5,paper_mahalanobis,amortized_linear,,4.598205345199377,0.1425650851595019,0.742671875,0.76165625,-0.018984375,0.0026814662022618,0.0033482001708801,0.0009501091022628,0.9999999981065903,0.9990498890043276,0.0008974083156391,0.9999999987261564,0.7470301404407942,True,True,0.0009753383500004,4.597230006849376,0.0002121128302846,True,inf,True,0.0036957995906095,10,10,9.956134977883698,9.653209095037193,0.257328125,0.68699375,0.720709375,True,True,False,10000,64
native_rank,native_d5,1,5,unsupervised_kmeans,amortized_linear,,4.598205345199377,0.1425650851595019,0.9318578125,0.9352609375,-0.0034031249999999,0.0010305567856596,0.0014027806613301,0.0055107966675491,0.999999999999,0.9944892033314509,0.0054182252439755,0.999999999999,0.9284594785559174,True,True,9.411731620374883e-05,4.598111227883173,2.0468271670818116e-05,True,inf,True,0.0007553852674343,10,10,9.349359502477377,9.3413081933899,0.0681421875,0.50234375,0.5091140625,True,True,False,10000,64
native_rank,native_d5,1,5,natural_euclidean,amortized_mlp,,0.0741075560298056,0.106257113055389,0.9335703125,0.9334703125,9.9999999999989e-05,0.0014106805108384,0.0014086551941806,0.7962208188623096,0.9905285452128414,0.1943077263505318,0.7920599050940402,0.9914255785652324,0.1442753412072031,True,True,8.054826714453368e-08,0.0741074754815385,1.0869103160295503e-06,True,inf,True,0.000150243276418,10,10,9.690463255601973,9.635809728957735,0.0664296875,0.6326703125,0.6331046875,True,True,False,10000,64
native_rank,native_d5,1,5,paper_mahalanobis,amortized_mlp,,0.0741075560298056,0.106257113055389,0.761596875,0.7619640625,-0.0003671875,0.003345151478921,0.0033471824291991,0.5777818862496844,0.8960776023108075,0.318295716061123,0.5704294033006136,0.9005612091308256,0.1977239685980715,True,True,3.715483372806247e-07,0.0741071844814683,5.013636357555632e-06,True,inf,True,8.008813364831721e-05,10,10,9.927899852847831,9.635809728957735,0.238403125,0.720134375,0.720190625,True,True,False,10000,64
native_rank,native_d5,1,5,unsupervised_kmeans,amortized_mlp,,0.0741075560298056,0.106257113055389,0.935375,0.93525,0.0001249999999999,0.0014115219308573,0.001396483899783,0.798958510328977,0.9911179394509024,0.1921594291219255,0.7947687635444742,0.9919927898919264,0.143372819440006,True,True,1.2908709745969521e-07,0.0741074269427081,1.7418884709647842e-06,True,0.0001175599724925,False,0.0001165124256494,10,10,9.33746088848896,9.334556596180697,0.064625,0.509546875,0.50943125,True,True,False,10000,64
native_rank,native_d10,1,10,natural_euclidean,exact_full,,0.0,0.0,0.900515625,0.9005546875,-3.906249999996447e-05,0.0021255423046618,0.0021321379440142,0.900515625,0.900515625,0.0,0.8963495620828628,0.9046816879171372,0.0083321258342745,True,True,8.518146210809954e-09,-8.518146210809954e-09,0.0,True,8.216568919648608e-05,False,8.166658773549608e-05,10,10,9.893443523806107,9.838834226790746,0.0994843749999999,0.7472484375,0.7475765625,True,True,True,10000,64
native_rank,native_d10,1,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7839625,0.7841578125,-0.0001953125,0.003563073774334,0.0035611113325242,0.7839625,0.7839625,0.0,0.7769788754023053,0.7909461245976948,0.0139672491953894,True,True,1.126666479476211e-07,-1.126666479476211e-07,0.0,True,inf,True,5.717446621422722e-05,10,10,9.977514799966755,9.838834226790746,0.2160375,0.8832921875,0.883340625,True,True,False,10000,64
native_rank,native_d10,1,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9085953125,0.908390625,0.0002046875,0.0020622300334025,0.0020652426211541,0.9085953125,0.9085953125,0.0,0.904553341634531,0.912637283365469,0.0080839417309379,True,True,2.519017305833451e-07,-2.519017305833451e-07,0.0,True,7.599170092391206e-05,False,7.279067074684377e-05,10,10,9.678213213337012,9.650048608178626,0.0914046874999999,0.5726015625,0.5735359375,True,True,True,10000,64
native_rank,native_d10,1,10,natural_euclidean,optimal_diag,,0.0,0.0,0.900525,0.9001765625,0.0003484375,0.0021313814927809,0.0021330182373,0.900525,0.900525,0.0,0.8963474922741493,0.9047025077258508,0.0083550154517013,True,True,6.762532973946336e-07,-6.762532973946336e-07,0.0,True,inf,True,7.962954227766031e-05,10,10,9.893570338651545,9.839271524665236,0.0994749999999999,0.7474703125,0.7471796875,True,True,True,10000,64
native_rank,native_d10,1,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7841359375,0.7845453125,-0.000409375,0.0035636696409493,0.0035601820089168,0.7841359375,0.7841359375,0.0,0.7771511450037392,0.7911207299962608,0.0139695849925216,True,True,4.954950277059346e-07,-4.954950277059346e-07,0.0,True,inf,True,6.187868948871579e-05,10,10,9.977729128159591,9.839271524665236,0.2158640625,0.883415625,0.88366875,True,True,False,10000,64
native_rank,native_d10,1,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9077640625,0.9085578125,-0.00079375,0.0020763359836181,0.0020631871506966,0.9077640625,0.9077640625,0.0,0.9036944439721084,0.9118336810278916,0.0081392370557831,True,True,3.781913960541482e-06,-3.781913960541482e-06,0.0,True,inf,True,0.0001066862541689,10,10,9.676697718109022,9.648741980736954,0.0922359375,0.5732796875,0.5730140625,True,True,True,10000,64
native_rank,native_d10,1,10,natural_euclidean,amortized_linear,,6.851074026471058,0.2343280629461467,0.895353125,0.90033125,-0.004978125,0.0017140223813579,0.0021312231661359,0.000326812676714,0.999999999999,0.999673187322286,0.0003145492068872,0.999999999999,0.8983980596605743,True,True,0.0001360888432223,6.850937937627836,1.986386991244307e-05,True,inf,True,0.0007941685923282,10,10,9.893523261623336,9.83576084994614,0.104646875,0.7352078125,0.7474140625,True,True,False,10000,64
native_rank,native_d10,1,10,paper_mahalanobis,amortized_linear,,6.851074026471058,0.2343280629461467,0.76458125,0.7847765625,-0.0201953125,0.0031346078244877,0.0035617087951647,6.287788520020765e-05,0.999999999999,0.9999371221137998,5.759411136319059e-05,0.999999999999,0.7706674872246329,True,True,0.0011812953819928,6.849892731089065,0.0001724248457144,True,inf,True,0.004415965116686,10,10,9.979151533241806,9.83576084994614,0.23541875,0.8557875,0.8833578125,True,True,False,10000,64
native_rank,native_d10,1,10,unsupervised_kmeans,amortized_linear,,6.851074026471058,0.2343280629461467,0.903134375,0.9084140625,-0.0052796874999999,0.0016866150125083,0.0020653743604382,0.0003568801904741,0.999999999999,0.9996431198085258,0.0003438151033967,0.999999999999,0.9060963253211196,True,True,0.0001647097827703,6.850909316688288,2.4041454249944692e-05,True,inf,True,0.0007604699685981,10,10,9.684441518673726,9.6535508325272,0.0968656249999999,0.5689953125,0.573053125,True,True,False,10000,64
native_rank,native_d10,1,10,natural_euclidean,amortized_mlp,,0.0899538352952613,0.1383416735306693,0.9003609375,0.9006265625,-0.0002656249999999,0.0021253408982353,0.0021260020927557,0.7295040804313149,0.981471334250542,0.2519672538192272,0.7237159051246976,0.9830967607334864,0.1808107005358435,True,True,3.9386637309599386e-07,0.0899534414288882,4.378538967273387e-06,True,0.0001153275619888,False,0.0001146720465275,10,10,9.89379673940538,9.837223554592043,0.0996390624999999,0.746646875,0.7472140625,True,True,False,10000,64
native_rank,native_d10,1,10,paper_mahalanobis,amortized_mlp,,0.0899538352952613,0.1383416735306693,0.7842078125,0.7841890625,1.8750000000067324e-05,0.0035582812412953,0.0035645469795733,0.5834789396198734,0.9205731944451908,0.3370942548253175,0.5754624727873041,0.9248775560538232,0.2157195709456348,True,True,1.038693527625437e-09,0.0899538342565677,1.1546962108019806e-08,True,inf,True,8.55727144015027e-05,10,10,9.977533268865958,9.837223554592043,0.2157921874999999,0.8834,0.8834671875,True,True,False,10000,64
native_rank,native_d10,1,10,unsupervised_kmeans,amortized_mlp,,0.0899538352952613,0.1383416735306693,0.90794375,0.9083078125,-0.0003640624999999,0.0020702423602532,0.0020703231812292,0.7401943664805717,0.9843898086446934,0.2441954421641217,0.7344482888148061,0.9858760337825182,0.1775531362112903,True,True,7.947681976851304e-07,0.0899530405270636,8.835289735856298e-06,True,9.865907427684348e-05,False,9.52072327833764e-05,10,10,9.680827881365444,9.652170956525694,0.0920562499999999,0.5724515625,0.5729765625,True,True,False,10000,64
native_rank,native_d20,1,20,natural_euclidean,exact_full,,0.0,0.0,0.8679390625,0.8677875,0.0001515624999999,0.002780530779572,0.0027812816455407,0.8679390625,0.8679390625,0.0,0.8624892221720388,0.8733889028279611,0.0108996806559222,True,True,1.00140174911069e-07,-1.00140174911069e-07,0.0,True,7.573080903388118e-05,False,7.550852177151435e-05,10,10,9.962355607163133,9.88559310330165,0.1320609375,0.8144796875,0.814959375,True,True,True,10000,64
native_rank,native_d20,1,20,paper_mahalanobis,exact_full,,0.0,0.0,0.80801875,0.8082625,-0.0002437499999999,0.0035809045844916,0.0035790921179087,0.80801875,0.80801875,0.0,0.8010001770143964,0.8150373229856036,0.0140371459712071,True,True,1.9162821664141217e-07,-1.9162821664141217e-07,0.0,True,4.852607889534533e-05,False,4.590262819923177e-05,10,10,9.984172721926864,9.88559310330165,0.19198125,0.9452984375,0.9452234375,True,True,True,10000,64
native_rank,native_d20,1,20,unsupervised_kmeans,exact_full,,0.0,0.0,0.891065625,0.891259375,-0.0001937499999999,0.0024924732930033,0.0024859589333932,0.891065625,0.891065625,0.0,0.8861803773457133,0.8959508726542866,0.0097704953085733,True,True,1.9356693363055125e-07,-1.9356693363055125e-07,0.0,True,6.716363248031711e-05,False,6.700551398462778e-05,10,10,9.81545490873486,9.845965965495052,0.108934375,0.5999390625,0.5999578125,True,True,True,10000,64
native_rank,native_d20,1,20,natural_euclidean,optimal_diag,,0.0,0.0,0.867871875,0.867765625,0.0001062499999999,0.002780959249795,0.0027879066532075,0.867871875,0.867871875,0.0,0.8624211948704016,0.8733225551295983,0.0109013602591967,True,True,4.9201653100344874e-08,-4.9201653100344874e-08,0.0,True,5.9546053631940735e-05,False,5.934374397345659e-05,10,10,9.961998842125444,9.885980524150632,0.132128125,0.814421875,0.8147125,True,True,True,10000,64
native_rank,native_d20,1,20,paper_mahalanobis,optimal_diag,,0.0,0.0,0.8080234375,0.808421875,-0.0003984374999999,0.0035826138273833,0.0035780899253599,0.8080234375,0.8080234375,0.0,0.8010015143983287,0.8150453606016714,0.0140438462033427,True,True,5.122440346048995e-07,-5.122440346048995e-07,0.0,True,inf,True,3.902562422506335e-05,10,10,9.984201787838629,9.885980524150632,0.1919765624999999,0.945075,0.9449984375,True,True,True,10000,64
native_rank,native_d20,1,20,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.8913390625,0.891453125,-0.0001140625,0.0024906790153142,0.0024841119487637,0.8913390625,0.8913390625,0.0,0.8864573316299841,0.8962207933700158,0.0097634617400317,True,True,6.720574393183126e-08,-6.720574393183126e-08,0.0,True,7.503498648159337e-05,False,7.476668247497556e-05,10,10,9.815880266888987,9.845820495844976,0.1086609375,0.600115625,0.6001140625,True,True,True,10000,64
native_rank,native_d20,1,20,natural_euclidean,amortized_linear,,10.838348668064585,0.5234789279735922,0.861521875,0.86806875,-0.0065468749999999,0.0024095214255632,0.0027804233506778,2.155891962174472e-06,0.999999999999,0.9999978441070378,1.9863925894147982e-06,0.999999999999,0.8662425506015146,True,True,0.0001845670545965,10.838164101009989,1.7029075207772294e-05,True,0.0009299283245839,False,0.0009253576621972,10,10,9.960992372197074,9.884896612917313,0.138478125,0.8064328125,0.8147953125,True,True,False,10000,64
native_rank,native_d20,1,20,paper_mahalanobis,amortized_linear,,10.838348668064585,0.5234789279735922,0.7895921875,0.8079828125,-0.0183906249999999,0.003301968479021,0.0035829651493879,5.697249336744648e-07,0.999999999999,0.9999994302740663,5.004766256977433e-07,0.999999999999,0.7960635452422556,True,True,0.0010647492428079,10.837283918821775,9.823906532415373e-05,True,inf,True,0.0046545883445854,10,10,9.978466074274175,9.884896612917313,0.2104078124999999,0.9281421875,0.9449875,True,True,False,10000,64
native_rank,native_d20,1,20,unsupervised_kmeans,amortized_linear,,10.838348668064585,0.5234789279735922,0.88581875,0.891696875,-0.005878125,0.0021156383610151,0.0024858908794172,3.251638077350627e-06,0.999999999999,0.9999967483609228,3.034928281797633e-06,0.999999999999,0.8899623662593078,True,True,0.0001761240318192,10.838172544032766,1.6250079898072416e-05,True,inf,True,0.0007453750082995,10,10,9.818161388941226,9.8461104365008,0.11418125,0.5960484375,0.600053125,True,True,False,10000,64
native_rank,native_d20,1,20,natural_euclidean,amortized_mlp,,0.1579298500346201,0.1989493013887798,0.868409375,0.8675890625,0.0008203125,0.0027761129341357,0.0027823393597586,0.615409652924476,0.9824457087933768,0.3670360558689006,0.6082403663499282,0.9841686610533056,0.2656101900009779,True,True,2.9339483543464355e-06,0.1579269160862658,1.857754157116769e-05,True,0.0001103259872134,False,0.000109792362802,10,10,9.96136860647225,9.889290727661892,0.1315906249999999,0.814959375,0.8144515625,True,True,False,10000,64
native_rank,native_d20,1,20,paper_mahalanobis,amortized_mlp,,0.1579298500346201,0.1989493013887798,0.8087171875,0.808075,0.0006421875,0.0035743280118263,0.0035803831062829,0.5407861951330397,0.9593018384842628,0.418515643351223,0.5325331349677238,0.9623795825434616,0.2831897354354558,True,True,1.3307005271221122e-06,0.157928519334093,8.425896224370543e-06,True,9.733709909671936e-05,False,9.362790896575884e-05,10,10,9.98422975118839,9.889290727661892,0.1912828125,0.94494375,0.9449484375,True,True,False,10000,64
native_rank,native_d20,1,20,unsupervised_kmeans,amortized_mlp,,0.1579298500346201,0.1989493013887798,0.891478125,0.890821875,0.00065625,0.0024844550963412,0.0024978496475587,0.6468285404426527,0.9892276777345004,0.3423991372918478,0.6400475881130417,0.9904754959773664,0.2563000688757871,True,True,2.2179273198634714e-06,0.1579276321073003,1.4043749926801516e-05,True,7.667738283868871e-05,False,7.645943813374323e-05,10,10,9.817912688602297,9.84724726846878,0.1085218749999999,0.6003203125,0.5999453125,True,True,False,10000,64
native_rank,native_d32,1,32,natural_euclidean,exact_full,,0.0,0.0,0.857825,0.8582828125,-0.0004578125,0.0030042691318233,0.0030000686827992,0.857825,0.857825,0.0,0.8519366325016262,0.8637133674983737,0.0117767349967474,True,True,8.608002651870595e-07,-8.608002651870595e-07,0.0,True,6.151913168118102e-05,False,6.125859358716216e-05,10,10,9.955515489350695,9.893817329410622,0.142175,0.8376,0.837803125,True,True,True,10000,64
native_rank,native_d32,1,32,paper_mahalanobis,exact_full,,0.0,0.0,0.815965625,0.81650625,-0.0005406249999999,0.003580554978,0.0035750888151429,0.815965625,0.815965625,0.0,0.80894773724312,0.8229835127568801,0.0140357755137601,True,True,9.746556164683898e-07,-9.746556164683898e-07,0.0,True,inf,True,3.54771928167227e-05,10,10,9.983246612837696,9.893817329410622,0.1840343749999999,0.955946875,0.9559078125,True,True,True,10000,64
native_rank,native_d32,1,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.863590625,0.8634484375,0.0001421874999999,0.0029378139772192,0.0029387842539286,0.863590625,0.863590625,0.0,0.8578325096046502,0.8693487403953497,0.0115162307906995,True,True,8.576038250406907e-08,-8.576038250406907e-08,0.0,True,5.044005591726066e-05,False,5.013114963589414e-05,10,10,9.406743411303482,9.658974036475923,0.136409375,0.5114171875,0.5113890625,True,True,True,10000,64
native_rank,native_d32,1,32,natural_euclidean,optimal_diag,,7.105427357601002e-15,0.0,0.8576984375,0.8580328125,-0.0003343749999999,0.0030040571137548,0.003003632544087,0.8576984375,0.8576984375,0.0,0.8518104855570403,0.8635863894429596,0.0117759038859192,True,True,4.586289141703636e-07,-4.586289070649362e-07,0.0,True,6.077147800822032e-05,False,6.0460346955956573e-05,10,10,9.955503868275835,9.893812532983745,0.1423015625,0.8380046875,0.83738125,True,True,True,10000,64
native_rank,native_d32,1,32,paper_mahalanobis,optimal_diag,,7.105427357601002e-15,0.0,0.8158078125,0.8158953125,-8.750000000001812e-05,0.0035814402672656,0.0035812466365717,0.8158078125,0.8158078125,0.0,0.8087881895761594,0.8228274354238406,0.0140392458476812,True,True,2.5482002758331392e-08,-2.548199565290403e-08,0.0,True,5.063787597733377e-05,False,4.9494906839630214e-05,10,10,9.983017488971685,9.893812532983745,0.1841921875,0.9558875,0.955778125,True,True,True,10000,64
native_rank,native_d32,1,32,unsupervised_kmeans,optimal_diag,,7.105427357601002e-15,0.0,0.8636796875,0.8633421875,0.0003374999999999,0.0029331626865967,0.0029378847323219,0.8636796875,0.8636796875,0.0,0.8579306886342704,0.8694286863657297,0.0114979977314593,True,True,4.830602916180136e-07,-4.830602845125862e-07,0.0,True,5.851064297698655e-05,False,5.8025089322073285e-05,10,10,9.40990622933296,9.659301053577073,0.1363203124999999,0.5114078125,0.5114359375,True,True,True,10000,64
native_rank,native_d32,1,32,natural_euclidean,amortized_linear,,17.491222755243907,1.3507614916706532,0.8523703125,0.8582296875,-0.005859375,0.0026203104052756,0.0029991126996217,7.4938610872266e-10,0.999999999999,0.999999999249614,6.528637630509593e-10,0.999999999999,0.8575061202414765,True,True,0.00013949712561,17.491083258118298,7.975264368994075e-06,True,0.0009073084555207,False,0.0009044663088384,10,10,9.95401177457624,9.889404808121633,0.1476296875,0.830190625,0.8376265625,True,True,False,10000,64
native_rank,native_d32,1,32,paper_mahalanobis,amortized_linear,,17.491222755243907,1.3507614916706532,0.7823046875,0.816125,-0.0338203124999999,0.0033168993751854,0.0035781339289658,1.0004574946265166e-10,0.999999999999,0.9999999998989544,8.167555520799397e-11,0.999999999999,0.7888058101936879,True,False,0.0036460643741559,17.48757669086975,0.0002084510857345,True,inf,True,0.0216227570976571,10,10,9.938362632035703,9.889404808121633,0.2176953124999999,0.92695,0.955909375,True,True,False,10000,64
native_rank,native_d32,1,32,unsupervised_kmeans,amortized_linear,,17.491222755243907,1.3507614916706532,0.8579671875,0.8637140625,-0.005746875,0.0025562869979595,0.0029351913766243,8.69491922905751e-10,0.999999999999,0.999999999129508,7.6121187131406e-10,0.999999999999,0.8629775092547888,True,True,0.0001386598611781,17.49108409538273,7.92739667880611e-06,True,inf,True,0.0011734140062617,10,10,9.417153087309767,9.673854877159618,0.1420328125,0.5094546875,0.51120625,True,True,False,10000,64
native_rank,native_d32,1,32,natural_euclidean,amortized_mlp,,0.1932294243836542,0.3563338947121425,0.8586171875,0.857634375,0.0009828125,0.0029905628756446,0.0030064603818882,0.5710824399234772,0.984274203853104,0.4131917639296268,0.5635531315609417,0.9859192039683484,0.3009255591753219,True,True,3.963142508666383e-06,0.1932254612411455,2.0510036301705377e-05,True,8.921756882078547e-05,False,8.896342209085118e-05,10,10,9.954733649767324,9.8952441531467,0.1413828124999999,0.83716875,0.8377453125,True,True,False,10000,64
native_rank,native_d32,1,32,paper_mahalanobis,amortized_mlp,,0.1932294243836542,0.3563338947121425,0.8161921875,0.8160234375,0.00016875,0.0035730789866667,0.0035786663981127,0.5185630836292003,0.9701799999991352,0.4516169163699349,0.5102939278377702,0.972754474351368,0.3129014944760967,True,True,9.486266463768433e-08,0.1932293295209896,4.909328118130491e-07,True,inf,True,6.729128358853524e-05,10,10,9.983114803010816,9.8952441531467,0.1838078125,0.9559046875,0.955690625,True,True,False,10000,64
native_rank,native_d32,1,32,unsupervised_kmeans,amortized_mlp,,0.1932294243836542,0.3563338947121425,0.863353125,0.863928125,-0.0005749999999999,0.0029398061856399,0.0029341859228181,0.5772376905117622,0.9856094664930676,0.4083717759813055,0.5697574153167002,0.9871637187581804,0.2993577298071541,True,True,1.4045756717356384e-06,0.1932280198079825,7.268953350225138e-06,True,inf,True,8.354485078849571e-05,10,10,9.39819651760343,9.653601093758166,0.1366468749999999,0.5112640625,0.5115140625,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,natural_euclidean,exact_full,,0.0,0.0,0.9007328125,0.9004703125,0.0002625,0.0021319946826851,0.0021260945540948,0.9007328125,0.9007328125,0.0,0.896554102921937,0.904911522078063,0.0083574191561259,True,True,3.847215414109584e-07,-3.847215414109584e-07,0.0,True,0.0001132462835245,False,0.0001112450334295,10,10,9.894236231430718,9.8405433547207,0.0992671874999999,0.74755625,0.7473609375,True,True,True,10000,64
invariance_2x2,base10_canonical,1,10,paper_mahalanobis,exact_full,,0.0,0.0,0.784978125,0.7841734375,0.0008046874999999,0.0035605058695855,0.0035658310045643,0.784978125,0.784978125,0.0,0.7779995334956122,0.7919567165043877,0.0139571830087754,True,True,1.9146937208506165e-06,-1.9146937208506165e-06,0.0,True,inf,True,7.945766269068712e-05,10,10,9.977813021541774,9.8405433547207,0.215021875,0.88334375,0.883721875,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.908103125,0.9083140625,-0.0002109375,0.002068063354733,0.0020633774673398,0.908103125,0.908103125,0.0,0.9040497208247232,0.9121565291752768,0.0081068083505537,True,True,2.669559685546835e-07,-2.669559685546835e-07,0.0,True,9.09726402529764e-05,False,8.853417008492404e-05,10,10,9.677349878841834,9.64915005212021,0.0918968749999999,0.5730765625,0.5728828125,True,True,True,10000,64
invariance_2x2,base10_canonical,1,10,natural_euclidean,optimal_diag,,0.0,0.0,0.9007890625,0.9013359375,-0.0005468749999999,0.0021286005140604,0.0021184479174123,0.9007890625,0.9007890625,0.0,0.8966170054924416,0.9049611195075584,0.0083441140151168,True,True,1.6787549699581522e-06,-1.6787549699581522e-06,0.0,True,6.756326713511075e-05,False,6.727846679006549e-05,10,10,9.893142862780724,9.83831718358237,0.0992109374999999,0.74730625,0.747565625,True,True,True,10000,64
invariance_2x2,base10_canonical,1,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7843015625,0.7846359375,-0.0003343749999999,0.0035674913213762,0.0035612055191298,0.7843015625,0.7843015625,0.0,0.7773092795101026,0.7912938454898975,0.0139845659797949,True,True,3.306992509638724e-07,-3.306992509638724e-07,0.0,True,inf,True,5.712630558417428e-05,10,10,9.977564314480087,9.83831718358237,0.2156984374999999,0.882990625,0.8835359375,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9087109375,0.9082875,0.0004234374999999,0.0020592603762693,0.0020672831654809,0.9087109375,0.9087109375,0.0,0.904674787162512,0.912747087837488,0.0080723006749758,True,True,1.0777019047198831e-06,-1.0777019047198831e-06,0.0,True,7.443038022329963e-05,False,7.20079132094474e-05,10,10,9.678492829523185,9.6503636851361,0.0912890625,0.5732203125,0.5730265625,True,True,True,10000,64
invariance_2x2,base10_canonical,1,10,natural_euclidean,amortized_linear,,6.851074026471058,0.2343280629461467,0.89508125,0.9010625,-0.0059812499999999,0.0017198460737869,0.0021260434603135,0.0003258045522709,0.999999999999,0.9996741954467292,0.0003135341378144,0.999999999999,0.8981386141668081,True,True,0.0001971564882011,6.850876869982857,2.877745700007917e-05,True,inf,True,0.0008949331027928,10,10,9.894538567451791,9.834268340192631,0.1049187499999999,0.735096875,0.7469859375,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,paper_mahalanobis,amortized_linear,,6.851074026471058,0.2343280629461467,0.76465625,0.7846640625,-0.0200078124999999,0.0031354318986345,0.0035620241179647,6.294485195434962e-05,0.999999999999,0.9999370551470456,5.765491641318565e-05,0.999999999999,0.7707440416049106,True,True,0.0011592675710932,6.849914758899964,0.0001692096110207,True,inf,True,0.0044533338161309,10,10,9.979161090064466,9.834268340192631,0.2353437499999999,0.8555265625,0.88343125,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,unsupervised_kmeans,amortized_linear,,6.851074026471058,0.2343280629461467,0.9027984375,0.9085078125,-0.005709375,0.0016876328725676,0.0020661538748327,0.0003555323537756,0.999999999999,0.9996444676452244,0.0003425041025035,0.999999999999,0.9057636938277288,True,True,0.0001925241888645,6.850881502282193,2.8101314935545596e-05,True,inf,True,0.0007608315236545,10,10,9.684454160212873,9.653344822776113,0.0972015625,0.569053125,0.572909375,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,natural_euclidean,amortized_mlp,,0.0899538352952613,0.1383416735306693,0.9005390625,0.900809375,-0.0002703124999999,0.0021240760265413,0.00213128644097,0.7297528799447762,0.9815419142733594,0.2517890343285831,0.7239656688840125,0.9831641244893832,0.1807365826280085,True,True,4.085526305725156e-07,0.0899534267426307,4.541803350924357e-06,True,0.0001037898149444,False,0.0001031053106912,10,10,9.893309365547015,9.838877971506252,0.0994609374999999,0.7469546875,0.747209375,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,paper_mahalanobis,amortized_mlp,,0.0899538352952613,0.1383416735306693,0.784796875,0.7842640625,0.0005328124999999,0.003554042896502,0.0035677388378158,0.5841590664541777,0.9209392881120606,0.3367802216578829,0.5761465479807006,0.925232997058284,0.2156162510964434,True,True,8.394473485467523e-07,0.0899529958479127,9.33197951806479e-06,True,inf,True,9.94283452360597e-05,10,10,9.97776627652613,9.838877971506252,0.215203125,0.8834671875,0.8831765625,True,True,False,10000,64
invariance_2x2,base10_canonical,1,10,unsupervised_kmeans,amortized_mlp,,0.0899538352952613,0.1383416735306693,0.9080484375,0.908290625,-0.0002421875,0.0020735891750311,0.0020660931556451,0.7403434196593432,0.9844288329729808,0.2440854133136376,0.734586542654939,0.9859160073427826,0.1775261296281221,True,True,3.5179649885121937e-07,0.0899534834987624,3.910856026277199e-06,True,inf,True,0.0001116470872911,10,10,9.680825141407915,9.652787561159162,0.0919515625,0.57255625,0.57315,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,natural_euclidean,exact_full,,0.0,0.0,0.9007921875,0.9009671875,-0.000175,0.0021257454947485,0.0021267933357767,0.9007921875,0.9007921875,0.0,0.8966257263302929,0.9049586486697072,0.0083329223394141,True,True,1.715261990318932e-07,-1.715261990318932e-07,0.0,True,8.92554226004343e-05,False,8.829328966687797e-05,10,10,9.89383133308091,9.839851921367137,0.0992078124999999,0.7475609375,0.7473546875,True,True,True,10000,64
invariance_2x2,rot10_dct,1,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7850125,0.78465625,0.0003562499999999,0.0035565960782929,0.0035626544117661,0.7850125,0.7850125,0.0,0.7780415716865458,0.7919834283134543,0.0139418566269085,True,True,3.757006334116349e-07,-3.757006334116349e-07,0.0,True,inf,True,7.025633098686312e-05,10,10,9.977483205578045,9.839851921367137,0.2149875,0.8830515625,0.883515625,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9083734375,0.908328125,4.531249999994991e-05,0.0020651220284008,0.0020693332037945,0.9083734375,0.9083734375,0.0,0.9043257983243344,0.9124210766756656,0.0080952783513312,True,True,1.2330807663264406e-08,-1.2330807663264406e-08,0.0,True,8.85105473739406e-05,False,8.671911831421125e-05,10,10,9.676961690297082,9.650653823329,0.0916265625,0.5732890625,0.5730640625,True,True,True,10000,64
invariance_2x2,rot10_dct,1,10,natural_euclidean,optimal_diag,,0.4786457550781975,5.551392699700355e-17,0.899959375,0.9005984375,-0.0006390625,0.0021230228327035,0.0021262840299692,0.4362881173293391,0.9996750997589338,0.5633869824295946,0.430914953704513,0.9997477003939717,0.473205546047586,True,True,2.2767020152791905e-06,0.4786434783761822,4.756549057678867e-06,True,9.94942875667275e-05,False,9.839119060947954e-05,10,10,9.893402629394666,9.837717658032131,0.100040625,0.747540625,0.747484375,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,paper_mahalanobis,optimal_diag,,0.4786457550781975,5.551392699700355e-17,0.78375,0.7846078125,-0.0008578125,0.0035483524316132,0.0035616942567355,0.3088246537030956,0.9898559563786452,0.6810313026755497,0.3023327587161036,0.9909386454783023,0.4883720120498581,True,True,2.174976773749852e-06,0.4786435801014238,4.544021858910084e-06,True,9.307652667544044e-05,False,9.232390710997412e-05,10,10,9.97788891870928,9.837717658032131,0.21625,0.883240625,0.8832609375,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,unsupervised_kmeans,optimal_diag,,0.4786457550781975,5.551392699700355e-17,0.9085359375,0.9076484375,0.0008874999999999,0.0020622556447438,0.0020818273049396,0.4476299988818971,0.9998114030395684,0.5521814041576714,0.4422384120639845,0.9998588384946516,0.4703395464997133,True,True,4.7119291729161425e-06,0.4786410431490246,9.844293243854932e-06,True,inf,True,9.3414471057897e-05,10,10,9.677206462807298,9.649686740246704,0.0914640625,0.5730578125,0.5729203125,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,natural_euclidean,amortized_linear,,7.424213593914159,0.2012587723620284,0.895384375,0.90073125,-0.0053468749999999,0.0016982156266298,0.0021314897392304,0.0001723659169748,0.999999999999,0.9998276340820252,0.0001655609588231,0.999999999999,0.8985473166693714,True,True,0.0001573818475278,7.424056212066631,2.11984536189562e-05,True,inf,True,0.0009511879011648,10,10,9.89356676291068,9.831303682717737,0.1046156249999999,0.7349078125,0.7471515625,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,paper_mahalanobis,amortized_linear,,7.424213593914159,0.2012587723620284,0.7639734375,0.784209375,-0.0202359374999999,0.0031135980906592,0.0035656174773291,2.9439661882957324e-05,0.999999999999,0.9999705603371172,2.681624273337402e-05,0.999999999999,0.7700492735149587,True,True,0.0011838405221887,7.42302975339197,0.0001594566895488,True,inf,True,0.0050944617136706,10,10,9.978597377225434,9.831303682717737,0.2360265624999999,0.854053125,0.8834875,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,unsupervised_kmeans,amortized_linear,,7.424213593914159,0.2012587723620284,0.902496875,0.9081609375,-0.0056640625,0.0016753891305521,0.0020777609262412,0.0001877554830828,0.999999999999,0.9998122445159172,0.0001805030296955,0.999999999999,0.9056001346661868,True,True,0.0001888779689109,7.424024715945248,2.544080481005987e-05,True,inf,True,0.0008645679387447,10,10,9.685410438718185,9.65400076540391,0.097503125,0.56876875,0.572734375,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,natural_euclidean,amortized_mlp,,0.6991874961967299,0.2289652913689692,0.899959375,0.900071875,-0.0001124999999999,0.0021169728314081,0.0021405270627836,0.3352649075834629,0.999964255562694,0.6646993479792309,0.3305854036039585,0.9999747377592804,0.5735232381456016,True,True,7.033399630490143e-08,0.6991874258627336,1.005938989004912e-07,True,0.000132253393094,False,0.0001300272447739,10,10,9.88936496491043,9.831489714868416,0.100040625,0.7469109375,0.7475359375,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,paper_mahalanobis,amortized_mlp,,0.6991874961967299,0.2289652913689692,0.7825828125,0.784334375,-0.0017515625,0.0035506459254199,0.0035627927024168,0.2249857518690333,0.99634278888658,0.7713570370175468,0.219556679008812,0.996834015155279,0.569985399505011,True,True,9.050855562677158e-06,0.6991784453411672,1.2944818967601397e-05,True,0.0001731157300332,False,0.0001691424992023,10,10,9.97786212137892,9.831489714868416,0.2174171875,0.88336875,0.8832140625,True,True,False,10000,64
invariance_2x2,rot10_dct,1,10,unsupervised_kmeans,amortized_mlp,,0.6991874961967299,0.2289652913689692,0.90810625,0.9080859375,2.031250000000817e-05,0.0020641265961246,0.0020734516488798,0.3446845795239185,0.9999824099460498,0.6552978304221313,0.3399673040250505,0.9999881810717224,0.5721846341033539,True,True,2.4718186352556775e-09,0.6991874937249113,3.535272939949978e-09,True,inf,True,0.0001789512284761,10,10,9.67790020963493,9.649081799583286,0.09189375,0.5728921875,0.5731203125,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,natural_euclidean,exact_full,,0.0,0.0,0.901484375,0.9006421875,0.0008421874999999,0.0021228173132173,0.0021290715689009,0.901484375,0.901484375,0.0,0.897323653066094,0.905645096933906,0.008321443867812,True,True,3.973089185105262e-06,-3.973089185105262e-06,0.0,True,inf,True,0.0001133809936727,10,10,9.893174484260232,9.840696203884637,0.098515625,0.74751875,0.74768125,True,True,True,10000,64
invariance_2x2,pad32_canonical,1,32,paper_mahalanobis,exact_full,,0.0,0.0,0.784128125,0.7841984375,-7.031250000000266e-05,0.0035640782565893,0.0035668976582672,0.784128125,0.784128125,0.0,0.7771425316170848,0.7911137183829151,0.0139711867658302,True,True,1.4605631613493712e-08,-1.4605631613493712e-08,0.0,True,inf,True,5.489793278701567e-05,10,10,9.977873111957292,9.840696203884637,0.215871875,0.88306875,0.8834484375,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.9080625,0.9079984375,6.406250000001723e-05,0.0020799795800392,0.002072912746614,0.9080625,0.9080625,0.0,0.903985740023123,0.912139259976877,0.0081535199537539,True,True,2.45690337817491e-08,-2.45690337817491e-08,0.0,True,inf,True,7.656298598760595e-05,10,10,9.677862585987793,9.64990180018967,0.0919375,0.5728859375,0.57290625,True,True,True,10000,64
invariance_2x2,pad32_canonical,1,32,natural_euclidean,optimal_diag,,3.552713678800501e-15,0.0,0.9004953125,0.9006890625,-0.0001937499999999,0.0021334488432566,0.0021282247324782,0.9004953125,0.9004953125,0.0,0.896313752767217,0.904676872232783,0.008363119465566,True,True,2.097154103052805e-07,-2.0971540675256682e-07,0.0,True,inf,True,7.87589054947435e-05,10,10,9.894275820642092,9.83924339283217,0.0995046874999999,0.7473359375,0.747475,True,True,True,10000,64
invariance_2x2,pad32_canonical,1,32,paper_mahalanobis,optimal_diag,,3.552713678800501e-15,0.0,0.784275,0.7846,-0.0003249999999999,0.0035653106548913,0.0035610042535609,0.784275,0.784275,0.0,0.7772869911164131,0.791263008883587,0.0139760177671739,True,True,3.123808248975293e-07,-3.123808213448157e-07,0.0,True,5.196285948551632e-05,False,5.0358866682059014e-05,10,10,9.977874252172263,9.83924339283217,0.2157249999999999,0.8833328125,0.8832140625,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,unsupervised_kmeans,optimal_diag,,3.552713678800501e-15,0.0,0.908303125,0.9085578125,-0.0002546875,0.0020686512328092,0.0020592188230051,0.908303125,0.908303125,0.0,0.9042485685836938,0.912357681416306,0.0081091128326122,True,True,3.90053183873119e-07,-3.900531803204053e-07,0.0,True,inf,True,9.0989612579646e-05,10,10,9.67836950699378,9.650580761708664,0.091696875,0.573353125,0.5730453125,True,True,True,10000,64
invariance_2x2,pad32_canonical,1,32,natural_euclidean,amortized_linear,,6.847511997496768,0.2417010234158386,0.894853125,0.901178125,-0.006325,0.0017265631073145,0.0021184827539429,0.0003262569624605,0.999999999999,0.9996737430365394,0.0003139237498954,0.999999999999,0.8979232649404412,True,True,0.0002204758989014,6.8472915215978665,3.219795729924165e-05,True,inf,True,0.0009561215457695,10,10,9.895963450055554,9.837031515260485,0.1051468749999999,0.735184375,0.74733125,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,paper_mahalanobis,amortized_linear,,6.847511997496768,0.2417010234158386,0.764840625,0.7844578125,-0.0196171874999999,0.0031338784329468,0.003560172855653,6.340434377016813e-05,0.999999999999,0.99993659565523,5.808251520134089e-05,0.999999999999,0.7709249442133744,True,True,0.0011141550353461,6.846397842461422,0.000162709468162,True,inf,True,0.0044418673812984,10,10,9.979582435046163,9.837031515260485,0.2351593749999999,0.8556203125,0.8833015625,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,unsupervised_kmeans,amortized_linear,,6.847511997496768,0.2417010234158386,0.9034015625,0.9080140625,-0.0046125,0.0016744777592547,0.0020751176043782,0.0003593697096179,0.999999999999,0.999640630289382,0.0003463153682505,0.999999999999,0.9063372235398888,True,True,0.0001254927518848,6.8473865047448825,1.8326766266458336e-05,True,inf,True,0.0006451798241353,10,10,9.684972674081015,9.652038438659552,0.0965984374999999,0.5686984375,0.5730796875,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,natural_euclidean,amortized_mlp,,0.0931498642552341,0.1538170329069522,0.900353125,0.9008859375,-0.0005328125,0.0021259756619814,0.0021236652395912,0.7258256199501121,0.9821684627697536,0.2563428428196416,0.7200223459789881,0.9837544070486604,0.1844976913184955,True,True,1.5871663929401677e-06,0.0931482770888411,1.703884815753754e-05,True,inf,True,0.0001245451028928,10,10,9.893587248383753,9.840424444450624,0.099646875,0.747325,0.7475859375,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,paper_mahalanobis,amortized_mlp,,0.0931498642552341,0.1538170329069522,0.78439375,0.78410625,0.0002874999999999,0.0035547801413331,0.0035635600091709,0.579855660311889,0.9223739424783318,0.3425182821664428,0.5718453979049583,0.9266200710445988,0.2195157211720547,True,True,2.442139663842626e-07,0.0931496200412677,2.6217318547572673e-06,True,inf,True,7.955436801652011e-05,10,10,9.977869421619475,9.840424444450624,0.21560625,0.8831,0.8836625,True,True,False,10000,64
invariance_2x2,pad32_canonical,1,32,unsupervised_kmeans,amortized_mlp,,0.0931498642552341,0.1538170329069522,0.9082640625,0.908184375,7.968749999998082e-05,0.0020582878253102,0.0020738636412656,0.7370107313091651,0.985133052503516,0.2481223211943509,0.7312784241591159,0.9865673393788956,0.1810198824784922,True,True,3.8086649040917474e-08,0.093149826168585,4.088749816806886e-07,True,inf,True,0.0001030092860273,10,10,9.680418270691735,9.652239191547368,0.0917359374999999,0.5727921875,0.5733671875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,natural_euclidean,exact_full,,3.552713678800501e-15,0.0,0.9004,0.9006703125,-0.0002703124999999,0.0021340894712469,0.0021307858757812,0.9004,0.9004,0.0,0.8962171846363559,0.904582815363644,0.0083656307272881,True,True,4.080441690935402e-07,-4.080441655408265e-07,0.0,True,6.324157192152822e-05,False,6.301711652182424e-05,10,10,9.893389364655604,9.840316478471228,0.0996,0.7473,0.7474125,True,True,True,10000,64
invariance_2x2,rotpad32_dct,1,32,paper_mahalanobis,exact_full,,3.552713678800501e-15,0.0,0.78394375,0.7849546875,-0.0010109374999999,0.0035687405747893,0.0035602974390834,0.78394375,0.78394375,0.0,0.7769490184734129,0.7909384815265872,0.0139894630531742,True,True,3.0237852480096295e-06,-3.023785244456916e-06,0.0,True,5.327328392112213e-05,False,5.192496333393976e-05,10,10,9.977754994158673,9.840316478471228,0.2160562499999999,0.8831890625,0.883584375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,unsupervised_kmeans,exact_full,,3.552713678800501e-15,0.0,0.9081828125,0.908290625,-0.0001078125,0.0020695248572718,0.0020744102692711,0.9081828125,0.9081828125,0.0,0.9041265437797472,0.9122390812202528,0.0081125374405057,True,True,6.974558737741655e-08,-6.974558382470286e-08,0.0,True,8.515222861948263e-05,False,8.379104441537922e-05,10,10,9.67737334154021,9.64897015850232,0.0918171875,0.5728640625,0.57259375,True,True,True,10000,64
invariance_2x2,rotpad32_dct,1,32,natural_euclidean,optimal_diag,,29.36413207391837,0.0,0.8956046875,0.9002671875,-0.0046625,0.0017677568032136,0.0021335142624291,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8990694908332987,True,True,0.000119420471948,29.364012653446423,4.066882400863039e-06,True,0.0005905531202052,False,0.0005888086039832,10,10,9.893907468035708,9.833991748991153,0.1043953125,0.7376328125,0.7476171875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,paper_mahalanobis,optimal_diag,,29.36413207391837,0.0,0.7686484375,0.7849546875,-0.0163062499999999,0.0032010123647825,0.0035556062226109,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7749224217339737,True,True,0.0007737220243618,29.363358351894007,2.6349221642720793e-05,True,inf,True,0.0029814128146152,10,10,9.979158064394536,9.833991748991153,0.2313515625,0.86159375,0.882996875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,unsupervised_kmeans,optimal_diag,,29.36413207391837,0.0,0.9041765625,0.908515625,-0.0043390625,0.001716310458934,0.002065869974042,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9075405309985106,True,True,0.0001116887663,29.36402038515207,3.803577984833268e-06,True,inf,True,0.0006004211449378,10,10,9.68468107115956,9.652880886243183,0.0958234375,0.569925,0.5729484375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,natural_euclidean,amortized_linear,,32.76679137168792,0.1748304273828817,0.891859375,0.9000640625,-0.0082046875,0.0015706246834143,0.0021343053471211,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8949377993784923,True,True,0.0003654536536916,32.76642591803423,1.115317180575192e-05,True,inf,True,0.0018059518345981,10,10,9.898183832377391,9.838924258321049,0.1081406249999999,0.7262109375,0.747409375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,paper_mahalanobis,amortized_linear,,32.76679137168792,0.1748304273828817,0.74383125,0.7840359375,-0.0402046874999999,0.0029266831142628,0.0035647846286119,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7495675489029553,True,False,0.0045784832770877,32.762212888410836,0.0001397293749379,True,inf,True,0.0171982963798953,10,10,9.96312375722999,9.838924258321049,0.2561687499999999,0.8280140625,0.8829234375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,unsupervised_kmeans,amortized_linear,,32.76679137168792,0.1748304273828817,0.8990765625,0.9079125,-0.0088359375,0.0015475703693021,0.0020783738824016,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9021098004228322,True,True,0.000454104354828,32.76633726733309,1.385867629445139e-05,True,inf,True,0.0016235612684833,10,10,9.686914932784015,9.653953854874567,0.1009234374999999,0.56545,0.5729703125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,natural_euclidean,amortized_mlp,,29.662807579649066,0.290491797003466,0.89546875,0.9008234375,-0.0053546875,0.0017736225463651,0.0021257293751086,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8989450501898758,True,True,0.0001579665123077,29.662649613136757,5.325406635347891e-06,True,inf,True,0.0008722248782936,10,10,9.893044368679336,9.829120783566406,0.1045312499999999,0.73690625,0.747359375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,paper_mahalanobis,amortized_mlp,,29.662807579649066,0.290491797003466,0.7674640625,0.7844765625,-0.0170124999999999,0.0032033394643817,0.0035637932120221,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7737426078491884,True,True,0.000840264294613,29.661967315354453,2.832720039587647e-05,True,inf,True,0.0032309567083979,10,10,9.979921712987286,9.829120783566406,0.2325359375,0.8609421875,0.883728125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,1,32,unsupervised_kmeans,amortized_mlp,,29.662807579649066,0.290491797003466,0.90423125,0.9080828125,-0.0038515624999999,0.0017220937253707,0.0020698501200581,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9076065537007266,True,True,8.777065319247454e-05,29.66271980899587,2.9589462479840197e-06,True,inf,True,0.0007268958169946,10,10,9.683696366615758,9.649718352815771,0.0957687499999999,0.56841875,0.573025,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,random_mean,0.01,0.0100566738966308,0.003348649949979,0.900421875,0.9012265625,-0.0008046874999999,0.0021309330685987,0.0021194996491597,0.8526701355344645,0.9375167775910388,0.0848466420565744,0.847778253746681,0.9408454350880184,0.0568202500677725,True,True,3.6283009552742513e-06,0.0100530455956756,0.0003607853841705,True,inf,True,0.0001148765564528,10,10,9.894314293172432,9.841225665654912,0.0995781249999999,0.74695,0.74714375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,random_mean,0.01,0.0100566738966308,0.003348649949979,0.784353125,0.7843,5.312499999998721e-05,0.0035655730706778,0.0035625790947508,0.7224677346762673,0.8386618812850435,0.1161941466087761,0.7149063070295654,0.8448669421914935,0.0764353411889632,True,True,8.341830832022572e-09,0.0100566655548,8.294820850079663e-07,True,inf,True,6.189891616856835e-05,10,10,9.97781745338525,9.841225665654912,0.215646875,0.8833125,0.8832375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,random_mean,0.01,0.0100566738966308,0.003348649949979,0.9085234375,0.9083796875,0.0001437499999999,0.0020684222146107,0.0020648896354901,0.8622247260637957,0.943951827063781,0.0817271009999852,0.857432275749228,0.9471371054903392,0.0551452692914091,True,True,1.242026509307864e-07,0.0100565496939799,1.235027129321514e-05,True,9.718118775023968e-05,False,9.617011386413986e-05,10,10,9.67599351701353,9.648864037800015,0.0914765625,0.573215625,0.572865625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,geometry_selected_mean,0.01,0.010095091724598,0.0038851290742533,0.90078125,0.90055625,0.000225,0.0021289959306028,0.0021345836044174,0.8529912090988876,0.9378645403616293,0.0848733312627415,0.8481006442624295,0.9411865092323712,0.056853437761552,True,True,2.828383619745908e-07,0.010094808886236,2.8017413777966768e-05,True,inf,True,9.133924872694104e-05,10,10,9.89319414745358,9.837718866042517,0.09921875,0.7477984375,0.747234375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,geometry_selected_mean,0.01,0.010095091724598,0.0038851290742533,0.7841828125,0.7846,-0.0004171874999999,0.0035675909395646,0.0035592629283423,0.7221587835079384,0.8386060007177994,0.116447217209861,0.7145927819563176,0.8448135339077963,0.0765825087852292,True,True,5.146776855042461e-07,0.0100945770469125,5.098296276498075e-05,True,8.006548925008772e-05,False,7.745253959659721e-05,10,10,9.977308634674117,9.837718866042517,0.2158171875,0.88330625,0.88309375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,geometry_selected_mean,0.01,0.010095091724598,0.0038851290742533,0.908478125,0.908590625,-0.0001124999999999,0.0020682199685586,0.0020679619697166,0.862072520324528,0.9439734048101616,0.0819008844856337,0.857279528551216,0.947156935142564,0.0552523075871589,True,True,7.616507730065569e-08,0.0100950155595207,7.5447632749160125e-06,True,9.805970522097456e-05,False,9.654039792244703e-05,10,10,9.679139928229104,9.650272684944737,0.0915218749999999,0.5731015625,0.5730953125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,underdispersed,0.01,0.009999999999998,0.0,0.90075625,0.9005265625,0.0002296875,0.0021431326008213,0.0021367096075699,0.8532118525448644,0.9376946407254986,0.0844827881806341,0.8482920782571576,0.941042921053381,0.0566647116404522,True,True,2.946718583274842e-07,0.0099997053281396,2.9467185832754283e-05,True,7.26022691719019e-05,False,7.233033092698531e-05,10,10,9.892901067689914,9.838719884766553,0.0992437499999999,0.7475703125,0.747565625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,underdispersed,0.01,0.009999999999998,0.0,0.78453125,0.7844671875,6.406250000001723e-05,0.0035769195078706,0.0035665341981111,0.7228446038642357,0.8386789721150844,0.1158343682508487,0.7152598592802185,0.8449055355747324,0.0762821529552079,True,True,1.2137264068396989e-08,0.0099999878627339,1.21372640683994e-06,True,4.322729663755093e-05,False,4.282775779121485e-05,10,10,9.97768273695203,9.838719884766553,0.21546875,0.8836984375,0.8834890625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,underdispersed,0.01,0.009999999999998,0.0,0.9087609375,0.90813125,0.0006296875,0.0020824979779044,0.0020684480312258,0.8626516718625415,0.9440544474510132,0.0814027755884715,0.8578272123835419,0.9472624258207424,0.0550154211531508,True,True,2.3812104181535803e-06,0.0099976187895798,0.0002381210418154,True,inf,True,0.0001096710233711,10,10,9.677113948483402,9.65043452815808,0.0912390625,0.5729921875,0.5732609375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,overdispersed,0.01,0.0099999999999766,0.0,0.900096875,0.900278125,-0.00018125,0.0021141787296148,0.0021299695210059,0.85243809368542,0.9371669458025538,0.0847288521171337,0.8475880743869499,0.9404737609093088,0.0566525909230952,True,True,1.8286268012153114e-07,0.0099998171372965,1.828626801219573e-05,True,8.072289077823385e-05,False,8.02767851955619e-05,10,10,9.893830127842838,9.839295084173948,0.0999031249999999,0.7470265625,0.7474828125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,overdispersed,0.01,0.0099999999999766,0.0,0.7836984375,0.7845140625,-0.0008156249999999,0.0035496360205044,0.0035596718567434,0.7219423313956234,0.8379376581660629,0.1159953267704395,0.7144182058722442,0.8441197776903016,0.0762375182279444,True,True,1.9657786183345603e-06,0.0099980342213583,0.0001965778618339,True,6.84025985249801e-05,False,6.722980326206769e-05,10,10,9.977877117563144,9.839295084173948,0.2163015625,0.8827140625,0.8832671875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,overdispersed,0.01,0.0099999999999766,0.0,0.9080828125,0.9085,-0.0004171874999999,0.0020518485925361,0.0020644067904096,0.8618485092170753,0.9435191117599314,0.081670602542856,0.8570987111707612,0.9466840922007744,0.0550057245706095,True,True,1.0454275627171388e-06,0.0099989545724139,0.0001045427562719,True,7.90142457478707e-05,False,7.871382816106794e-05,10,10,9.677650603737307,9.649223520676252,0.0919171875,0.5730015625,0.573165625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,random_mean,0.05,0.0502833694831544,0.0167432497498952,0.90015625,0.9010609375,-0.0009046875,0.0021340258307875,0.0021265489102434,0.7797250533554992,0.9689310983370932,0.1892060449815938,0.7741714042115168,0.9711804384858388,0.1301675364168267,True,True,4.577946452766928e-06,0.0502787915367017,9.104295316368156e-05,True,inf,True,0.0001520515496107,10,10,9.893953539075754,9.84169400619882,0.09984375,0.7467515625,0.74759375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,random_mean,0.05,0.0502833694831544,0.0167432497498952,0.784171875,0.7848,-0.000628125,0.0035627159381585,0.0035614737221506,0.6377873460031399,0.8936603850867108,0.2558730390835708,0.6298306597234375,0.8987165506728305,0.1613241385153532,True,True,1.167225082763677e-06,0.0502822022580717,2.321294485157187e-05,True,0.0001029118954845,False,0.0001001236898256,10,10,9.977403073468334,9.84169400619882,0.215828125,0.8833375,0.883225,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,random_mean,0.05,0.0502833694831544,0.0167432497498952,0.9084578125,0.90805,0.0004078124999999,0.0020697250381031,0.0020701708843562,0.790890015567958,0.973349449874298,0.18245943430634,0.7854095754514538,0.9754386735086568,0.1271048981232283,True,True,9.9725799574741e-07,0.0502823722251587,1.9832759936294704e-05,True,0.0001421831214831,False,0.0001400593654104,10,10,9.673954585039295,9.647260013187534,0.0915421874999999,0.573390625,0.57301875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,geometry_selected_mean,0.05,0.0504754586229902,0.0194256453712665,0.9002515625,0.9003140625,-6.249999999996536e-05,0.0021338165596029,0.0021328978332916,0.779578427453215,0.9690666979734864,0.1894882705202714,0.7740225072040134,0.971311131850801,0.1304113357528082,True,True,2.1758122230715543e-08,0.0504754368648679,4.310633885118442e-07,True,0.0001382624732707,False,0.0001374309534946,10,10,9.89158418574083,9.83348423452393,0.0997484374999999,0.7483515625,0.7475234375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,geometry_selected_mean,0.05,0.0504754586229902,0.0194256453712665,0.783834375,0.7843984375,-0.0005640625,0.0035672192038138,0.0035607939718949,0.6370986680136834,0.8935813684875387,0.2564827004738552,0.6291336811559157,0.8986422685704378,0.1616924434835593,True,True,9.400728474221604e-07,0.0504745185501427,1.8624354747199515e-05,True,0.0001081038986572,False,0.0001063368633728,10,10,9.97667947453838,9.83348423452393,0.216165625,0.8835828125,0.8833015625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,geometry_selected_mean,0.05,0.0504754586229902,0.0194256453712665,0.908134375,0.9079359375,0.0001984375,0.0020683568519098,0.0020712222604469,0.7901810941598268,0.9732577570674428,0.1830766629076158,0.7847062429122591,0.97534578763215,0.1274821115174843,True,True,2.3569629869200394e-07,0.0504752229266915,4.669522677395756e-06,True,inf,True,9.749620074696284e-05,10,10,9.678316481478534,9.65040794315258,0.0918656249999999,0.5729921875,0.5730859375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,underdispersed,0.05,0.0500000000001321,0.0,0.9011625,0.9003,0.0008624999999999,0.0021668817201687,0.0021316680973946,0.7814719655226118,0.9693533066848354,0.1878813411622236,0.7758245568101331,0.9716311248536148,0.1295850313613976,True,True,4.1545399675138725e-06,0.0499958454601646,8.309079935005782e-05,True,8.59896291241868e-05,False,8.567995255383669e-05,10,10,9.894043078688885,9.84051065659379,0.0988375,0.74805,0.7473828125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,underdispersed,0.05,0.0500000000001321,0.0,0.7851,0.78426875,0.00083125,0.0035938002323895,0.0035617777388857,0.6392964015730356,0.8940897653090825,0.2547933637360469,0.6312647719066646,0.8991889722915929,0.1608790765488189,True,True,2.0439035178049193e-06,0.0499979560966143,4.087807035599034e-05,True,5.392349814550197e-05,False,5.145405636745897e-05,10,10,9.97757723684428,9.84051065659379,0.2148999999999999,0.8841765625,0.883625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,underdispersed,0.05,0.0500000000001321,0.0,0.9081625,0.9078453125,0.0003171874999999,0.0021161613097467,0.0020725940880535,0.7908886336998376,0.9730815085357946,0.1821928748359569,0.7852921766744448,0.9752261238702608,0.1270179994926586,True,True,6.018954818552019e-07,0.0499993981046503,1.2037909637072218e-05,True,9.02050695905336e-05,False,8.808588460589816e-05,10,10,9.676814570190384,9.64883510619408,0.0918375,0.57313125,0.573053125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,overdispersed,0.05,0.0500000000000682,0.0,0.9003609375,0.9003546875,6.249999999985434e-06,0.002084925733998,0.0021321980927448,0.7804024338818356,0.9689181080412878,0.1885156741594521,0.7749764126330951,0.9711192851660908,0.1294709793055412,True,True,2.1770457688732048e-10,0.0499999997823636,4.35409153774047e-09,True,0.0001137449972389,False,0.0001110171862425,10,10,9.892756042831293,9.839347511773523,0.0996390624999999,0.7462078125,0.7474734375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,overdispersed,0.05,0.0500000000000682,0.0,0.7837703125,0.784415625,-0.0006453124999999,0.0035293983833301,0.0035618424490878,0.6377762133984999,0.8931212029107419,0.255344989512242,0.629897759019746,0.8981394134449666,0.1607901743115811,True,True,1.2303617290686415e-06,0.0499987696383391,2.460723458133926e-05,True,inf,True,6.833836522386586e-05,10,10,9.97762906896084,9.839347511773523,0.2162296875,0.8824484375,0.8832421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,overdispersed,0.05,0.0500000000000682,0.0,0.9078171875,0.908396875,-0.0005796875,0.0020336366966746,0.0020678495712232,0.7904207771662575,0.9729007357077548,0.1824799585414972,0.7850456390564595,0.9749666339996658,0.1267574763690226,True,True,2.0153481255510237e-06,0.0499979846519426,4.0306962510965485e-05,True,inf,True,7.591675484863782e-05,10,10,9.677236550057662,9.650641299624654,0.0921828125,0.572721875,0.5730734375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,random_mean,0.1,0.100566738966309,0.0334864994997905,0.8999109375,0.900421875,-0.0005109375,0.0021336700127428,0.002129624148365,0.7168666523053965,0.9835131807257392,0.2666465284203427,0.7110203903918183,0.9850213238942306,0.1930725403331576,True,True,1.4535706548142024e-06,0.1005652853956542,1.44537912808445e-05,True,0.0001210656661373,False,0.0001198351116773,10,10,9.894961558780096,9.842871891028969,0.1000890625,0.746728125,0.747596875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,random_mean,0.1,0.100566738966309,0.0334864994997905,0.7835234375,0.7845203125,-0.000996875,0.003565940684328,0.0035618902291879,0.5701770631012815,0.9255667164197896,0.3553896533185081,0.5621529462086405,0.9297163775524072,0.2283597350326424,True,True,2.93600015599635e-06,0.100563802966153,2.9194544699117105e-05,True,0.0001433110843403,False,0.0001422260631192,10,10,9.977839960377237,9.842871891028969,0.2164765625,0.8830265625,0.8835015625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,random_mean,0.1,0.100566738966309,0.0334864994997905,0.909075,0.9085921875,0.0004828124999999,0.0020616222121916,0.0020588034558104,0.729898025328887,0.9867459662975416,0.2568479409686546,0.7241132007702686,0.988084592468358,0.1890025787656269,True,True,1.405606358366137e-06,0.1005653333599506,1.3976851320962398e-05,True,inf,True,0.0001880324724448,10,10,9.672889115769449,9.647610202150808,0.090925,0.5736015625,0.572928125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,geometry_selected_mean,0.1,0.1009509172459804,0.038851290742533,0.900553125,0.9006734375,-0.0001203124999999,0.002127747595832,0.0021286427982527,0.7173443081117529,0.9838218870995225,0.2664775789877696,0.7115035833088681,0.9853131854487812,0.1932199269789627,True,True,8.087285975730447e-08,0.1009508363731206,8.01110697788381e-07,True,0.0001627585896151,False,0.000161818118688,10,10,9.891782241007842,9.833433964293972,0.099446875,0.7480734375,0.7476203125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,geometry_selected_mean,0.1,0.1009509172459804,0.038851290742533,0.7836671875,0.784746875,-0.0010796874999999,0.0035715510583899,0.0035625770955541,0.5699019079589437,0.9258386239266608,0.3559367159677171,0.5618640307582607,0.9299873482821353,0.2288033968161835,True,True,3.446365032354652e-06,0.100947470880948,3.413901652777579e-05,True,inf,True,0.0001339047444085,10,10,9.976656781091016,9.833433964293972,0.2163328125,0.883484375,0.883596875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,geometry_selected_mean,0.1,0.1009509172459804,0.038851290742533,0.908534375,0.9084109375,0.0001234374999999,0.0020689279470285,0.0020659361481777,0.7286977530836888,0.9866278054049497,0.2579300523212608,0.7228994979478398,0.9879741071949226,0.1896899758283362,True,True,9.160386280681408e-08,0.1009508256421176,9.074099107352238e-07,True,inf,True,0.0001268810142656,10,10,9.67805179196072,9.649810419951695,0.091465625,0.5729484375,0.5729515625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,underdispersed,0.1,0.1000000000000049,0.0,0.9012296875,0.9005953125,0.0006343749999999,0.0021845360122129,0.0021261304671951,0.7193512743542687,0.9838862872954414,0.2645350129411726,0.7133489289011914,0.9854189808022592,0.192162449182746,True,True,2.251901259895696e-06,0.099997748098745,2.2519012598955837e-05,True,8.949376560677641e-05,False,8.825167940744853e-05,10,10,9.89279526294462,9.839658865159446,0.0987703125,0.748421875,0.7475359375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,underdispersed,0.1,0.1000000000000049,0.0,0.785603125,0.7842328125,0.0013703124999999,0.0036076372022875,0.0035608192037901,0.5732300646955553,0.9265356259542736,0.3533055612587185,0.5650914054156491,0.9307216719133802,0.2275826885008345,True,True,5.557085741025609e-06,0.0999944429142639,5.557085741025332e-05,True,inf,True,7.16632590827698e-05,10,10,9.977772248559248,9.839658865159446,0.214396875,0.8849515625,0.8834484375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,underdispersed,0.1,0.1000000000000049,0.0,0.9084640625,0.9084515625,1.2499999999970868e-05,0.002128176465783,0.0020678019027781,0.7296438782523635,0.9864420147096896,0.2567981364573259,0.7236854338347468,0.9878381711724116,0.1889498545381879,True,True,9.394098034357188e-10,0.0999999990605951,9.39409803435672e-09,True,7.773365228782936e-05,False,7.605665536261366e-05,10,10,9.67754131821853,9.650378754191824,0.0915359375,0.5732359375,0.573028125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,overdispersed,0.1,0.1000000000000049,0.0,0.8998640625,0.900821875,-0.0009578125,0.002072622294977,0.0021283479346265,0.7174298979624785,0.983385543681065,0.2659556457185865,0.711752699683628,0.98485829953993,0.192173702514527,True,True,5.119603553871313e-06,0.0999948803964511,5.119603553871058e-05,True,0.0001273942545094,False,0.0001230576861719,10,10,9.894222845577827,9.839469685059422,0.1001359375,0.7460328125,0.7473296875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,overdispersed,0.1,0.1000000000000049,0.0,0.7829,0.78440625,-0.0015062499999999,0.0035192716459399,0.0035640834824521,0.5701103798482777,0.9249168659716078,0.3548064861233301,0.562196557363005,0.9290274127604782,0.2276012150630373,True,True,6.696620616576622e-06,0.0999933033793884,6.696620616576288e-05,True,inf,True,7.172473199899467e-05,10,10,9.977776618200933,9.839469685059422,0.2170999999999999,0.881425,0.883134375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,overdispersed,0.1,0.1000000000000049,0.0,0.907684375,0.908328125,-0.00064375,0.0020101447021161,0.0020647831444317,0.7285250357684389,0.9861746218815064,0.2576495861130675,0.7229070349318119,0.9875051577329124,0.1887172236843358,True,True,2.483212579748248e-06,0.0999975167874252,2.4832125797481243e-05,True,inf,True,0.0001045642038129,10,10,9.678060827363732,9.650017308024337,0.092315625,0.572565625,0.5728875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,random_mean,0.25,0.2514168474157724,0.0837162487494763,0.8995046875,0.900725,-0.0012203124999999,0.0021401350689314,0.0021276804655196,0.5796780896713658,0.9967135103693916,0.4170354206980257,0.573740711770046,0.997190799902236,0.3299586404650596,True,True,8.296665687310481e-06,0.2514085507500851,3.2999640925375774e-05,True,0.0002495361837311,False,0.0002481838776086,10,10,9.895044998917228,9.843611446622532,0.1004953124999999,0.7467734375,0.74724375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,random_mean,0.25,0.2514168474157724,0.0837162487494763,0.7832265625,0.784684375,-0.0014578124999999,0.0035719090272933,0.0035572367866704,0.4360724814314081,0.9684323800712872,0.5323598986398791,0.4284738180443841,0.9708634108833624,0.3617536861491108,True,True,6.279046033986612e-06,0.2514105683697384,2.4974643101791992e-05,True,inf,True,0.0002896100338112,10,10,9.97785917538903,9.843611446622532,0.2167734375,0.8832265625,0.883525,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,random_mean,0.25,0.2514168474157724,0.0837162487494763,0.908875,0.9079265625,0.0009484374999999,0.0020629864969604,0.0020747341816735,0.5932360165417043,0.9977227890675004,0.404486772525796,0.5873336799347522,0.9980948578068116,0.3255847735992903,True,True,5.3969361397087886e-06,0.2514114504796327,2.146608787430931e-05,True,0.0002919587595484,False,0.0002904810866226,10,10,9.669863591649689,9.64543498223046,0.091125,0.5737453125,0.57275,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,geometry_selected_mean,0.25,0.2523772931149509,0.0971282268563326,0.8999921875,0.9006546875,-0.0006625,0.0021399180878587,0.002130473510237,0.5796420607249175,0.996802882148491,0.4171608214235734,0.5736974433059152,0.9972717645772048,0.3304889836462878,True,True,2.447818544898568e-06,0.252374845296406,9.699044294700687e-06,True,inf,True,0.0002954378331,10,10,9.889074582541475,9.829424649637536,0.1000078125,0.748396875,0.747325,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,geometry_selected_mean,0.25,0.2523772931149509,0.0971282268563326,0.7832546875,0.784153125,-0.0008984374999999,0.0035723004911193,0.0035655303409429,0.4354236166898376,0.9686003615670158,0.5331767448771781,0.4278277667993652,0.9710232077368816,0.3624286296632287,True,True,2.382117513106876e-06,0.2523749109974378,9.438715677253447e-06,True,inf,True,0.0002991250762327,10,10,9.975217947398631,9.829424649637536,0.2167453124999999,0.883653125,0.8836578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,geometry_selected_mean,0.25,0.2523772931149509,0.0971282268563326,0.908509375,0.9086875,-0.000178125,0.0020658257459487,0.0020632568497118,0.5919654203642766,0.997711981202178,0.4057465608379014,0.5860634347164191,0.9980848554220324,0.3264949587456404,True,True,1.9108259469949754e-07,0.2523771020323562,7.571306924686946e-07,True,inf,True,0.000211915833389,10,10,9.678335686932847,9.650823902702935,0.091490625,0.572834375,0.573396875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,underdispersed,0.25,0.2499999999996305,0.0,0.90110625,0.9004,0.00070625,0.0022297657445057,0.0021355980298459,0.5830473944773248,0.9968545754986324,0.4138071810213075,0.576829913291482,0.9973399604034464,0.3286466775677492,True,True,2.786810186616211e-06,0.2499972131894439,1.114724074648132e-05,True,inf,True,8.051842976308576e-05,10,10,9.892994024545288,9.839636088874434,0.09889375,0.7485234375,0.7475109375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,underdispersed,0.25,0.2499999999996305,0.0,0.7854375,0.78486875,0.00056875,0.0036363324246124,0.0035583508747471,0.4394989642838468,0.968977886152998,0.5294789218691511,0.4317279561851563,0.9714378158934102,0.360836755367084,True,True,9.584962519733383e-07,0.2499990415033785,3.833985007899021e-06,True,8.572679962967969e-05,False,8.496828794270559e-05,10,10,9.977480690217238,9.839636088874434,0.2145625,0.8856890625,0.8833171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,underdispersed,0.25,0.2499999999996305,0.0,0.9093859375,0.908371875,0.0010140624999999,0.0021573858171232,0.0020720867675197,0.595072467398533,0.9977359755828024,0.4026635081842694,0.5888895933717835,0.9981239423692092,0.3247248203297781,True,True,6.1980232626474615e-06,0.2499938019763678,2.4792093050626485e-05,True,inf,True,0.00012498370605,10,10,9.676557664990847,9.64970889475944,0.0906140625,0.5735453125,0.5730609375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,overdispersed,0.25,0.2500000000000071,0.0,0.89955,0.9010375,-0.0014875,0.0020437060301071,0.0021262176442622,0.5808235067053149,0.996670842296233,0.4158473355909181,0.5751494458049173,0.9971321707988412,0.3284062180140926,True,True,1.2352185957666562e-05,0.2499876478140494,4.9408743830664846e-05,True,0.0001189202745784,False,0.0001175950314701,10,10,9.893747902751707,9.83949948806447,0.10045,0.7452546875,0.7477359375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,overdispersed,0.25,0.2500000000000071,0.0,0.7829609375,0.7849015625,-0.001940625,0.0034854842349347,0.0035585646902125,0.4367876109649126,0.9681032188765372,0.5313156079116247,0.4293693931869528,0.9704911633073096,0.3604230934135193,True,True,1.1129004483086125e-05,0.249988870995524,4.451601793234323e-05,True,inf,True,8.887872112207603e-05,10,10,9.977675973756892,9.83949948806447,0.2170390625,0.8799796875,0.8835046875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,overdispersed,0.25,0.2500000000000071,0.0,0.90766875,0.9077515625,-8.281249999997353e-05,0.0019776743143875,0.0020782081468652,0.5925508326309716,0.997566456205721,0.4050156235747494,0.5869125111182939,0.9979392936791606,0.3246324805379056,True,True,4.0937287036009224e-08,0.24999995906272,1.6374914814403226e-07,True,inf,True,9.270037437048336e-05,10,10,9.679098966352292,9.651517300043958,0.0923312499999999,0.572396875,0.573115625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,random_mean,0.5,0.502833694831545,0.1674324974989527,0.8992,0.9010921875,-0.0018921874999999,0.0021390320238193,0.0021225640197157,0.422701216670362,0.9997330583608844,0.5770318416905224,0.4173745821206628,0.9997945179725894,0.4860179206460232,True,True,1.9973298021922417e-05,0.5028137215335231,3.972147894467115e-05,True,0.0004757492144241,False,0.0004743371942277,10,10,9.895758700702308,9.845891087947304,0.1008,0.74553125,0.7474453125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,random_mean,0.5,0.502833694831545,0.1674324974989527,0.7822703125,0.7840703125,-0.0018,0.0035757135919513,0.0035642839414492,0.2968145031783223,0.9907467755126568,0.6939322723343343,0.2904136447082847,0.9917605661521782,0.4988650664319399,True,True,9.54940589237784e-06,0.5028241454256527,1.8991181359827128e-05,True,0.0005638628359483,False,0.0005614980188029,10,10,9.977725652769768,9.845891087947304,0.2177296875,0.8826921875,0.883425,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,random_mean,0.5,0.502833694831545,0.1674324974989527,0.9090265625,0.90751875,0.0015078124999999,0.002060048882776,0.0020772112653315,0.4355207128339767,0.9998603145932676,0.5643396017592909,0.4301942947111463,0.9998969904122762,0.4828699635990948,True,True,1.361092109466392e-05,0.5028200839104504,2.7068434821623744e-05,True,inf,True,0.000568069326757,10,10,9.666014781003044,9.641859007025351,0.0909734374999999,0.573653125,0.5728171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,geometry_selected_mean,0.5,0.5047545862299019,0.1942564537126652,0.899890625,0.9006890625,-0.0007984374999999,0.0021408606401577,0.0021317061468581,0.4226032239008881,0.9997488477375162,0.577145623836628,0.417264321205116,0.9998075245760626,0.4868223906495931,True,True,3.5550630928108447e-06,0.5047510311668091,7.043151641997386e-06,True,0.0004360953160949,False,0.0004346403873931,10,10,9.886722640683892,9.823151574954329,0.1001093749999999,0.7492640625,0.7474265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,geometry_selected_mean,0.5,0.5047545862299019,0.1942564537126652,0.7823890625,0.7842234375,-0.001834375,0.003576751190716,0.0035627373716069,0.2960991918693705,0.9908484454525576,0.694749253583187,0.2897041798140469,0.9918544992051108,0.4996953150197565,True,True,9.92232287060188e-06,0.5047446639070313,1.9657717118953597e-05,True,inf,True,0.0004776331533807,10,10,9.975099927980528,9.823151574954329,0.2176109375,0.88365625,0.8832796875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,geometry_selected_mean,0.5,0.5047545862299019,0.1942564537126652,0.9078671875,0.9085921875,-0.000725,0.0020803366662765,0.0020715073586826,0.4329881987777114,0.9998513718886948,0.5668631731109834,0.4276397914989017,0.9998900530761484,0.4843048558670003,True,True,3.1569224831055637e-06,0.5047514293074188,6.254371073049888e-06,True,0.0003288335307144,False,0.0003280952962118,10,10,9.678423913896312,9.649143806620543,0.0921328125,0.5726234375,0.5733515625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,underdispersed,0.5,0.5000000000000071,0.0,0.9017984375,0.9006875,0.0011109375,0.0022644637942517,0.0021253662734466,0.4275036419511461,0.9997658055971144,0.5722621636459684,0.4218038583635235,0.999824776986494,0.4844329281732099,True,True,6.921780802275493e-06,0.4999930782192048,1.384356160455079e-05,True,0.0001462751039359,False,0.0001446773264921,10,10,9.89326794026544,9.840651120908907,0.0982015625,0.7492484375,0.747090625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,underdispersed,0.5,0.5000000000000071,0.0,0.786165625,0.7844484375,0.0017171874999999,0.0036668672677545,0.0035629639070537,0.3016461518163641,0.9911985143579236,0.6895523625415596,0.295010041423937,0.992210822310174,0.4983426434208617,True,True,8.736331767328093e-06,0.4999912636682397,1.747266353465594e-05,True,0.0001126937361262,False,0.000108718552635,10,10,9.977612670732125,9.840651120908907,0.213834375,0.8864875,0.8835125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,underdispersed,0.5,0.5000000000000071,0.0,0.9092046875,0.9084,0.0008046875,0.0021970300906606,0.0020647083795767,0.4372321258796334,0.9998577290832336,0.5626256032036001,0.4315417237106652,0.9998972463338568,0.4819691427670297,True,True,3.901207030790354e-06,0.4999960987929763,7.802414061580598e-06,True,0.0001443108025339,False,0.0001430003522126,10,10,9.675494698177042,9.65031476520115,0.0907953124999999,0.5737015625,0.573240625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,overdispersed,0.5,0.4999999999999929,0.0,0.8999109375,0.9007171875,-0.00080625,0.0019946547470237,0.0021276491720682,0.4250681772599581,0.9997369264657864,0.5746687492058282,0.4200776025940369,0.999794179256982,0.4837428582101295,True,True,3.625800924561746e-06,0.4999963741990683,7.251601849123595e-06,True,inf,True,0.0001636459802212,10,10,9.894185279418846,9.839847362090596,0.1000890625,0.7446484375,0.7473421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,overdispersed,0.5,0.4999999999999929,0.0,0.7822140625,0.784453125,-0.0022390624999999,0.0034509314019475,0.0035632591747223,0.297983898164133,0.990612810573031,0.6926289124088979,0.2917920518181355,0.9916027613083038,0.4971858362296817,True,True,1.478795021982041e-05,0.4999852120497731,2.957590043964124e-05,True,inf,True,0.0001485358121692,10,10,9.97830037294556,9.839847362090596,0.2177859374999999,0.8785296875,0.883525,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,overdispersed,0.5,0.4999999999999929,0.0,0.9071796875,0.908184375,-0.0010046875,0.0019464566053095,0.0020691559871233,0.4345441685697478,0.999835782688024,0.5652916141182761,0.4295377472953804,0.9998752930500228,0.4814569951510262,True,True,6.032856039071442e-06,0.4999939671439538,1.2065712078143057e-05,True,inf,True,0.0001368255409426,10,10,9.67824158004973,9.649588380860148,0.0928203125,0.5719984375,0.57288125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,random_mean,1.0,1.00566738966309,0.3348649949979054,0.898225,0.900325,-0.0020999999999999,0.0021515992472448,0.0021327823892328,0.2332215146766014,0.999997982288616,0.7667764676120145,0.2294363840979781,0.99999874109704,0.6730057504266218,True,True,2.4419176154358378e-05,1.0056429704869356,2.428156307478468e-05,True,0.0006525239473381,False,0.0006503722277578,10,10,9.896385327529329,9.847078748713706,0.1017749999999999,0.7446125,0.7474140625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,random_mean,1.0,1.00566738966309,0.3348649949979054,0.7810234375,0.7839203125,-0.002896875,0.0035857116396917,0.0035652523549034,0.1472005520353008,0.999078578244874,0.8518780262095733,0.1430306252190472,0.99923762248433,0.6450208070947486,True,True,2.46914109416135e-05,1.0056426982521482,2.455226369613656e-05,True,0.0008412004912694,False,0.0008390694877749,10,10,9.97779963322551,9.847078748713706,0.2189765624999999,0.882415625,0.88315,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,random_mean,1.0,1.00566738966309,0.3348649949979054,0.9095171875,0.9082625,0.0012546875,0.0020554690920648,0.0020700286479715,0.2437068305138009,0.9999994804882968,0.7562926499744957,0.2399051958566943,0.999999704912859,0.6736407110637529,True,True,9.48574716314282e-06,1.0056579039159268,9.43229069635106e-06,True,inf,True,0.0008949435563573,10,10,9.661717154562952,9.639224721551066,0.0904828125,0.57415625,0.5731421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,geometry_selected_mean,1.0,1.0095091724598038,0.3885129074253305,0.8993984375,0.9008515625,-0.0014531249999999,0.0021535536478675,0.0021286543108891,0.2332531268452656,0.9999982903482776,0.766745163503012,0.2294566857495997,0.9999989469477992,0.6741627169002207,True,True,1.1769513797425194e-05,1.0094974029460064,1.1658649686903989e-05,True,0.0006926957264227,False,0.0006905198889189,10,10,9.884510424651396,9.81697055859235,0.1006015624999999,0.74913125,0.747615625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,geometry_selected_mean,1.0,1.0095091724598038,0.3885129074253305,0.7813078125,0.78425,-0.0029421874999999,0.0035866219276971,0.0035648641724256,0.1466117900407318,0.99910140166125,0.8524896116205181,0.1424517222388714,0.9992573017904254,0.6458858692394149,True,True,2.549662320752667e-05,1.0094836758365962,2.52564552191247e-05,True,0.0009058637466489,False,0.0008999536519566,10,10,9.973267208475912,9.81697055859235,0.2186921874999999,0.8829828125,0.883478125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,geometry_selected_mean,1.0,1.0095091724598038,0.3885129074253305,0.90789375,0.9084609375,-0.0005671874999999,0.0020809653424599,0.0020684254490166,0.241109854154889,0.9999993824702572,0.7588895283153683,0.2373006980796687,0.9999996456000786,0.6746717439915528,True,True,1.930659835944269e-06,1.0095072417999678,1.912473792823456e-06,True,0.0005741585349779,False,0.0005711634387773,10,10,9.680325151525052,9.648154174082617,0.0921062499999999,0.5721875,0.572809375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,underdispersed,1.0,1.000000000000007,0.0,0.90193125,0.900625,0.0013062499999999,0.0023223202249644,0.0021280248960881,0.2381490884133902,0.9999985848585168,0.7618494964451265,0.2339831333961588,0.9999991804893484,0.6724998642447715,True,True,9.569790352962184e-06,0.9999904302096542,9.569790352962116e-06,True,inf,True,0.0001867177117665,10,10,9.893518103978954,9.840187597274308,0.09806875,0.750184375,0.7474578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,underdispersed,1.0,1.000000000000007,0.0,0.7865046875,0.78425625,0.0022484375,0.0037084308388724,0.0035640800099623,0.1516601904599088,0.999182938429827,0.8475227479699181,0.1472530331715744,0.9993339910542502,0.6465201787726156,True,True,1.497731789713852e-05,0.99998502268211,1.4977317897138412e-05,True,inf,True,0.0001654127127293,10,10,9.977073053088889,9.840187597274308,0.2134953124999999,0.8877234375,0.88331875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,underdispersed,1.0,1.000000000000007,0.0,0.9098140625,0.9079703125,0.0018437499999999,0.0022495507261401,0.0020770265441275,0.2455651197925513,0.9999994685019788,0.7544343487094275,0.241384741678636,0.9999997147771056,0.6728384402445987,True,True,2.0464425191641647e-05,0.9999795355748154,2.04644251916415e-05,True,0.000181404988552,False,0.0001771391040039,10,10,9.67534436868441,9.650877060690547,0.0901859375,0.5741453125,0.573078125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,natural_euclidean,overdispersed,1.0,1.000000000000007,0.0,0.8987125,0.9004234375,-0.0017109374999999,0.0019629034722042,0.0021261483660982,0.2351946676588494,0.999997975555152,0.7648033078963025,0.2317166282842143,0.9999986838811624,0.670843162521306,True,True,1.6241853724199796e-05,0.9999837581462828,1.624185372419968e-05,True,0.000208307437835,False,0.0002073281607533,10,10,9.893912182792768,9.83986045180474,0.1012874999999999,0.74329375,0.747275,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,paper_mahalanobis,overdispersed,1.0,1.000000000000007,0.0,0.7807078125,0.783959375,-0.0032515625,0.0034064937796677,0.0035637366019046,0.1481373744326523,0.9990465320031372,0.8509091575704848,0.1441571209058346,0.9992023811833088,0.6432274194023141,True,True,3.109975958046638e-05,0.9999689002404266,3.1099759580466154e-05,True,0.0002410680372608,False,0.0002389366489827,10,10,9.978339604846234,9.83986045180474,0.2192921875,0.8763921875,0.8836359375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,1,10,unsupervised_kmeans,overdispersed,1.0,1.000000000000007,0.0,0.90656875,0.9084171875,-0.0018484374999999,0.0019022704731817,0.0020680428602134,0.2424800627808482,0.9999991892742855,0.7575191264934373,0.2389910411266752,0.9999995021246574,0.671306159000761,True,True,2.0411345975849876e-05,0.9999795886540312,2.041134597584973e-05,True,inf,True,0.0001507184857573,10,10,9.677718481019197,9.649057296954492,0.0934312499999999,0.5715375,0.572953125,True,True,False,10000,64
native_rank,native_d2,2,2,natural_euclidean,exact_full,,0.0,0.0,0.956140625,0.9566703125,-0.0005296875,0.0007880190270844,0.0007867765756614,0.956140625,0.956140625,0.0,0.9545961077069144,0.9576851422930855,0.0030890345861711,True,True,3.371157791597014e-06,-3.371157791597014e-06,0.0,True,5.736905595515976e-05,False,5.7258242358507584e-05,10,10,8.791907132252618,8.704876749005034,0.043859375,0.435859375,0.4361640625,True,False,False,10000,64
native_rank,native_d2,2,2,paper_mahalanobis,exact_full,,0.0,0.0,0.7895765625,0.789390625,0.0001859374999999,0.002755484664115,0.0027516320253903,0.7895765625,0.7895765625,0.0,0.7841758125583346,0.7949773124416654,0.0108014998833307,True,True,1.0399873534000365e-07,-1.0399873534000365e-07,0.0,True,5.061558497221309e-05,False,5.057877806101559e-05,9,10,7.999589316163638,8.704876749005034,0.2104234375,0.4560796875,0.456,True,True,False,10000,64
native_rank,native_d2,2,2,unsupervised_kmeans,exact_full,,0.0,0.0,0.963590625,0.9635953125,-4.687499999933564e-06,0.0006349485419512,0.0006339960456265,0.963590625,0.963590625,0.0,0.9623461258577756,0.9648351241422244,0.0024889982844489,True,True,3.1317177225121003e-10,-3.1317177225121003e-10,0.0,True,5.9594448822655066e-05,False,5.920728631426099e-05,10,10,9.692892689270415,9.682615875814824,0.0364093749999999,0.41084375,0.4108859375,True,False,False,10000,64
native_rank,native_d2,2,2,natural_euclidean,optimal_diag,,0.0,0.0,0.95611875,0.956646875,-0.0005281249999999,0.0007903941162512,0.0007815764463234,0.95611875,0.95611875,0.0,0.9545695775321474,0.9576679224678526,0.003098344935705,True,True,3.3496140122567675e-06,-3.3496140122567675e-06,0.0,True,3.8763648958168577e-05,False,3.839593225692352e-05,10,10,8.785205492882918,8.701206350326714,0.0438812499999999,0.435759375,0.4359671875,True,False,False,10000,64
native_rank,native_d2,2,2,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7896921875,0.7889984375,0.00069375,0.002745651097927,0.0027590509941533,0.7896921875,0.7896921875,0.0,0.7843107113480631,0.795073663651937,0.0107629523038739,True,True,1.4466496098266505e-06,-1.4466496098266505e-06,0.0,True,3.380447104692674e-05,False,3.377759426594323e-05,9,10,7.999826892996603,8.701206350326714,0.2103078124999999,0.4558125,0.4561765625,True,True,False,10000,64
native_rank,native_d2,2,2,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.963728125,0.9638859375,-0.0001578124999999,0.0006283488257911,0.0006290962126021,0.963728125,0.963728125,0.0,0.9624965613014492,0.9649596886985508,0.0024631273971014,True,True,3.57225802925901e-07,-3.57225802925901e-07,0.0,True,5.228154204993407e-05,False,5.123892428494833e-05,10,10,9.692581960216822,9.682193659772809,0.0362718749999999,0.4108671875,0.4112421875,True,False,False,10000,64
native_rank,native_d2,2,2,natural_euclidean,amortized_linear,,2.6477656565877403,0.0582751828899059,0.95585625,0.9565390625,-0.0006828125,0.0005382269684883,0.0007833202416658,0.0519833701540661,0.999999999999,0.9480166298449338,0.0516409485848698,0.999999999999,0.9052702262733672,True,True,5.57971026105854e-06,2.6477600768774794,2.10732783211989e-06,True,0.0006257257589286,False,0.0006250135555708,10,10,8.762436802394094,8.67884575461855,0.04414375,0.41891875,0.4356515625,True,False,False,10000,64
native_rank,native_d2,2,2,paper_mahalanobis,amortized_linear,,2.6477656565877403,0.0582751828899059,0.7860125,0.7896015625,-0.0035890625,0.0017795103044109,0.0027511787792811,0.017877125261318,0.9999996262696048,0.9821225010082868,0.0174579326135815,0.9999997011198236,0.772042407583064,True,True,3.860852010943196e-05,2.647727048067631,1.4581547280580708e-05,True,inf,True,0.002008066167057,10,10,8.10716263352244,8.67884575461855,0.2139875,0.432865625,0.4557359375,True,True,False,10000,64
native_rank,native_d2,2,2,unsupervised_kmeans,amortized_linear,,2.6477656565877403,0.0582751828899059,0.9611859375,0.964046875,-0.0028609374999999,0.0003901175005492,0.0006288168337417,0.0537592044259747,0.999999999999,0.9462407955730252,0.0534995509378573,0.999999999999,0.9084510168632192,True,True,0.0001151729924725,2.647650483595268,4.349818201849797e-05,True,0.0009755243257831,False,0.0009746089282793,10,10,9.743205368132294,9.735453765593286,0.0388140624999999,0.394071875,0.4109515625,True,False,False,10000,64
native_rank,native_d2,2,2,natural_euclidean,amortized_mlp,,0.044835578819096,0.0595134180556438,0.9563828125,0.956515625,-0.0001328124999999,0.0007891843777761,0.0007872713222815,0.8674847513108492,0.9931812565391736,0.1256965052283243,0.8650759779258573,0.993712458099805,0.0928536359545839,True,True,2.118366005092617e-07,0.0448353669824955,4.724743297370741e-06,True,4.440890485884807e-05,False,4.4139746144188866e-05,10,10,8.792604286667338,8.70911367393321,0.0436171874999999,0.435821875,0.43616875,True,False,False,10000,64
native_rank,native_d2,2,2,paper_mahalanobis,amortized_mlp,,0.044835578819096,0.0595134180556438,0.7901484375,0.7896296875,0.00051875,0.0027402166428176,0.002757730756195,0.6534330571682789,0.8931601534545681,0.2397270962862892,0.6472948734844075,0.8971133731072811,0.148224388635515,True,True,8.104765422784713e-07,0.0448347683425537,1.807663832218173e-05,True,4.144087313157985e-05,False,4.1422072086473574e-05,9,10,7.996610731324648,8.70911367393321,0.2098515625,0.4555296875,0.455703125,True,True,False,10000,64
native_rank,native_d2,2,2,unsupervised_kmeans,amortized_mlp,,0.044835578819096,0.0595134180556438,0.9638359375,0.9643546875,-0.00051875,0.0006351488916819,0.0006250423916688,0.8793668524809832,0.995587465418931,0.1162206129379477,0.8773476043556133,0.9959492554116646,0.0877332249720832,True,True,3.89608180604217e-06,0.04483168273729,8.689710066557182e-05,True,8.650176522579777e-05,False,8.592264616005645e-05,10,10,9.688578567412266,9.677440870445531,0.0361640625,0.41100625,0.4112828125,True,False,False,10000,64
native_rank,native_d5,2,5,natural_euclidean,exact_full,,0.0,0.0,0.9302890625,0.9305734375,-0.000284375,0.0014345770841163,0.0014336667984659,0.9302890625,0.9302890625,0.0,0.927477291415132,0.933100833584868,0.0056235421697361,True,True,6.250698830935356e-07,-6.250698830935356e-07,0.0,True,0.0001019498333235,False,0.0001003075684909,10,10,9.73364623762376,9.659228967195846,0.0697109375,0.6327890625,0.63331875,True,True,True,10000,64
native_rank,native_d5,2,5,paper_mahalanobis,exact_full,,0.0,0.0,0.7606875,0.761015625,-0.000328125,0.0033591532008767,0.0033580184858448,0.7606875,0.7606875,0.0,0.7541035597262816,0.7672714402737183,0.0131678805474366,True,True,2.9590295790282153e-07,-2.9590295790282153e-07,0.0,True,0.0001063592265358,False,0.0001030166515347,10,10,9.906733149008376,9.659228967195846,0.2393125,0.71898125,0.7186203125,True,True,False,10000,64
native_rank,native_d5,2,5,unsupervised_kmeans,exact_full,,0.0,0.0,0.93620625,0.936209375,-3.124999999992717e-06,0.0013863154443595,0.0013927785536189,0.93620625,0.93620625,0.0,0.9334890717290552,0.9389234282709448,0.0054343565418895,True,True,8.175857783985073e-11,-8.175857783985073e-11,0.0,True,7.555463932957515e-05,False,7.404516464474e-05,10,10,9.316461225888656,9.314005132779307,0.0637937499999999,0.506559375,0.506190625,True,True,True,10000,64
native_rank,native_d5,2,5,natural_euclidean,optimal_diag,,0.0,0.0,0.930328125,0.9300890625,0.0002390624999999,0.0014317199954252,0.0014414742139722,0.930328125,0.930328125,0.0,0.9275219538089664,0.9331342961910334,0.0056123423820668,True,True,4.39928016218071e-07,-4.39928016218071e-07,0.0,True,8.25538295213383e-05,False,8.136849857819442e-05,10,10,9.735802974713756,9.660179722311003,0.069671875,0.63364375,0.6330734375,True,True,True,10000,64
native_rank,native_d5,2,5,paper_mahalanobis,optimal_diag,,0.0,0.0,0.761528125,0.7616921875,-0.0001640625,0.0033550319190178,0.0033573377400438,0.761528125,0.761528125,0.0,0.754952262438725,0.768103987561275,0.01315172512255,True,True,7.413143599785442e-08,-7.413143599785442e-08,0.0,True,inf,True,5.130846379967655e-05,10,10,9.9085905859873,9.660179722311003,0.238471875,0.7187359375,0.718765625,True,True,False,10000,64
native_rank,native_d5,2,5,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9360671875,0.935921875,0.0001453124999999,0.0013948991625678,0.0013989289890636,0.9360671875,0.9360671875,0.0,0.9333331851413668,0.938801189858633,0.0054680047172661,True,True,1.761702675248851e-07,-1.761702675248851e-07,0.0,True,inf,True,0.0001121545412044,10,10,9.316404318789964,9.316658791579576,0.0639328125,0.5064765625,0.5064609375,True,True,True,10000,64
native_rank,native_d5,2,5,natural_euclidean,amortized_linear,,4.630243294388664,0.1183427496092208,0.9265203125,0.9305515625,-0.00403125,0.0010746961265913,0.0014388853907726,0.0050902917157512,0.999999999999,0.9949097082832488,0.0050006461852725,0.999999999999,0.9236260707228464,True,True,0.000123544520535,4.630119749868129,2.668207968352928e-05,True,inf,True,0.0009077599446112,10,10,9.733540269532783,9.664119286523876,0.0734796875,0.6173640625,0.6333390625,True,True,False,10000,64
native_rank,native_d5,2,5,paper_mahalanobis,amortized_linear,,4.630243294388664,0.1183427496092208,0.7418140625,0.760821875,-0.0190078124999999,0.0026917785122664,0.0033623148879587,0.0009015379973763,0.999999998218489,0.9990984602211126,0.0008509942837782,0.9999999988034504,0.746238954100264,True,True,0.00097548049565,4.629267813893014,0.0002106758616404,True,inf,True,0.0036809063476865,10,10,9.941063677078612,9.664119286523876,0.2581859374999999,0.6853484375,0.71889375,True,True,False,10000,64
native_rank,native_d5,2,5,unsupervised_kmeans,amortized_linear,,4.630243294388664,0.1183427496092208,0.9324546875,0.93563125,-0.0031765624999999,0.0010274166355553,0.001399662697683,0.0053513124963835,0.999999999999,0.9946486875026164,0.0052613077262618,0.999999999999,0.9292071163794264,True,True,8.252084871545337e-05,4.630160773539949,1.7822140969451735e-05,True,inf,True,0.0007245463511871,10,10,9.326523064569605,9.316011812275915,0.0675453124999999,0.5000515625,0.5062890625,True,True,False,10000,64
native_rank,native_d5,2,5,natural_euclidean,amortized_mlp,,0.0635480575730202,0.0894021275268482,0.930515625,0.930275,0.0002406249999999,0.0014297836748426,0.0014372167426823,0.8044749433935492,0.987426973653478,0.1829520302599286,0.8003659836955181,0.9884919309987814,0.1329520173071734,True,True,4.4680119843821674e-07,0.0635476107718217,7.030918260952627e-06,True,0.000127063305862,False,0.0001261199343077,10,10,9.73379759776302,9.65815756104664,0.069484375,0.6325390625,0.633278125,True,True,False,10000,64
native_rank,native_d5,2,5,paper_mahalanobis,amortized_mlp,,0.0635480575730202,0.0894021275268482,0.7609453125,0.761309375,-0.0003640624999999,0.0033558867383825,0.0033524075530469,0.5915692051003023,0.8878401989862355,0.2962709938859331,0.5842039830182928,0.8925194516148407,0.1833188674889369,True,True,3.6456409144454676e-07,0.0635476930089287,5.736825095332655e-06,True,inf,True,9.479178266915768e-05,10,10,9.909543942035834,9.65815756104664,0.2390546875,0.7187546875,0.7188265625,True,True,False,10000,64
native_rank,native_d5,2,5,unsupervised_kmeans,amortized_mlp,,0.0635480575730202,0.0894021275268482,0.936190625,0.9360015625,0.0001890625,0.001393276341818,0.0013961397598279,0.8129121816956195,0.9895484542037984,0.1766362725081789,0.8088320023105635,0.9905183242381564,0.1300894443193999,True,True,2.986301698009743e-07,0.0635477589428504,4.699280846748649e-06,True,inf,True,0.0001322613500508,10,10,9.318900717163556,9.314433259449878,0.0638093749999999,0.5060265625,0.5062609375,True,True,False,10000,64
native_rank,native_d10,2,10,natural_euclidean,exact_full,,0.0,0.0,0.9023359375,0.9024828125,-0.0001468749999999,0.0021026888210624,0.0020992885113093,0.9023359375,0.9023359375,0.0,0.8982146674107174,0.9064572075892824,0.008242540178565,True,True,1.2250428625389196e-07,-1.2250428625389196e-07,0.0,True,inf,True,8.16741847653182e-05,10,10,9.885580992948755,9.82895250151076,0.0976640625,0.7483828125,0.7486546875,True,True,True,10000,64
native_rank,native_d10,2,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7855296875,0.7854171875,0.0001124999999999,0.0035586936620344,0.0035612419598954,0.7855296875,0.7855296875,0.0,0.7785546479224124,0.7925047270775876,0.0139500791551752,True,True,3.75521569494756e-08,-3.75521569494756e-08,0.0,True,inf,True,6.302857284116837e-05,10,10,9.9798209404178,9.82895250151076,0.2144703125,0.8785390625,0.8787171875,True,True,False,10000,64
native_rank,native_d10,2,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9077265625,0.90835,-0.0006234375,0.0021055261663253,0.0020948382859112,0.9077265625,0.9077265625,0.0,0.9035997312140024,0.9118533937859976,0.0082536625719954,True,True,2.329629767921864e-06,-2.329629767921864e-06,0.0,True,9.455319252886602e-05,False,9.081600226446392e-05,10,10,9.65421053592975,9.618597992557005,0.0922734375,0.5722484375,0.5723953125,True,True,True,10000,64
native_rank,native_d10,2,10,natural_euclidean,optimal_diag,,0.0,0.0,0.9024734375,0.9025765625,-0.0001031249999999,0.0021049944705442,0.0021013058266896,0.9024734375,0.9024734375,0.0,0.8983476483377333,0.9065992266622668,0.0082515783245333,True,True,6.045243258991008e-08,-6.045243258991008e-08,0.0,True,9.521996060255682e-05,False,9.499484565957544e-05,10,10,9.884751734403569,9.828594897435648,0.0975265625,0.74884375,0.7487859375,True,True,True,10000,64
native_rank,native_d10,2,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.786053125,0.78590625,0.0001468749999999,0.0035585928933778,0.003556521181103,0.786053125,0.786053125,0.0,0.7790782829289795,0.7930279670710205,0.013949684142041,True,True,6.411554102225696e-08,-6.411554102225696e-08,0.0,True,inf,True,6.251174422556671e-05,10,10,9.979814681108428,9.828594897435648,0.2139468749999999,0.8786359375,0.8795015625,True,True,False,10000,64
native_rank,native_d10,2,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.907684375,0.90853125,-0.000846875,0.0021011404998329,0.0020910406535102,0.907684375,0.907684375,0.0,0.9035661396203272,0.9118026103796728,0.0082364707593454,True,True,4.303230248196041e-06,-4.303230248196041e-06,0.0,True,8.934871632889388e-05,False,8.622789371477382e-05,10,10,9.653658304018498,9.618219080422444,0.092315625,0.572628125,0.5725015625,True,True,True,10000,64
native_rank,native_d10,2,10,natural_euclidean,amortized_linear,,6.922331568188315,0.3262671804502859,0.89706875,0.90258125,-0.0055125,0.0016980179743889,0.0021031597480336,0.0003077917291764,0.999999999999,0.9996922082698236,0.0002962833616312,0.999999999999,0.900100581868171,True,True,0.0001699709642185,6.922161597224096,2.455400504067599e-05,True,inf,True,0.0008289707305016,10,10,9.88760306877944,9.827447971359724,0.10293125,0.7370265625,0.748434375,True,True,False,10000,64
native_rank,native_d10,2,10,paper_mahalanobis,amortized_linear,,6.922331568188315,0.3262671804502859,0.7661625,0.7857390625,-0.0195765625,0.0031278896430919,0.0035597558738284,5.859175160027874e-05,0.999999999999,0.9999414082473996,5.3653758356864145e-05,0.999999999999,0.7722395099421033,True,True,0.0011142009117193,6.921217367276595,0.0001609574607549,True,inf,True,0.0046616509690314,10,10,9.983197233273447,9.827447971359724,0.2338375,0.8511703125,0.8789453125,True,True,False,10000,64
native_rank,native_d10,2,10,unsupervised_kmeans,amortized_linear,,6.922331568188315,0.3262671804502859,0.903184375,0.9080546875,-0.0048703124999999,0.001698653276976,0.002098902267444,0.0003299906713485,0.999999999999,0.9996700093276516,0.0003177331106946,0.999999999999,0.9061960023121785,True,True,0.0001398546420108,6.922191713546304,2.020340121434534e-05,True,inf,True,0.000636016665482,10,10,9.66120040156812,9.623674744796949,0.0968156249999999,0.5675953125,0.5722359375,True,True,False,10000,64
native_rank,native_d10,2,10,natural_euclidean,amortized_mlp,,0.086968492722235,0.1330012021370454,0.902440625,0.9027171875,-0.0002765624999999,0.0021003500855831,0.0021042920010594,0.735877922013412,0.9816243439972624,0.2457464219838503,0.7301422274056526,0.9832426833360716,0.1764150837620903,True,True,4.351128769416448e-07,0.086968057609358,5.003109325251081e-06,True,inf,True,0.0001235320124067,10,10,9.885172257751604,9.828399292663187,0.097559375,0.748571875,0.748590625,True,True,False,10000,64
native_rank,native_d10,2,10,paper_mahalanobis,amortized_mlp,,0.086968492722235,0.1330012021370454,0.785878125,0.78576875,0.0001093749999999,0.0035480423068231,0.0035591741957495,0.5890514355401808,0.9199966211950734,0.3309451856548926,0.581042846023015,0.9243226545115056,0.2117894418983583,True,True,3.5537128435163094e-08,0.0869684571851065,4.086207236989104e-07,True,inf,True,9.35679123509762e-05,10,10,9.979365401684682,9.828399292663187,0.214121875,0.87860625,0.8788484375,True,True,False,10000,64
native_rank,native_d10,2,10,unsupervised_kmeans,amortized_mlp,,0.086968492722235,0.1330012021370454,0.90795625,0.9078625,9.375000000000357e-05,0.002095047718317,0.0021001105289777,0.7436550656505848,0.9837805108821472,0.2401254452315623,0.7378548083676052,0.985322405279662,0.1742077351602962,True,True,5.255190356427794e-08,0.0869684401703314,6.042637042373638e-07,True,inf,True,8.077731192066416e-05,10,10,9.652591284478026,9.617387358331657,0.0920437499999999,0.5723859375,0.5721140625,True,True,False,10000,64
native_rank,native_d20,2,20,natural_euclidean,exact_full,,0.0,0.0,0.866334375,0.8663640625,-2.968749999998632e-05,0.0027971319091441,0.0027950160596556,0.866334375,0.866334375,0.0,0.8608519964580774,0.8718167535419226,0.0109647570838451,True,True,3.805978786864121e-09,-3.805978786864121e-09,0.0,True,7.267085427966827e-05,False,7.236722968614697e-05,10,10,9.961836528272077,9.879128013505936,0.133665625,0.8172890625,0.8171765625,True,True,True,10000,64
native_rank,native_d20,2,20,paper_mahalanobis,exact_full,,0.0,0.0,0.80760625,0.8076875,-8.125000000003268e-05,0.0035899609586055,0.003591038230259,0.80760625,0.80760625,0.0,0.800569926521133,0.8146425734788669,0.0140726469577339,True,True,2.1248059666603768e-08,-2.1248059666603768e-08,0.0,True,4.729694187599292e-05,False,4.5231793658854675e-05,10,10,9.98426114494018,9.879128013505936,0.19239375,0.944678125,0.944615625,True,True,True,10000,64
native_rank,native_d20,2,20,unsupervised_kmeans,exact_full,,0.0,0.0,0.8869921875,0.8879296875,-0.0009375,0.0025287083838714,0.0025197275813279,0.8869921875,0.8869921875,0.0,0.8820359190676119,0.891948455932388,0.0099125368647761,True,True,4.405431462528434e-06,-4.405431462528434e-06,0.0,True,inf,True,7.695800617297977e-05,10,10,9.73640530792283,9.833779849275809,0.1130078125,0.5714890625,0.5716296875,True,True,True,10000,64
native_rank,native_d20,2,20,natural_euclidean,optimal_diag,,0.0,0.0,0.8664421875,0.8660796875,0.0003625,0.0027908035827547,0.0027972608979253,0.8664421875,0.8664421875,0.0,0.8609722124778008,0.8719121625221993,0.0109399500443985,True,True,5.669089543926774e-07,-5.669089543926774e-07,0.0,True,6.18795534415385e-05,False,6.172126486715685e-05,10,10,9.961840462056616,9.878907094156308,0.1335578124999999,0.8173,0.8169953125,True,True,True,10000,64
native_rank,native_d20,2,20,paper_mahalanobis,optimal_diag,,0.0,0.0,0.8082421875,0.80813125,0.0001109375,0.0035856433885397,0.0035843158999073,0.8082421875,0.8082421875,0.0,0.8012143264584621,0.8152700485415378,0.0140557220830757,True,True,3.9692134249250746e-08,-3.9692134249250746e-08,0.0,True,inf,True,5.3011810684572774e-05,10,10,9.984254279867274,9.878907094156308,0.1917578125,0.9446640625,0.9444703125,True,True,True,10000,64
native_rank,native_d20,2,20,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.8873890625,0.8873203125,6.875000000006182e-05,0.0025264323066012,0.0025263644525669,0.8873890625,0.8873890625,0.0,0.8824372551790617,0.8923408698209384,0.0099036146418767,True,True,2.3641034576518216e-08,-2.3641034576518216e-08,0.0,True,6.819389901248074e-05,False,6.734015370199773e-05,10,10,9.73690649438265,9.83387491658253,0.1126109374999999,0.5716234375,0.57153125,True,True,True,10000,64
native_rank,native_d20,2,20,natural_euclidean,amortized_linear,,10.975464700386071,0.5247267184987706,0.859234375,0.8661359375,-0.0069015624999999,0.0024253745556891,0.0027966764383109,1.766585774443108e-06,0.999999999999,0.9999982334132256,1.6248236123228563e-06,0.999999999999,0.8639864843055385,True,True,0.0002024990985556,10.975262201287515,1.8450161709189867e-05,True,0.0008642366317885,False,0.0008620534899338,10,10,9.960613031189288,9.877226611597884,0.140765625,0.809359375,0.816796875,True,True,False,10000,64
native_rank,native_d20,2,20,paper_mahalanobis,amortized_linear,,10.975464700386071,0.5247267184987706,0.7904140625,0.8075828125,-0.0171687499999999,0.003307361589566,0.003586793400395,4.868753542552895e-07,0.999999999999,0.9999995131236458,4.270914496506961e-07,0.999999999999,0.7968960641240997,True,True,0.0009279452937578,10.974536755092316,8.454724415679914e-05,True,inf,True,0.0039710075185018,10,10,9.982229707825814,9.877226611597884,0.2095859374999999,0.9296890625,0.9447734375,True,True,False,10000,64
native_rank,native_d20,2,20,unsupervised_kmeans,amortized_linear,,10.975464700386071,0.5247267184987706,0.8807828125,0.88711875,-0.0063359374999999,0.00215469340613,0.0025272799034663,2.5591144905412477e-06,0.999999999999,0.9999974408845096,2.382349370222414e-06,0.999999999999,0.8850036292266447,True,True,0.0001972592699596,10.975267441116111,1.7972748794200703e-05,True,inf,True,0.0007992177760908,10,10,9.74699253968462,9.841887744050736,0.1192171874999999,0.5685125,0.571403125,True,True,False,10000,64
native_rank,native_d20,2,20,natural_euclidean,amortized_mlp,,0.1653839970179945,0.2140106211420373,0.866921875,0.86634375,0.0005781249999999,0.0027821049181197,0.0027924503395734,0.6065392376525197,0.9830694745940473,0.3765302369415274,0.599379352690141,0.9847428352535932,0.2729954479493737,True,True,1.444988575116592e-06,0.1653825520294194,8.737172889583571e-06,True,0.0001183043199776,False,0.000117741032496,10,10,9.962284905181058,9.881798853859854,0.133078125,0.81725625,0.8172078125,True,True,False,10000,64
native_rank,native_d20,2,20,paper_mahalanobis,amortized_mlp,,0.1653839970179945,0.2140106211420373,0.8080203125,0.8081578125,-0.0001375,0.0035814382901872,0.0035842922203256,0.5331332880354871,0.9608777116754844,0.4277444236399973,0.5248893598374609,0.963879151195273,0.290150571711306,True,True,6.096155028061059e-08,0.1653839360564442,3.686061008307695e-07,True,inf,True,8.694424974416885e-05,10,10,9.984618973535936,9.881798853859854,0.1919796875,0.9444640625,0.9446171875,True,True,False,10000,64
native_rank,native_d20,2,20,unsupervised_kmeans,amortized_mlp,,0.1653839970179945,0.2140106211420373,0.8879296875,0.887328125,0.0006015624999999,0.002518981330313,0.0025303147558999,0.6349822784002153,0.9891031518865466,0.3541208734863313,0.6281665094134676,0.9903521612808348,0.2647003814939459,True,True,1.8126244188798992e-06,0.1653821843935756,1.096009560515506e-05,True,0.0001070798966697,False,0.0001053171649256,10,10,9.738295218825332,9.835938365039,0.1120703124999999,0.5715109375,0.5715328125,True,True,False,10000,64
native_rank,native_d32,2,32,natural_euclidean,exact_full,,0.0,0.0,0.857140625,0.857,0.000140625,0.0030253964171756,0.0030259981957315,0.857140625,0.857140625,0.0,0.8512108480223358,0.8630704019776642,0.0118595539553283,True,True,8.07043354187503e-08,-8.07043354187503e-08,0.0,True,5.376177871840846e-05,False,5.355451158043325e-05,10,10,9.95911649688816,9.88728395828011,0.142859375,0.838853125,0.8383703125,True,True,True,10000,64
native_rank,native_d32,2,32,paper_mahalanobis,exact_full,,0.0,0.0,0.8156,0.815596875,3.124999999992717e-06,0.0035940276578016,0.0035923508675116,0.8156,0.8156,0.0,0.8085557057907088,0.8226442942092912,0.0140885884185824,True,True,3.246585904295054e-11,-3.246585904295054e-11,0.0,True,inf,True,4.302646656591341e-05,10,10,9.984675688055866,9.88728395828011,0.1844,0.957140625,0.9568859375,True,True,True,10000,64
native_rank,native_d32,2,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.8666484375,0.866346875,0.0003015625,0.0029179882478372,0.0029217658399862,0.8666484375,0.8666484375,0.0,0.8609291805342391,0.8723676944657609,0.0114385139315218,True,True,3.929436001787255e-07,-3.929436001787255e-07,0.0,True,4.644880928449021e-05,False,4.62245864713686e-05,10,10,9.406341502565006,9.665938822833256,0.1333515625,0.5304828125,0.5305703125,True,True,True,10000,64
native_rank,native_d32,2,32,natural_euclidean,optimal_diag,,-7.105427357601002e-15,0.0,0.85703125,0.8569734375,5.78125000000318e-05,0.0030217954261359,0.0030230426453278,0.85703125,0.85703125,0.0,0.8511085309647737,0.8629539690352264,0.0118454380704527,True,True,1.3635723848429129e-08,-1.3635730953856485e-08,0.0,True,7.283994005188947e-05,False,7.252157976480754e-05,10,10,9.959265785779245,9.886214975435456,0.1429687499999999,0.8389015625,0.838525,True,True,True,10000,64
native_rank,native_d32,2,32,paper_mahalanobis,optimal_diag,,-7.105427357601002e-15,0.0,0.81556875,0.81535625,0.0002124999999999,0.003590309582135,0.0035909676806948,0.81556875,0.81556875,0.0,0.8085317432190152,0.8226057567809847,0.0140740135619694,True,True,1.5001503675420762e-07,-1.50015043859635e-07,0.0,True,inf,True,4.969280674902259e-05,10,10,9.984653258665109,9.886214975435456,0.18443125,0.956934375,0.9567796875,True,True,True,10000,64
native_rank,native_d32,2,32,unsupervised_kmeans,optimal_diag,,-7.105427357601002e-15,0.0,0.866609375,0.8665203125,8.906250000006999e-05,0.002916964802059,0.0029194520691813,0.866609375,0.866609375,0.0,0.8608921239879642,0.8723266260120358,0.0114345020240715,True,True,3.429632399089147e-08,-3.429633109631883e-08,0.0,True,4.6843033203034586e-05,False,4.497881385032838e-05,10,10,9.409685391448356,9.665824963679595,0.1333906249999999,0.530378125,0.5303546875,True,True,True,10000,64
native_rank,native_d32,2,32,natural_euclidean,amortized_linear,,18.08317228604357,0.6498723231573984,0.8508046875,0.8574109375,-0.0066062499999999,0.0026365636341507,0.0030195272880573,3.588794816877794e-10,0.999999999999,0.9999999996401204,3.1051050619623766e-10,0.999999999999,0.855972351912425,True,True,0.0001762417236971,18.082996044319874,9.746172900931204e-06,True,0.0010274202084981,False,0.0010241532246581,10,10,9.957329979992672,9.884946238198832,0.1491953124999999,0.8318640625,0.838865625,True,True,False,10000,64
native_rank,native_d32,2,32,paper_mahalanobis,amortized_linear,,18.08317228604357,0.6498723231573984,0.785315625,0.815465625,-0.03015,0.0033274032568512,0.0035904896216387,5.1599835515503394e-11,0.999999999999,0.9999999999474002,4.150313426265484e-11,0.999999999999,0.7918373353419252,True,False,0.002903229160689,18.08026905688288,0.0001605486645133,True,inf,True,0.0159149973548493,10,10,9.954084060538714,9.884946238198832,0.214684375,0.9310515625,0.956934375,True,True,False,10000,64
native_rank,native_d32,2,32,unsupervised_kmeans,amortized_linear,,18.08317228604357,0.6498723231573984,0.8627765625,0.866596875,-0.0038203125,0.0025097111483902,0.0029147329549472,4.96699570362579e-10,0.999999999999,0.9999999995023005,4.35052993630336e-10,0.999999999999,0.8676955959157919,True,True,6.262014871160314e-05,18.08310966589486,3.462896206542964e-06,True,inf,True,0.0008101053274274,10,10,9.418852937580589,9.675427018330662,0.1372234375,0.5277109375,0.5305875,True,True,False,10000,64
native_rank,native_d32,2,32,natural_euclidean,amortized_mlp,,0.229636917592045,0.5559084746336395,0.856678125,0.8574078125,-0.0007296875,0.0030246129038226,0.0030181318925375,0.5388892510628411,0.987665696156212,0.4487764450933708,0.5313748259197086,0.9890578002734668,0.3312315403717836,True,True,2.174424010351647e-06,0.2296347431680346,9.468965326448766e-06,True,8.077620905760138e-05,False,8.040876606435195e-05,10,10,9.959264112609498,9.886054189511878,0.143321875,0.8388421875,0.8390859375,True,True,False,10000,64
native_rank,native_d32,2,32,paper_mahalanobis,amortized_mlp,,0.229636917592045,0.5559084746336395,0.815415625,0.8152703125,0.0001453124999999,0.0035890810128029,0.0035939122568226,0.4885093609495429,0.9759500446978804,0.4874406837483374,0.4803289590181526,0.9781847815528248,0.342121264766941,True,True,7.011738811007399e-08,0.2296368474746569,3.053402251054382e-07,True,inf,True,5.109070677229635e-05,10,10,9.984666402071316,9.886054189511878,0.184584375,0.9566546875,0.9568453125,True,True,False,10000,64
native_rank,native_d32,2,32,unsupervised_kmeans,amortized_mlp,,0.229636917592045,0.5559084746336395,0.8662421875,0.86685,-0.0006078124999999,0.0029169367973129,0.0029121666522579,0.5512332690048565,0.989872880675612,0.4386396116707555,0.5438206145457674,0.9910938379589916,0.328138769076966,True,True,1.5983274463060798e-06,0.2296353192645987,6.960237330591344e-06,True,7.115242814172834e-05,False,7.089383435634615e-05,10,10,9.411062833931464,9.667889703591689,0.1337578124999999,0.530528125,0.530403125,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,natural_euclidean,exact_full,,0.0,0.0,0.9028625,0.9025359375,0.0003265624999999,0.0020990595279708,0.0021026832992985,0.9028625,0.9028625,0.0,0.8987483433251772,0.9069766566748227,0.0082283133496456,True,True,6.067737762420825e-07,-6.067737762420825e-07,0.0,True,0.0001095879043765,False,0.0001092785051675,10,10,9.884254505015216,9.829074865383062,0.0971374999999999,0.7482296875,0.748875,True,True,True,10000,64
invariance_2x2,base10_canonical,2,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7853234375,0.78621875,-0.0008953124999999,0.0035620487184721,0.0035540161203245,0.7853234375,0.7853234375,0.0,0.7783418220117945,0.7923050529882055,0.013963230976411,True,True,2.3821311207313433e-06,-2.3821311207313433e-06,0.0,True,6.345836615832644e-05,False,6.177241387574572e-05,10,10,9.979740183692456,9.829074865383062,0.2146765625,0.878771875,0.8788765625,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9076390625,0.9081390625,-0.0004999999999999,0.002102188555795,0.0020952552018201,0.9076390625,0.9076390625,0.0,0.9035187729306418,0.9117593520693584,0.0082405791387166,True,True,1.4959597159655644e-06,-1.4959597159655644e-06,0.0,True,inf,True,6.59211198115363e-05,10,10,9.654269786159812,9.618751226450271,0.0923609374999999,0.572209375,0.5725046875,True,True,True,10000,64
invariance_2x2,base10_canonical,2,10,natural_euclidean,optimal_diag,,0.0,0.0,0.9026421875,0.903075,-0.0004328124999999,0.0021018063266893,0.0020946423067589,0.9026421875,0.9026421875,0.0,0.898522647099689,0.9067617279003112,0.008239080800622,True,True,1.0686459079945268e-06,-1.0686459079945268e-06,0.0,True,6.612773363533675e-05,False,6.50151044937327e-05,10,10,9.884652077137014,9.82924627305316,0.0973578124999999,0.7487359375,0.748490625,True,True,True,10000,64
invariance_2x2,base10_canonical,2,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7857625,0.7860234375,-0.0002609375,0.0035561827018821,0.0035550667278608,0.7857625,0.7857625,0.0,0.778792381904311,0.7927326180956891,0.013940236191378,True,True,2.023545086618289e-07,-2.023545086618289e-07,0.0,True,inf,True,7.882013785045113e-05,10,10,9.979931223281454,9.82924627305316,0.2142374999999999,0.878796875,0.8785265625,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.908084375,0.908128125,-4.374999999989804e-05,0.0020991887537786,0.0020970179956388,0.908084375,0.908084375,0.0,0.903969965042594,0.9121987849574064,0.0082288199148123,True,True,1.1469235186016178e-08,-1.1469235186016178e-08,0.0,True,inf,True,6.800742318941822e-05,10,10,9.653002264094058,9.619575847393891,0.0919156249999999,0.5721359375,0.5724,True,True,True,10000,64
invariance_2x2,base10_canonical,2,10,natural_euclidean,amortized_linear,,6.922331568188315,0.3262671804502859,0.8969609375,0.902253125,-0.0052921874999999,0.0016934185540522,0.0021155967215031,0.0003074127323791,0.999999999999,0.9996925872666208,0.0002959476961524,0.999999999999,0.8999840901697899,True,True,0.0001562975984603,6.922175270589855,2.257875065947387e-05,True,0.0008387668227552,False,0.000835168988823,10,10,9.885816626227074,9.824778503763774,0.1030390624999999,0.737003125,0.7485453125,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,paper_mahalanobis,amortized_linear,,6.922331568188315,0.3262671804502859,0.7654109375,0.7859890625,-0.020578125,0.0031283208814549,0.0035569183602193,5.7966308464996175e-05,0.999999999999,0.999942033690535,5.307293170109251e-05,0.999999999999,0.7714893734959506,True,True,0.0012308341594073,6.921100734028908,0.0001778062994069,True,0.0050501739419204,False,0.0050297795766571,10,10,9.982326854746,9.824778503763774,0.2345890625,0.850834375,0.8789078125,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,unsupervised_kmeans,amortized_linear,,6.922331568188315,0.3262671804502859,0.9037234375,0.9083328125,-0.004609375,0.0016809067242387,0.0020972821637151,0.0003320149554445,0.999999999999,0.9996679850435556,0.0003198160905215,0.999999999999,0.9066981985889864,True,True,0.0001257085022052,6.92220585968611,1.8159849895511488e-05,True,inf,True,0.0007154333420865,10,10,9.660900298859168,9.62268931295372,0.0962765625,0.567771875,0.57241875,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,natural_euclidean,amortized_mlp,,0.086968492722235,0.1330012021370454,0.9025421875,0.9022890625,0.000253125,0.0020989943344729,0.0021032222569083,0.736020154150792,0.9816648980053668,0.2456447438545748,0.7302867370550601,0.9832809129030096,0.1763694793405068,True,True,3.636519590962707e-07,0.0869681290702759,4.181421888703111e-06,True,inf,True,0.0001144833651813,10,10,9.884487781020406,9.828850032317067,0.0974578124999999,0.7483890625,0.74873125,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,paper_mahalanobis,amortized_mlp,,0.086968492722235,0.1330012021370454,0.78588125,0.7861234375,-0.0002421875,0.0035538102548991,0.003554072943942,0.5890550490797215,0.919998579758316,0.3309435306785944,0.58103346363216,0.9243315630236222,0.2118132544674423,True,True,1.743814330315921e-07,0.0869683183408019,2.0051104437159965e-06,True,inf,True,8.968081544365723e-05,10,10,9.979743295859228,9.828850032317067,0.21411875,0.8786875,0.8790828125,True,True,False,10000,64
invariance_2x2,base10_canonical,2,10,unsupervised_kmeans,amortized_mlp,,0.086968492722235,0.1330012021370454,0.9072328125,0.9083015625,-0.00106875,0.0020977397160233,0.0021027184928636,0.7426287402444766,0.983503163500094,0.2408744232556173,0.7368317685961436,0.9850567700649367,0.1745126137472621,True,True,6.833128883858373e-06,0.0869616595933511,7.857016569992094e-05,True,inf,True,0.000135182138681,10,10,9.654075131188346,9.616425538088,0.0927671875,0.571959375,0.5724703125,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,natural_euclidean,exact_full,,0.0,0.0,0.9027921875,0.9026109375,0.00018125,0.0020995592339257,0.002102226075917,0.9027921875,0.9027921875,0.0,0.8986770514015056,0.9069073235984944,0.0082302721969889,True,True,1.8696304332512762e-07,-1.8696304332512762e-07,0.0,True,9.45415030635219e-05,False,9.305208106937067e-05,10,10,9.884551787385073,9.830739839702272,0.0972078124999999,0.7486109375,0.74905625,True,True,True,10000,64
invariance_2x2,rot10_dct,2,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7863203125,0.7860921875,0.000228125,0.0035549480110115,0.0035564726638231,0.7863203125,0.7863203125,0.0,0.7793526143984173,0.7932880106015827,0.0139353962031654,True,True,1.5478471367586e-07,-1.5478471367586e-07,0.0,True,inf,True,7.551433429752756e-05,10,10,9.98005772232017,9.830739839702272,0.2136796875,0.87878125,0.879078125,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9079578125,0.9076609375,0.0002968749999999,0.0021003616637295,0.0021060628725837,0.9079578125,0.9079578125,0.0,0.90384110363909,0.9120745213609098,0.0082334177218197,True,True,5.262919275650629e-07,-5.262919275650629e-07,0.0,True,6.399912002106105e-05,False,6.182011030965121e-05,10,10,9.65406867396004,9.620182801221036,0.0920421875,0.57215,0.5724796875,True,True,True,10000,64
invariance_2x2,rot10_dct,2,10,natural_euclidean,optimal_diag,,0.4820119918117065,0.0,0.9023828125,0.903078125,-0.0006953124999999,0.0020892192239863,0.0020935805907117,0.4376685582608645,0.9997284841910729,0.5620599259302084,0.4323427294882127,0.999791008378017,0.4741349526908005,True,True,2.755866927649144e-06,0.4820092359447788,5.717423994558413e-06,True,inf,True,9.095889904467332e-05,10,10,9.884171984319552,9.829128088063,0.0976171875,0.74899375,0.7484828125,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,paper_mahalanobis,optimal_diag,,0.4820119918117065,0.0,0.78564375,0.7858578125,-0.0002140625,0.0035391036490536,0.0035582471666756,0.3090972002537544,0.9903163845511492,0.6812191842973947,0.3026106850580721,0.9913655286593236,0.4899697080940731,True,True,1.3611304452187706e-07,0.482011855698662,2.823851830123106e-07,True,inf,True,0.0001134927285942,10,10,9.979458227729854,9.829128088063,0.21435625,0.87914375,0.8786375,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,unsupervised_kmeans,optimal_diag,,0.4820119918117065,0.0,0.9079421875,0.907484375,0.0004578124999999,0.0021073564487997,0.0021097140344378,0.4450324529186161,0.9998106533652918,0.5547782004466757,0.4395463705293612,0.9998589506288276,0.4725262356102864,True,True,1.2500734337002046e-06,0.4820107417382728,2.5934488247930025e-06,True,0.0001066516991692,False,0.0001032060370266,10,10,9.654156225706016,9.619601401522203,0.0920578125,0.572578125,0.5721,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,natural_euclidean,amortized_linear,,7.532361936581363,0.2364288698676651,0.8964375,0.902584375,-0.0061468749999999,0.0016864367694076,0.0021026087724719,0.0001547304354884,0.999999999999,0.9998452695635116,0.0001486048496457,0.999999999999,0.8995943112183933,True,True,0.0002109560311111,7.532150980550252,2.8006624334739705e-05,True,0.0009663375172212,False,0.0009600300808109,10,10,9.887381518163554,9.823177446864454,0.1035625,0.7367984375,0.74853125,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,paper_mahalanobis,amortized_linear,,7.532361936581363,0.2364288698676651,0.763390625,0.78555625,-0.0221656249999999,0.0031104818232555,0.0035567115111551,2.532551575373798e-05,0.999999999999,0.9999746744832464,2.3041885089281067e-05,0.999999999999,0.7694641274884916,True,True,0.0014237099294439,7.530938226651919,0.0001890124162156,True,inf,True,0.0059612096927864,10,10,9.982366932910203,9.823177446864454,0.236609375,0.8481140625,0.8789703125,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,unsupervised_kmeans,amortized_linear,,7.532361936581363,0.2364288698676651,0.9032859375,0.9080578125,-0.0047718749999999,0.0016845499181824,0.0020956865038382,0.0001681495402902,0.999999999999,0.9998318504587098,0.0001615545026456,0.999999999999,0.906426100836992,True,True,0.0001343039103681,7.532227632670995,1.7830251851799368e-05,True,inf,True,0.0006728953774213,10,10,9.662233308141358,9.622957194666135,0.0967140625,0.5678328125,0.5723546875,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,natural_euclidean,amortized_mlp,,0.6776095737699297,0.2118242241698758,0.902703125,0.90254375,0.000159375,0.0020843917894674,0.0021032123799263,0.3470824059343197,0.9999644190923896,0.6528820131580699,0.3423565474793879,0.9999749368006168,0.5644319854279682,True,True,1.444587132029649e-07,0.6776094293112165,2.1318871337554813e-07,True,0.0002176905419434,False,0.0002171528711444,10,10,9.881960538145783,9.82168055027409,0.0972968749999999,0.7482828125,0.7485703125,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,paper_mahalanobis,amortized_mlp,,0.6776095737699297,0.2118242241698758,0.7847609375,0.7861765625,-0.001415625,0.0035467598259231,0.0035544125379693,0.2335985086335662,0.9961270247190084,0.762528516085442,0.2280451176193486,0.9966442014755634,0.5636674691394606,True,True,5.951073025588964e-06,0.6776036226969041,8.782451216678862e-06,True,inf,True,0.0001731989172042,10,10,9.979592223299647,9.82168055027409,0.2152390625,0.878271875,0.8786953125,True,True,False,10000,64
invariance_2x2,rot10_dct,2,10,unsupervised_kmeans,amortized_mlp,,0.6776095737699297,0.2118242241698758,0.9076234375,0.90804375,-0.0004203125,0.0021001618225758,0.0020986327208502,0.3528791977709238,0.999976751525057,0.6470975537541332,0.3480216273637804,0.9999842586268622,0.5637181273084683,True,True,1.0564109027346735e-06,0.6776085173590269,1.5590259400516666e-06,True,inf,True,0.0002076601337183,10,10,9.654767395611264,9.616545370953714,0.0923765625,0.5718765625,0.5723796875,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,natural_euclidean,exact_full,,0.0,0.0,0.9024796875,0.9030828125,-0.000603125,0.0021113112223726,0.0020938419422853,0.9024796875,0.9024796875,0.0,0.8983415175041496,0.9066178574958504,0.0082763399917007,True,True,2.0742154581528593e-06,-2.0742154581528593e-06,0.0,True,8.672056778418924e-05,False,8.566170539767364e-05,10,10,9.885172879007134,9.828767085759704,0.0975203125,0.7489015625,0.7485578125,True,True,True,10000,64
invariance_2x2,pad32_canonical,2,32,paper_mahalanobis,exact_full,,0.0,0.0,0.7857453125,0.786534375,-0.0007890624999999,0.0035595163824277,0.0035502986274214,0.7857453125,0.7857453125,0.0,0.7787686603904416,0.7927219646095585,0.0139533042191168,True,True,1.8524986007071576e-06,-1.8524986007071576e-06,0.0,True,5.041439059678667e-05,False,4.963200091119758e-05,10,10,9.979989488279076,9.828767085759704,0.2142546874999999,0.8788203125,0.8789421875,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.9075890625,0.908059375,-0.0004703124999999,0.0021055086891004,0.0021011115504056,0.9075890625,0.9075890625,0.0,0.9034622654693631,0.9117158595306368,0.0082535940612735,True,True,1.3226867622318796e-06,-1.3226867622318796e-06,0.0,True,inf,True,8.173318628154719e-05,10,10,9.65388620581916,9.61886969980998,0.0924109374999999,0.5722796875,0.5721828125,True,True,True,10000,64
invariance_2x2,pad32_canonical,2,32,natural_euclidean,optimal_diag,,0.0,0.0,0.9020578125,0.9025109375,-0.000453125,0.0021130604601066,0.0021007224814037,0.9020578125,0.9020578125,0.0,0.897916213998191,0.9061994110018088,0.0082831970036179,True,True,1.165194703538902e-06,-1.165194703538902e-06,0.0,True,inf,True,7.291151136972184e-05,10,10,9.885737613736868,9.82943273887514,0.0979421875,0.748740625,0.7488125,True,True,True,10000,64
invariance_2x2,pad32_canonical,2,32,paper_mahalanobis,optimal_diag,,0.0,0.0,0.785465625,0.7863875,-0.000921875,0.003560334898527,0.0035513378768707,0.785465625,0.785465625,0.0,0.7784873685988869,0.792443881401113,0.013956512802226,True,True,2.5269497740140843e-06,-2.5269497740140843e-06,0.0,True,7.855350200819576e-05,False,7.683978308802002e-05,10,10,9.979702195507114,9.82943273887514,0.214534375,0.878678125,0.87878125,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9073546875,0.9079734375,-0.00061875,0.0021120317323048,0.0020981598012138,0.9073546875,0.9073546875,0.0,0.9032151053046824,0.9114942696953175,0.0082791643906352,True,True,2.2863435118363785e-06,-2.2863435118363785e-06,0.0,True,7.61045004691536e-05,False,7.538895749357406e-05,10,10,9.653776661237178,9.619580671211953,0.0926453124999999,0.572465625,0.5722546875,True,True,True,10000,64
invariance_2x2,pad32_canonical,2,32,natural_euclidean,amortized_linear,,6.913708724607081,0.3034603677377295,0.8966546875,0.902590625,-0.0059359374999999,0.0016988492961162,0.0020975674847209,0.0003092987203631,0.999999999999,0.9996907012786368,0.0002977334957794,0.999999999999,0.8996866986246084,True,True,0.0001968583808128,6.913511866226268,2.8473629516988227e-05,True,inf,True,0.0009900250286307,10,10,9.88809567530904,9.82754380403236,0.1033453125,0.73706875,0.7484640625,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,paper_mahalanobis,amortized_linear,,6.913708724607081,0.3034603677377295,0.76545,0.7860609375,-0.0206109374999999,0.0031315129063474,0.0035534156956024,5.865573958530046e-05,0.999999999999,0.9999413442594148,5.370457995912403e-05,0.999999999999,0.7715340607164819,True,True,0.0012350084432471,6.912473716163833,0.0001786318302435,True,inf,True,0.0050216134265073,10,10,9.98225631734306,9.82754380403236,0.23455,0.8507078125,0.87899375,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,unsupervised_kmeans,amortized_linear,,6.913708724607081,0.3034603677377295,0.903746875,0.9080453125,-0.0042984375,0.0016900894179924,0.0021035093315956,0.0003352871685327,0.999999999999,0.9996647128304672,0.0003229135655844,0.999999999999,0.9067365366936808,True,True,0.000109125665207,6.9135995989418735,1.578395468391948e-05,True,inf,True,0.0006379650427106,10,10,9.660458743023977,9.622912562076658,0.096253125,0.568078125,0.572503125,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,natural_euclidean,amortized_mlp,,0.0854208303048093,0.1249767346696284,0.9023953125,0.9025796875,-0.0001843749999999,0.0021063138160951,0.0021051605713548,0.7376263996889596,0.981249315782381,0.2436229160934213,0.7318824593247746,0.9828929792084744,0.1746412282547719,True,True,1.931944990939171e-07,0.0854206371103102,2.261679012069259e-06,True,inf,True,0.0001118889697216,10,10,9.884061534659152,9.827620852592052,0.0976046874999999,0.7484921875,0.7485609375,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,paper_mahalanobis,amortized_mlp,,0.0854208303048093,0.1249767346696284,0.7855296875,0.7858203125,-0.0002906249999999,0.0035597802921977,0.0035607365300135,0.5905599976467637,0.9189206519679188,0.328360654321155,0.5825288611274266,0.9232903629897428,0.2099779957452808,True,True,2.508370021270918e-07,0.0854205794678072,2.9364851785217206e-06,True,inf,True,8.284156582614798e-05,10,10,9.980198079386852,9.827620852592052,0.2144703125,0.8790484375,0.878828125,True,True,False,10000,64
invariance_2x2,pad32_canonical,2,32,unsupervised_kmeans,amortized_mlp,,0.0854208303048093,0.1249767346696284,0.907778125,0.9080671875,-0.0002890625,0.0020961695015387,0.0020963415327565,0.745203958622687,0.9833818531520736,0.2381778945293867,0.7394110617664957,0.9849472870866508,0.1724755554565202,True,True,4.999842709430664e-07,0.0854203303205384,5.853189077640189e-06,True,inf,True,0.0001093378008602,10,10,9.652270997607156,9.615544475738238,0.092221875,0.5723703125,0.5722203125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,natural_euclidean,exact_full,,7.105427357601002e-15,0.0,0.9021265625,0.902721875,-0.0005953125,0.0021080114703845,0.002096955483404,0.9021265625,0.9021265625,0.0,0.8979948600180462,0.9062582649819538,0.0082634049639076,True,True,2.014197840406219e-06,-2.014197833300792e-06,0.0,True,inf,True,8.427886718187399e-05,10,10,9.884642442102042,9.828426576331562,0.0978734375,0.748409375,0.7488703125,True,True,True,10000,64
invariance_2x2,rotpad32_dct,2,32,paper_mahalanobis,exact_full,,7.105427357601002e-15,0.0,0.785759375,0.7856953125,6.406250000001723e-05,0.0035547409606103,0.0035580962890205,0.785759375,0.785759375,0.0,0.7787920827172039,0.7927266672827962,0.0139345845655922,True,True,1.2187746489185121e-08,-1.2187739383757762e-08,0.0,True,inf,True,8.551610286613823e-05,10,10,9.979709130607322,9.828426576331562,0.2142406249999999,0.8789390625,0.8785734375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,unsupervised_kmeans,exact_full,,7.105427357601002e-15,0.0,0.9082,0.908009375,0.0001906249999999,0.0020962276820933,0.0020974171488149,0.9082,0.9082,0.0,0.904091393743097,0.912308606256903,0.008217212513806,True,True,2.1765347636221657e-07,-2.176534692567892e-07,0.0,True,inf,True,7.035317702577709e-05,10,10,9.65472351442888,9.619151347391837,0.0917999999999999,0.5724125,0.5726984375,True,True,True,10000,64
invariance_2x2,rotpad32_dct,2,32,natural_euclidean,optimal_diag,,29.452150617331824,1.4211565311232908e-14,0.8975484375,0.9025671875,-0.0050187499999999,0.0017520073252033,0.0021034573729564,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9009823718563988,True,True,0.0001410730312027,29.452009544300623,4.789905940511071e-06,True,inf,True,0.0008530895428801,10,10,9.887062318345285,9.825096668787156,0.1024515624999999,0.739625,0.7486859375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,paper_mahalanobis,optimal_diag,,29.452150617331824,1.4211565311232908e-14,0.7699875,0.7858078125,-0.0158203124999999,0.0031889752326458,0.0035555366159242,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7762378914549859,True,True,0.0007307027376575,29.451419914594165,2.4809826187280135e-05,True,inf,True,0.0033554942875641,10,10,9.983826950286298,9.825096668787156,0.2300124999999999,0.8566546875,0.8786375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,unsupervised_kmeans,optimal_diag,,29.452150617331824,1.4211565311232908e-14,0.9043328125,0.9079359375,-0.003603125,0.0017456399807655,0.0020999448932618,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9077542668613005,True,True,7.676472129256777e-05,29.452073852610532,2.6064215917527508e-06,True,inf,True,0.0004864319529116,10,10,9.659996875899491,9.62178404428567,0.0956671875,0.568609375,0.5723859375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,natural_euclidean,amortized_linear,,33.17055595777269,0.1995561017204027,0.8924921875,0.903184375,-0.0106921875,0.0015628985808227,0.002094833442556,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8955554687174125,True,True,0.0006333466130786,33.16992261115961,1.9093638764598437e-05,True,0.0021736404861539,False,0.0021619470465239,10,10,9.89002885426226,9.82483558529239,0.1075078124999999,0.7279734375,0.74909375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,paper_mahalanobis,amortized_linear,,33.17055595777269,0.1995561017204027,0.741425,0.7864765625,-0.0450515624999999,0.0029176175772979,0.0035549336218616,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.747143530450504,True,False,0.0057655325642079,33.16479042520849,0.0001738147702904,True,inf,True,0.0210123214875178,10,10,9.96327189804054,9.82483558529239,0.258575,0.82075,0.8787984375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,unsupervised_kmeans,amortized_linear,,33.17055595777269,0.1995561017204027,0.89970625,0.9083171875,-0.0086109374999999,0.0015388737703973,0.0020934266725905,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9027224425889788,True,True,0.0004332228622581,33.170122734910436,1.3060464310869418e-05,True,inf,True,0.0017909051725386,10,10,9.668312713847865,9.625598500091158,0.1002937499999999,0.5639734375,0.5726375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,natural_euclidean,amortized_mlp,,29.73810849271127,0.2699149556542154,0.89738125,0.902575,-0.0051937499999999,0.0017519604139357,0.0020960346453627,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.900815092410314,True,True,0.0001510156082041,29.737957477103063,5.078184721840851e-06,True,inf,True,0.0008279156114405,10,10,9.880321957539037,9.814641333547476,0.1026187499999999,0.7387296875,0.748340625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,paper_mahalanobis,amortized_mlp,,29.73810849271127,0.2699149556542154,0.768678125,0.78589375,-0.0172156249999999,0.0031994634095046,0.0035600264987547,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7749490732816292,True,True,0.000864241839739,29.73724425087153,2.9061762282252614e-05,True,inf,True,0.0036353771891979,10,10,9.982724488422482,9.814641333547476,0.231321875,0.856975,0.878890625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,2,32,unsupervised_kmeans,amortized_mlp,,29.73810849271127,0.2699149556542154,0.90334375,0.9079640625,-0.0046203124999999,0.0017511489286253,0.0021014954392501,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9067760018991058,True,True,0.0001258547746608,29.737982637936607,4.2321042271975635e-06,True,inf,True,0.0007104743868794,10,10,9.660230941970012,9.618397566959144,0.09665625,0.567484375,0.57235625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,random_mean,0.01,0.0099718154842949,0.0035915224405994,0.9020203125,0.9026625,-0.0006421875,0.0021050486409907,0.0021008785034447,0.8547707837398968,0.9386604421672952,0.0838896584273983,0.8499325038382837,0.9419436765780328,0.0562137039980582,True,True,2.3422757214113183e-06,0.0099694732085735,0.0002348895970949,True,inf,True,8.948166494139617e-05,10,10,9.885938018032752,9.831187082297262,0.0979796874999999,0.7488453125,0.7484125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,random_mean,0.01,0.0099718154842949,0.0035915224405994,0.785459375,0.7862703125,-0.0008109375,0.003557695044678,0.0035560600459218,0.7239420527954588,0.8394343935943929,0.1154923407989341,0.716395466043078,0.8456254560251131,0.0760369912444908,True,True,1.954828807257717e-06,0.0099698606554877,0.0001960353969983,True,inf,True,9.66369706541168e-05,10,10,9.979516713228122,9.831187082297262,0.214540625,0.8788609375,0.8787171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,random_mean,0.01,0.0099718154842949,0.0035915224405994,0.9080890625,0.90811875,-2.968749999998632e-05,0.0021002436281055,0.0020954160840123,0.8619285308119425,0.9434816250768964,0.0815530942649537,0.8570678839647347,0.9467222038168888,0.0551376560463522,True,True,5.280872482313098e-09,0.0099718102034225,5.295798433725693e-07,True,inf,True,7.394496086859684e-05,10,10,9.6533056739761,9.618516179393804,0.0919109375,0.572615625,0.5720984375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,geometry_selected_mean,0.01,0.0100760555361697,0.0035972557129524,0.9029125,0.9026796875,0.0002328124999999,0.0021017632847095,0.0021030100900204,0.8555473697606377,0.9395346101360352,0.0839872403753975,0.850708532848924,0.9428031799058167,0.0563234231891066,True,True,3.087128216190574e-07,0.010075746823348,3.06382612234401e-05,True,0.0001113524375328,False,0.0001106928494097,10,10,9.88472587382616,9.830838244456512,0.0970875,0.748515625,0.7491,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,geometry_selected_mean,0.01,0.0100760555361697,0.0035972557129524,0.7855953125,0.785834375,-0.0002390624999999,0.0035581841267807,0.003559005956916,0.7237516173706627,0.8398147467681628,0.1160631293975,0.7162010805051882,0.8460016945240308,0.0763682728833021,True,True,1.6974407843352957e-07,0.0100758857920912,1.6846282538261566e-05,True,9.592138059482118e-05,False,9.487639070083538e-05,10,10,9.979853935526933,9.830838244456512,0.2144046874999999,0.8790703125,0.878775,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,geometry_selected_mean,0.01,0.0100760555361697,0.0035972557129524,0.9080375,0.9077484375,0.0002890625,0.0020957284413677,0.0021035499876648,0.8615992706771682,0.9435974379383246,0.0819981672611563,0.856745860604806,0.9468266855162716,0.0553992671402747,True,True,4.993697575895063e-07,0.0100755561664121,4.956004418563732e-05,True,inf,True,7.22432492640335e-05,10,10,9.653119663235683,9.61785910729333,0.0919624999999999,0.57245625,0.5724140625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,underdispersed,0.01,0.0099999999999909,0.0,0.9031703125,0.9028625,0.0003078125,0.0021161545792673,0.0020969018246513,0.8560495411973736,0.939621775808963,0.0835722346115893,0.8511787143098578,0.9429145343446934,0.0561392611655062,True,True,5.406843724948098e-07,0.0099994593156184,5.406843724953015e-05,True,8.361769506854449e-05,False,8.055553049969352e-05,10,10,9.884454164334016,9.829765519988184,0.0968296874999999,0.748959375,0.7487328125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,underdispersed,0.01,0.0099999999999909,0.0,0.7861421875,0.7861296875,1.2499999999970868e-05,0.0035729628366764,0.0035565773822562,0.7245908906919862,0.8401119314464104,0.1155210407544241,0.7170089278404956,0.8463258317854072,0.0761362668193901,True,True,4.646773406223527e-10,0.0099999995353135,4.646773406227753e-08,True,8.240138387690543e-05,False,7.842348984520284e-05,10,10,9.979405473581137,9.829765519988184,0.2138578125,0.8790671875,0.87896875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,underdispersed,0.01,0.0099999999999909,0.0,0.9079265625,0.907684375,0.0002421875,0.0021282669029871,0.00210481984511,0.8616635425747111,0.943395669140112,0.0817321265654009,0.856738184359995,0.9466790195904028,0.0553597812698598,True,True,3.50271545465267e-07,0.0099996497284454,3.5027154546558556e-05,True,0.0001064537485469,False,0.0001052851539826,10,10,9.653967246738556,9.61905231455052,0.0920734374999999,0.572478125,0.5723578125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,overdispersed,0.01,0.0099999999999731,0.0,0.902290625,0.903003125,-0.0007125,0.0020880206493343,0.0020981242219208,0.8550145925472901,0.9389204123238404,0.0839058197765504,0.8502130442026564,0.9421744613540614,0.0561701012700389,True,True,2.891652297542786e-06,0.0099971083476756,0.000289165229755,True,9.663634638857954e-05,False,9.621295253383597e-05,10,10,9.886022571945777,9.830036870737244,0.0977093749999999,0.748675,0.7488359375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,overdispersed,0.01,0.0099999999999731,0.0,0.7854953125,0.7861234375,-0.0006281249999999,0.0035453905380159,0.0035559479611106,0.7238895085237621,0.8395366811246375,0.1156471726008754,0.7163681970899773,0.8457050388225369,0.0760760808645339,True,True,1.1724629509486488e-06,0.0099988275370221,0.0001172462950951,True,inf,True,7.001044189579992e-05,10,10,9.979852029777604,9.830036870737244,0.2145046874999999,0.8783125,0.8790015625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,overdispersed,0.01,0.0099999999999731,0.0,0.9080984375,0.908171875,-7.343749999999538e-05,0.0020812772603717,0.0020946199331059,0.8618670078088697,0.9435314541044364,0.0816644462955665,0.8570491593948896,0.9467415595201314,0.055128581535439,True,True,3.232644673314608e-08,0.0099999676735264,3.232644673323291e-06,True,inf,True,9.672788462603612e-05,10,10,9.654294716825436,9.619071845175547,0.0919015625,0.5727203125,0.5724359375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,random_mean,0.05,0.049859077421475,0.0179576122029973,0.9019921875,0.9022859375,-0.0002937499999999,0.0021134147579353,0.0021047082680285,0.7827817704743241,0.9697410779985224,0.1869593075241984,0.7772652849789392,0.9719567972091506,0.1288691954466141,True,True,4.889189252381887e-07,0.0498585885025497,9.80601628676756e-06,True,0.0001150673290581,False,0.0001139733509972,10,10,9.886334774741794,9.830284421973593,0.0980078125,0.7483390625,0.7488421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,random_mean,0.05,0.049859077421475,0.0179576122029973,0.785525,0.78566875,-0.0001437499999999,0.0035623462225317,0.003558253651793,0.6400056707976326,0.8942765621961968,0.2542708913985642,0.6320415529383362,0.8993312419339218,0.1604656456578259,True,True,6.134655078016333e-08,0.0498590160749242,1.230398835132487e-06,True,inf,True,0.0001043568488715,10,10,9.979831982853074,9.830284421973593,0.2144749999999999,0.8787171875,0.8790796875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,random_mean,0.05,0.049859077421475,0.0179576122029973,0.9080875,0.90798125,0.00010625,0.002099241984206,0.0021004777343237,0.7909858465274248,0.9729852812638422,0.1819994347364174,0.7854362285742226,0.9751165673836872,0.1267657857148213,True,True,6.758105190003348e-08,0.0498590098404231,1.3554412836151949e-06,True,inf,True,0.0001091961494014,10,10,9.652347674236754,9.617333777420844,0.0919124999999999,0.5723078125,0.5725125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,geometry_selected_mean,0.05,0.0503802776808485,0.0179862785647624,0.90316875,0.902753125,0.0004156249999999,0.0020915451915175,0.0020989799383603,0.7836165562984944,0.9705968370714774,0.186980280772983,0.7781390320301848,0.9727670485797344,0.1291291465451896,True,True,9.85102869951928e-07,0.0503792925779786,1.9553343397438283e-05,True,inf,True,0.0001397189819496,10,10,9.882871216230354,9.82903285849266,0.09683125,0.748634375,0.74880625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,geometry_selected_mean,0.05,0.0503802776808485,0.0179862785647624,0.786415625,0.7861171875,0.0002984374999999,0.0035531518495492,0.0035574700821322,0.640202286914231,0.8953741323564203,0.2551718454421893,0.6322498929577411,0.9003977397490794,0.1611299096673752,True,True,2.649480565052997e-07,0.050380012732792,5.258963798963265e-06,True,inf,True,9.97823454686181e-05,10,10,9.980241584006343,9.82903285849266,0.213584375,0.879159375,0.878903125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,geometry_selected_mean,0.05,0.0503802776808485,0.0179862785647624,0.9082703125,0.9074390625,0.00083125,0.0020967701477425,0.0021112721016888,0.7904993164078076,0.9732905220960176,0.1827912056882099,0.7849488850561742,0.975407104557452,0.1274310969334011,True,True,4.124386125888197e-06,0.0503761532947227,8.186509316235923e-05,True,0.000127754200984,False,0.0001255806292298,10,10,9.653909304842978,9.619971072794977,0.0917296874999999,0.5728703125,0.572421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,underdispersed,0.05,0.050000000000125,0.0,0.90313125,0.9032109375,-7.968749999998082e-05,0.0021403485450612,0.0020908116939922,0.7841063560071962,0.9704151379411272,0.1863087819339308,0.7785056171440372,0.9726431953200712,0.1288207160042828,True,True,3.631019273933069e-08,0.0499999636899323,7.262038547847974e-07,True,inf,True,7.95462059962299e-05,10,10,9.885152390444087,9.831287642138978,0.0968687499999999,0.7492625,0.748484375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,underdispersed,0.05,0.050000000000125,0.0,0.7866640625,0.785684375,0.0009796874999999,0.0035885906782292,0.0035554461275084,0.641086980136893,0.8952266443256044,0.2541396641887113,0.6330552688505275,0.9003065600230031,0.1606424313788017,True,True,2.8531550829327505e-06,0.0499971468450421,5.706310165851229e-05,True,inf,True,7.32203178017908e-05,10,10,9.97998386697748,9.831287642138978,0.2133359375,0.87989375,0.8788390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,underdispersed,0.05,0.050000000000125,0.0,0.9078921875,0.908003125,-0.0001109375,0.0021477490267611,0.0021003898983988,0.7905223627812163,0.9729400270889352,0.1824176643077188,0.7848460494165493,0.9751195666507116,0.1272557261759025,True,True,7.363927770525963e-08,0.0499999263608473,1.472785554101509e-06,True,inf,True,6.791892974943885e-05,10,10,9.653588818322197,9.619293036014808,0.0921078125,0.5724328125,0.5724328125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,overdispersed,0.05,0.0500000000000611,0.0,0.9022984375,0.9028671875,-0.0005687499999998,0.0020587483769028,0.0020912236416592,0.7829906602368814,0.9699672037592376,0.1869765435223561,0.7776116831643443,0.9721202723777176,0.1287219011543853,True,True,1.8410607049104296e-06,0.0499981589393562,3.6821214098163594e-05,True,0.0001022305465272,False,0.0001007391384501,10,10,9.885701810118574,9.829570337642282,0.0977015624999999,0.7479109375,0.7482859375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,overdispersed,0.05,0.0500000000000611,0.0,0.7846125,0.7861359375,-0.0015234374999999,0.0035288414605158,0.0035554305425314,0.6387388384567791,0.8937348811736855,0.2549960427169063,0.6308554840594329,0.8987460369732639,0.1606735452031781,True,True,6.890257215423287e-06,0.0499931097428456,0.0001378051443082,True,9.597635672369493e-05,False,9.318034080443472e-05,10,10,9.979647003916812,9.829570337642282,0.2153874999999999,0.8774359375,0.878909375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,overdispersed,0.05,0.0500000000000611,0.0,0.9077546875,0.9078640625,-0.0001093749999999,0.0020536939246958,0.0021052133847238,0.7903361352995901,0.9728679808285264,0.1825318455289362,0.7849089403434534,0.9749547493280716,0.1268709872489505,True,True,7.148285781260536e-08,0.0499999285172032,1.4296571562503595e-06,True,inf,True,9.28061150819827e-05,10,10,9.653967403685003,9.618460587757747,0.0922453125,0.5723,0.57231875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,random_mean,0.1,0.09971815484295,0.0359152244059947,0.90165625,0.9027328125,-0.0010765624999999,0.0021187462625285,0.002104060221496,0.7202656935438648,0.9839877033783666,0.2637220098345018,0.714438032756008,0.9854728248850464,0.191370959918548,True,True,6.5780763955963686e-06,0.0997115767665544,6.596668787099438e-05,True,inf,True,0.0001505434063161,10,10,9.887686366114,9.83117926302006,0.0983437499999999,0.7488515625,0.748590625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,random_mean,0.1,0.09971815484295,0.0359152244059947,0.78566875,0.786028125,-0.0003593749999999,0.0035622162711849,0.0035577185940652,0.5736308150411428,0.926438533531735,0.3528077184905922,0.5655934005028119,0.930576099064999,0.2270572933887106,True,True,3.837904165870671e-07,0.0997177710525334,3.848751686104838e-06,True,inf,True,0.0001584958864115,10,10,9.9797509774698,9.83117926302006,0.2143312499999999,0.8787390625,0.8788703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,random_mean,0.1,0.09971815484295,0.0359152244059947,0.9082296875,0.9079015625,0.000328125,0.0021000564506058,0.002103948220988,0.7296184410862072,0.9863132193302612,0.2566947782440539,0.7237431060700241,0.9876978236558988,0.1886026920731632,True,True,6.444981163323095e-07,0.0997175103448336,6.463197372106961e-06,True,inf,True,0.0001351667143133,10,10,9.652602906785162,9.615766035168246,0.0917703125,0.572509375,0.572378125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,geometry_selected_mean,0.1,0.1007605553616971,0.0359725571295249,0.902853125,0.9027015625,0.0001515625,0.0020946844304237,0.0020952542835449,0.7208021522137412,0.9846158068076936,0.2638136545939523,0.715019185485412,0.9860569027924206,0.1919395209982186,True,True,1.3082922613213673e-07,0.100760424532471,1.2984170805976896e-06,True,0.0001819087694514,False,0.0001815090082288,10,10,9.883143363555478,9.82783031398514,0.0971468749999999,0.748509375,0.7486078125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,geometry_selected_mean,0.1,0.1007605553616971,0.0359725571295249,0.7864203125,0.7860109375,0.000409375,0.003550002837231,0.0035564465613123,0.5733006954478377,0.927387628724,0.3540869332761622,0.5652837601226566,0.9314874113487585,0.2280945579383162,True,True,4.984185375592459e-07,0.1007600569431596,4.946564017735786e-06,True,inf,True,0.0001797357411193,10,10,9.980504045891855,9.82783031398514,0.2135796875,0.8793296875,0.87904375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,geometry_selected_mean,0.1,0.1007605553616971,0.0359725571295249,0.90845,0.907846875,0.0006031249999999,0.0020949480709087,0.002103004676205,0.7287858131733467,0.986566959586498,0.2577811464131512,0.7229171108444581,0.9879331902633728,0.1896389873745231,True,True,2.1782878564236257e-06,0.1007583770738407,2.161845822111927e-05,True,0.0001558361262006,False,0.0001541900478435,10,10,9.652694567712498,9.61860970848591,0.09155,0.57246875,0.5722546875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,underdispersed,0.1,0.0999999999999978,0.0,0.9033,0.9029046875,0.0003953125,0.0021578222661269,0.0020998425922346,0.7222768763597729,0.9846345301406516,0.2623576537808786,0.716316644654542,0.986121213091045,0.1912126869870667,True,True,8.923550937460782e-07,0.0999991076449041,8.923550937460972e-06,True,0.0001083165569269,False,0.0001070424186649,10,10,9.884622008466469,9.830852457058672,0.0967,0.7495140625,0.748534375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,underdispersed,0.1,0.0999999999999978,0.0,0.786778125,0.7859328125,0.0008453124999999,0.0036039753543894,0.0035542964234478,0.5745894199914334,0.9272361101841274,0.352646690192694,0.5664471603625669,0.931406177973333,0.2273947563320363,True,True,2.1256204395308717e-06,0.0999978743795583,2.125620439530917e-05,True,inf,True,7.450064928709556e-05,10,10,9.97990505096321,9.830852457058672,0.213221875,0.88041875,0.878734375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,underdispersed,0.1,0.0999999999999978,0.0,0.908328125,0.907934375,0.00039375,0.0021588231955963,0.0020977515624318,0.7294486380881525,0.9863955385429344,0.2569469004547818,0.7234070683955021,0.9878133025272268,0.1891523500678669,True,True,9.28573695454832e-07,0.0999990714263024,9.285736954548518e-06,True,8.249704347967289e-05,False,7.766091859119246e-05,10,10,9.652917921909603,9.618460899584887,0.0916718749999999,0.57296875,0.5723984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,overdispersed,0.1,0.0999999999999978,0.0,0.9019640625,0.9028703125,-0.0009062499999999,0.0020482118900733,0.0020958100037434,0.7203872595274172,0.9841532146279868,0.2637659551005695,0.714747299570781,0.9855827211099414,0.1912312582337629,True,True,4.6696818161621285e-06,0.0999953303181817,4.669681816162228e-05,True,9.737794355317224e-05,False,9.69845518910856e-05,10,10,9.885169733345853,9.82916506771731,0.0980359374999999,0.7477765625,0.7485234375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,overdispersed,0.1,0.0999999999999978,0.0,0.7845375,0.7857234375,-0.0011859374999999,0.0035104809894607,0.0035586664011877,0.571998970540013,0.9258986856267702,0.3538997150867572,0.5640889606138018,0.9299832644659588,0.2273290821255412,True,True,4.1712661115870554e-06,0.0999958287338862,4.171266111587144e-05,True,inf,True,0.0001610413275739,10,10,9.980090458078577,9.82916506771731,0.2154625,0.876640625,0.8791609375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,overdispersed,0.1,0.0999999999999978,0.0,0.907240625,0.9075453125,-0.0003046875,0.0020449938272978,0.0021056436219634,0.7278893179986561,0.9860215519304584,0.2581322339318022,0.7221811555911224,0.9873806065466078,0.1890676573103814,True,True,5.526549347375912e-07,0.0999994473450631,5.52654934737603e-06,True,7.313130521500395e-05,False,7.001610462007675e-05,10,10,9.654906489604707,9.619236175205984,0.0927593749999999,0.5719734375,0.572575,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,random_mean,0.25,0.2492953871073751,0.089788061014987,0.9011078125,0.9030703125,-0.0019624999999999,0.0021295319789533,0.0020951433543349,0.5835885498713098,0.9968315963093596,0.4132430464380497,0.5776478252045745,0.9972987269353818,0.3276338699741742,True,True,2.1868213493982883e-05,0.2492735188938811,8.772008879796852e-05,True,0.0002521479708818,False,0.0002510480467838,10,10,9.888051791367436,9.829188699648604,0.0988921874999999,0.7488625,0.7484265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,random_mean,0.25,0.2492953871073751,0.089788061014987,0.7847828125,0.785834375,-0.0010515624999999,0.0035676782336749,0.0035566499728837,0.4392829548101453,0.96863144890646,0.5293484940963147,0.4316636379577715,0.971059421174337,0.3601118238802314,True,True,3.2812808300937153e-06,0.249292105826545,1.3162220401135704e-05,True,inf,True,0.0002732582729149,10,10,9.97931471550111,9.829188699648604,0.2152171874999999,0.878634375,0.8786703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,random_mean,0.25,0.2492953871073751,0.089788061014987,0.90848125,0.9078421875,0.0006390625,0.0021001934135231,0.0021050979065615,0.5942824591688582,0.9976289085796388,0.4033464494107804,0.5882800353867197,0.9980182190474608,0.3243175937037857,True,True,2.4457853880289256e-06,0.2492929413219871,9.81079279648079e-06,True,inf,True,0.0002741763799831,10,10,9.651212892269164,9.614573210955722,0.0915187499999999,0.572690625,0.5723953125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,geometry_selected_mean,0.25,0.2519013884042428,0.0899313928238123,0.9031671875,0.9026984375,0.00046875,0.0020934743520882,0.0021015777486814,0.5845578906923758,0.9971472424260408,0.4125893517336649,0.5786816942483664,0.9975775712792794,0.3285887029817267,True,True,1.2526027679982013e-06,0.2519001358014748,4.972591758756274e-06,True,0.0003028370337406,False,0.0003023564733898,10,10,9.880781608787856,9.825696993187044,0.0968328124999999,0.748546875,0.7485578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,geometry_selected_mean,0.25,0.2519013884042428,0.0899313928238123,0.7868171875,0.786184375,0.0006328124999999,0.0035528736916244,0.0035530500312901,0.4396622384741423,0.9697671968965808,0.5301049584224385,0.432057770159818,0.9721393948694668,0.3617230497757658,True,True,1.191978927307701e-06,0.2519001964253156,4.731926786345668e-06,True,inf,True,0.0003749903016306,10,10,9.980440810694576,9.825696993187044,0.2131828125,0.879696875,0.8784546875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,geometry_selected_mean,0.25,0.2519013884042428,0.0899313928238123,0.9082671875,0.908234375,3.281249999997904e-05,0.0020967355139082,0.0020957188782963,0.5919733747914407,0.9976761644130144,0.4057027896215736,0.5859880507754489,0.9980582104278156,0.3263887383318113,True,True,6.459772583028911e-09,0.2519013819444702,2.5644053111221784e-08,True,inf,True,0.0002372997212346,10,10,9.65176381003502,9.617596269358913,0.0917328124999999,0.5723703125,0.5723984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,underdispersed,0.25,0.2499999999996234,0.0,0.9031515625,0.9032375,-8.593750000007727e-05,0.0021942635310837,0.0020956370725358,0.5859872019656105,0.9970873494853324,0.411100147519722,0.5798279435160771,0.9975445980939456,0.3276243755048469,True,True,4.2238806206536864e-08,0.2499999577608172,1.6895522482640196e-07,True,9.381532026413884e-05,False,9.264070714098358e-05,10,10,9.884341270794287,9.830358232558044,0.0968484375,0.7495328125,0.7486296875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,underdispersed,0.25,0.2499999999996234,0.0,0.7873578125,0.7858484375,0.001509375,0.0036320712663931,0.0035581488800016,0.441609571921003,0.9696490758151648,0.5280395038941618,0.4338212262586673,0.9720830895727572,0.3606554459234632,True,True,6.7802982973940145e-06,0.249993219701326,2.7121193189616912e-05,True,0.0001217351584163,False,0.0001186366523348,10,10,9.97997817075957,9.830358232558044,0.2126421874999999,0.881375,0.8786453125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,underdispersed,0.25,0.2499999999996234,0.0,0.9087140625,0.9080125,0.0007015624999999,0.0021908617639031,0.0020996391832961,0.5940840605846807,0.9976704741747974,0.4035864135901167,0.587820257305016,0.9980708812092428,0.3251878942522341,True,True,2.953092352771681e-06,0.2499970469072706,1.1812369411104516e-05,True,0.0001003414923893,False,9.81574923546948e-05,10,10,9.652216801251198,9.61768680616353,0.0912859375,0.5729515625,0.57214375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,overdispersed,0.25,0.25,0.0,0.902028125,0.9024875,-0.000459375,0.0020097208563014,0.0021033707181035,0.5843700209157583,0.9969607158025584,0.4125906948868001,0.5787458339140119,0.9973916321336412,0.3272213439643389,True,True,1.197280648532282e-06,0.2499988027193514,4.789122594129128e-06,True,inf,True,0.000110219983005,10,10,9.885646109098202,9.830836722754102,0.097971875,0.7469921875,0.748703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,overdispersed,0.25,0.25,0.0,0.7840625,0.7860234375,-0.0019609375,0.0034825088743955,0.0035563755441355,0.4379921366871873,0.968493521847634,0.5305013851604468,0.4305658806904819,0.9708668872742172,0.3603223367033332,True,True,1.1406018728758825e-05,0.2499885939812712,4.56240749150353e-05,True,inf,True,0.0001324017113208,10,10,9.98054891895766,9.830836722754102,0.2159375,0.8755625,0.8787375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,overdispersed,0.25,0.25,0.0,0.907053125,0.90788125,-0.0008281249999999,0.0020169558410628,0.0021043251966597,0.5916504209067723,0.9975039927729458,0.4058535718661734,0.5859126914991679,0.9978895928600344,0.3250936669493152,True,True,4.089018585408583e-06,0.2499959109814146,1.6356074341634334e-05,True,inf,True,0.0001135628885842,10,10,9.655048710445922,9.618765677956524,0.0929468749999999,0.5719109375,0.5724578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,random_mean,0.5,0.4985907742147501,0.179576122029974,0.9013734375,0.902375,-0.0010015625,0.0021328985064088,0.0021018441441102,0.427681221454007,0.9997560396750208,0.5720748182210137,0.4223143077843477,0.9998137201990932,0.4832396107882135,True,True,5.676208581225674e-06,0.4985850980061689,1.1384503835164929e-05,True,inf,True,0.0004272615567703,10,10,9.889472435519876,9.830641209852397,0.0986265625,0.7485,0.748565625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,random_mean,0.5,0.4985907742147501,0.179576122029974,0.7844625,0.7860546875,-0.0015921875,0.0035743172222972,0.0035540665045417,0.3006753622426287,0.9908871813091028,0.6902118190664742,0.294223814794571,0.9918956730660872,0.4972443469611315,True,True,7.523523257407403e-06,0.4985832506914927,1.5089575753294855e-05,True,inf,True,0.0005694087376485,10,10,9.979229231939328,9.830641209852397,0.2155375,0.878396875,0.8790703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,random_mean,0.5,0.4985907742147501,0.179576122029974,0.908525,0.9078734375,0.0006515624999999,0.0021028888340851,0.0021003079052972,0.4370622152600593,0.9998482918264636,0.5627860765664043,0.4316240317685396,0.9998882634561514,0.4810226303462672,True,True,2.5432805191234796e-06,0.498588230934231,5.1009377843563e-06,True,inf,True,0.0003857397186457,10,10,9.651679849374904,9.61329616773229,0.0914749999999999,0.5722359375,0.572359375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,geometry_selected_mean,0.5,0.5038027768084857,0.1798627856476246,0.9033359375,0.9023078125,0.0010281249999999,0.0020947903874988,0.0021063497836141,0.4275390587319203,0.9997958242314744,0.572256765499554,0.4222438471018925,0.9998452516130834,0.4851978795576052,True,True,6.014658996092003e-06,0.5037967621494897,1.1938518946231215e-05,True,inf,True,0.0005509166047474,10,10,9.879483078089828,9.823569957477469,0.0966640625,0.74783125,0.7483078125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,geometry_selected_mean,0.5,0.5038027768084857,0.1798627856476246,0.7868078125,0.785975,0.0008328125,0.0035530050440753,0.0035548516970028,0.300594824487882,0.9914507644193884,0.6908559399315065,0.2941721326119199,0.9924132933111738,0.4995995697744677,True,True,2.063487484778195e-06,0.503800713321001,4.095823960816722e-06,True,0.0006154462718767,False,0.0006141797416069,10,10,9.980653200552466,9.823569957477469,0.2131921875,0.8794421875,0.878828125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,geometry_selected_mean,0.5,0.5038027768084857,0.1798627856476246,0.90845,0.9079703125,0.0004796874999999,0.0020954783037965,0.0021018980564903,0.4342525066765978,0.9998559334052604,0.5656034267286625,0.4288503514703787,0.9998940048399364,0.4837067860050625,True,True,1.3790072573121302e-06,0.5038013978012285,2.737196618978427e-06,True,inf,True,0.0003673812276758,10,10,9.65198677930308,9.617547125434337,0.09155,0.5725953125,0.57236875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,underdispersed,0.5,0.5,0.0,0.9035171875,0.9028625,0.0006546874999999,0.0022328093856206,0.0020909070310893,0.4297365287142022,0.9997900880172018,0.5700535593029996,0.4240794893989521,0.9998437778814288,0.4838140044968643,True,True,2.4485128388855625e-06,0.4999975514871611,4.897025677771125e-06,True,0.0001437304344135,False,0.0001432551282599,10,10,9.884921986918606,9.83053915963352,0.0964828125,0.750540625,0.7484296875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,underdispersed,0.5,0.5,0.0,0.7875859375,0.7858765625,0.001709375,0.0036615372569047,0.0035538112090417,0.3029707046103409,0.9914039842593532,0.6884332796490124,0.2963223753091784,0.9924013941307868,0.498440175214355,True,True,8.699010360592192e-06,0.4999913009896394,1.7398020721184383e-05,True,0.0001546826362522,False,0.0001517631802076,10,10,9.979541109128643,9.83053915963352,0.2124140624999999,0.8823796875,0.87883125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,underdispersed,0.5,0.5,0.0,0.9084796875,0.90773125,0.0007484374999999,0.0022395486459659,0.0021028296890116,0.4362672832409409,0.999850131278608,0.563582848037667,0.4304841756146346,0.9998919398862544,0.4823850272314586,True,True,3.352178349106294e-06,0.4999966478216509,6.704356698212588e-06,True,0.0001299706475055,False,0.0001270733588943,10,10,9.651157323600822,9.619123480445278,0.0915203125,0.5733078125,0.5722296875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,overdispersed,0.5,0.4999999999999858,0.0,0.9016953125,0.9030171875,-0.001321875,0.0019805671814142,0.0021016152615841,0.4273701314054222,0.9997642884067566,0.5723941570013343,0.4223817207496366,0.9998167714654632,0.4831955034259352,True,True,9.935901749739962e-06,0.499990064098236,1.987180349948049e-05,True,0.0001252128256174,False,0.0001238843934504,10,10,9.88533038662093,9.829844385266854,0.0983046874999999,0.7461203125,0.74826875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,overdispersed,0.5,0.4999999999999858,0.0,0.7839125,0.78591875,-0.0020062499999999,0.0034495934464886,0.0035594093377995,0.2995538828630724,0.9908670876881824,0.6913132048251099,0.2933402578033273,0.9918414685876544,0.4973334453517903,True,True,1.1934402248279291e-05,0.4999880655977375,2.3868804496559264e-05,True,inf,True,0.0001632624225334,10,10,9.980392513550662,9.829844385266854,0.2160875,0.8744296875,0.8788609375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,overdispersed,0.5,0.4999999999999858,0.0,0.9071671875,0.9078515625,-0.0006843749999999,0.0019769031455239,0.0021058961978316,0.4345276431088096,0.999835640116656,0.5653079970078463,0.4294437423073358,0.999875733497074,0.481598175357891,True,True,2.7931353414552317e-06,0.4999972068646443,5.586270682910622e-06,True,inf,True,0.0001322411437696,10,10,9.656044324996524,9.619063992737658,0.0928328124999999,0.57129375,0.5722640625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,random_mean,1.0,0.9971815484295002,0.3591522440599482,0.899634375,0.9027484375,-0.0031140625,0.002155709663371,0.0020969057919622,0.2368037958383742,0.9999981166456248,0.7631943208072505,0.2329639118922942,0.9999988368512552,0.670895654047913,True,True,5.4710646872835594e-05,0.9971268377826276,5.48652820130913e-05,True,0.0008223427825936,False,0.000820030569457,10,10,9.889447919747855,9.829666347992454,0.100365625,0.7483015625,0.7486609375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,random_mean,1.0,0.9971815484295002,0.3591522440599482,0.78338125,0.785965625,-0.0025843749999999,0.0035799486670502,0.003556637616909,0.1503217080515277,0.9990995780715558,0.848777870020028,0.1460956581385091,0.999256570131138,0.6443022912489094,True,True,1.97937728075772e-05,0.9971617546566928,1.9849718277229635e-05,True,inf,True,0.0010310721504513,10,10,9.978675823535395,9.829666347992454,0.2166187499999999,0.877071875,0.878775,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,random_mean,1.0,0.9971815484295002,0.3591522440599482,0.90838125,0.90825,0.00013125,0.002099960807657,0.002097819284075,0.2449819365072892,0.9999993372514062,0.7550174007441169,0.2410940073774923,0.9999996214760084,0.6714031658055155,True,True,1.0340544617773909e-07,0.997181445024054,1.0369771316025281e-07,True,inf,True,0.0007590979771443,10,10,9.652053157511869,9.608833518488096,0.0916187499999999,0.57225,0.5722671875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,geometry_selected_mean,1.0,1.0076055536169717,0.3597255712952493,0.903034375,0.9025265625,0.0005078124999999,0.0021025198394256,0.0020986937553267,0.2370959778320933,0.9999988487082432,0.7629028708761497,0.2333244245344918,0.99999930647834,0.6738308893507824,True,True,1.467927130413679e-06,1.007604085689841,1.4568470024250113e-06,True,inf,True,0.0010759318427875,10,10,9.875567576143457,9.82029191760445,0.096965625,0.7474140625,0.7485171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,geometry_selected_mean,1.0,1.0076055536169717,0.3597255712952493,0.7865796875,0.78589375,0.0006859375,0.0035544244386863,0.0035506625952092,0.1501727787712531,0.9992132376117016,0.8490404588404484,0.1459745857771477,0.9993539070402868,0.6475717736226774,True,True,1.3992129512992993e-06,1.0076041544040202,1.38865148795239e-06,True,inf,True,0.0012601735686912,10,10,9.980139274212004,9.82029191760445,0.2134203125,0.879803125,0.878803125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,geometry_selected_mean,1.0,1.0076055536169717,0.3597255712952493,0.9083125,0.908190625,0.0001218749999999,0.002093581669498,0.0021004884925509,0.2420284677886438,0.9999994031575192,0.7579709353688753,0.2381836780838817,0.9999996600471044,0.6742322419883344,True,True,8.91062247604656e-08,1.0076054645107466,8.843363798522513e-08,True,inf,True,0.0006474560162515,10,10,9.650723432275706,9.61798941895385,0.0916875,0.5725328125,0.5724,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,underdispersed,1.0,1.0000000000000036,0.0,0.90374375,0.902475,0.0012687499999999,0.002287642517497,0.0021025301928292,0.2398311615742955,0.9999988547814396,0.760167693207144,0.2356942697811079,0.999999344319499,0.6725332595531861,True,True,9.180337474715833e-06,0.9999908196625288,9.1803374747158e-06,True,0.0001631640466317,False,0.0001614463318223,10,10,9.883709859723858,9.831002987730963,0.09625625,0.7510421875,0.74799375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,underdispersed,1.0,1.0000000000000036,0.0,0.7882671875,0.7856796875,0.0025875,0.0036983012885286,0.0035600740128411,0.1527438862368383,0.9992215594969877,0.8464776732601493,0.1483245959281806,0.9993670578494191,0.6471912620973355,True,True,1.9938821886992652e-05,0.9999800611781166,1.993882188699258e-05,True,0.0002250035089868,False,0.0002203819049585,10,10,9.979628950272668,9.831002987730963,0.2117328124999999,0.8831078125,0.87879375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,underdispersed,1.0,1.0000000000000036,0.0,0.908471875,0.907975,0.000496875,0.0022963114612555,0.0021010814610321,0.2442836652021881,0.99999936489679,0.7557156996946018,0.2400431094464262,0.9999996576166968,0.6729295360176347,True,True,1.4797499991569402e-06,0.9999985202500044,1.4797499991569349e-06,True,0.0001319677356815,False,0.00012750764454,10,10,9.651997746666536,9.619124451446307,0.0915281249999999,0.5730734375,0.572215625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,natural_euclidean,overdispersed,1.0,1.0,0.0,0.900359375,0.9026421875,-0.0022828125,0.0019392146786793,0.0020976433486032,0.236701129694143,0.9999983098181292,0.7632971801239861,0.2332403886075261,0.9999989103140928,0.6709198471626853,True,True,2.9445632083179973e-05,0.9999705543679168,2.9445632083179973e-05,True,inf,True,0.0001891258450475,10,10,9.885436804483902,9.82783238898016,0.099640625,0.74495625,0.749034375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,paper_mahalanobis,overdispersed,1.0,1.0,0.0,0.7815109375,0.7862703125,-0.004759375,0.0034086323793477,0.0035527524479908,0.1486216820699299,0.9990663067471088,0.8504446246771789,0.1446291089246999,0.999219935385184,0.6435627480388217,True,True,6.70359788442548e-05,0.9999329640211556,6.70359788442548e-05,True,inf,True,0.000452252809428,10,10,9.98093805663473,9.82783238898016,0.2184890625,0.8716109375,0.8787390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,2,10,unsupervised_kmeans,overdispersed,1.0,1.0,0.0,0.9066640625,0.907965625,-0.0013015625,0.001925192633345,0.0021048973985278,0.2425700212023995,0.9999991989458976,0.757429177743498,0.2390378059882894,0.9999995115414436,0.6713996340730668,True,True,1.0093691236009918e-05,0.999989906308764,1.0093691236009918e-05,True,inf,True,0.0002056420517073,10,10,9.65648596732732,9.619474405130129,0.0933359375,0.5711125,0.572653125,True,True,False,10000,64
native_rank,native_d2,3,2,natural_euclidean,exact_full,,0.0,0.0,0.966796875,0.9662921875,0.0005046874999999,0.0006456487938093,0.0006632248099853,0.966796875,0.966796875,0.0,0.9655314033641336,0.9680623466358664,0.0025309432717326,True,True,3.9289695008085665e-06,-3.9289695008085665e-06,0.0,True,4.9520127482938865e-05,False,4.794144550734412e-05,10,10,8.76541304818787,8.696859585447886,0.033203125,0.43271875,0.432453125,True,False,False,10000,64
native_rank,native_d2,3,2,paper_mahalanobis,exact_full,,0.0,0.0,0.7759859375,0.7759765625,9.37499999997815e-06,0.0029286582773087,0.0029225249039411,0.7759859375,0.7759859375,0.0,0.7702457672764749,0.7817261077235251,0.0114803404470502,True,True,2.527986821883755e-10,-2.527986821883755e-10,0.0,True,inf,True,3.6347151783576535e-05,9,10,7.665355491353605,8.696859585447886,0.2240140625,0.4544171875,0.4542453125,True,True,False,10000,64
native_rank,native_d2,3,2,unsupervised_kmeans,exact_full,,0.0,0.0,0.9656546875,0.96586875,-0.0002140625,0.0006033546252635,0.0005873006942715,0.9656546875,0.9656546875,0.0,0.9644721124344836,0.9668372625655164,0.0023651501310328,True,True,6.935965087937097e-07,-6.935965087937097e-07,0.0,True,6.113140937336558e-05,False,6.053430742261678e-05,10,10,9.667100773422064,9.656006971180965,0.0343453124999999,0.39798125,0.3979578125,True,False,False,10000,64
native_rank,native_d2,3,2,natural_euclidean,optimal_diag,,0.0,0.0,0.9663515625,0.966225,0.0001265624999999,0.000663680808029,0.0006623614693063,0.9663515625,0.9663515625,0.0,0.965050748116263,0.967652376883737,0.0026016287674739,True,True,2.457144165264884e-07,-2.457144165264884e-07,0.0,True,inf,True,5.150857882833262e-05,10,10,8.765947122366365,8.697453082750526,0.0336484375,0.432696875,0.4327109375,True,False,False,10000,64
native_rank,native_d2,3,2,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7765078125,0.7762171875,0.0002906249999999,0.0029267734428174,0.002926306076646,0.7765078125,0.7765078125,0.0,0.7707713365520779,0.7822442884479222,0.0114729518958442,True,True,2.4319791195855436e-07,-2.4319791195855436e-07,0.0,True,4.0772793238721245e-05,False,3.985194750384598e-05,9,10,7.669168040458485,8.697453082750526,0.2234921875,0.4546796875,0.453778125,True,True,False,10000,64
native_rank,native_d2,3,2,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9659703125,0.9659390625,3.125000000003819e-05,0.0005949474237402,0.0005961954555516,0.9659703125,0.9659703125,0.0,0.964804215549469,0.9671364094505308,0.0023321939010618,True,True,1.484539966437314e-08,-1.484539966437314e-08,0.0,True,6.334944834057238e-05,False,6.281942155083112e-05,10,10,9.666218080532497,9.655877589331425,0.0340296875,0.397565625,0.39788125,True,False,False,10000,64
native_rank,native_d2,3,2,natural_euclidean,amortized_linear,,2.652873924745713,0.0792435624183691,0.96556875,0.9664140625,-0.0008453124999999,0.0004315473909767,0.000656653817751,0.0549890162355724,0.999999999999,0.9450109837634276,0.0546919513175442,0.999999999999,0.91172263156877,True,True,1.091934661925269e-05,2.6528630053990936,4.116044308550904e-06,True,0.0005639300027154,False,0.0005629547026095,10,10,8.698987287256335,8.629681405563845,0.03443125,0.4162625,0.432815625,True,False,False,10000,64
native_rank,native_d2,3,2,paper_mahalanobis,amortized_linear,,2.652873924745713,0.0792435624183691,0.771840625,0.77645625,-0.004615625,0.0018893886519113,0.0029213403168996,0.016113990410832,0.9999991525945824,0.9838851621837504,0.0157039757195904,0.9999993133721142,0.7598398510381557,True,True,6.107200223857447e-05,2.6528128527434744,2.3021072229969776e-05,True,inf,True,0.0077237351067442,9,10,7.780207157859466,8.629681405563845,0.228159375,0.430353125,0.45421875,True,True,False,10000,64
native_rank,native_d2,3,2,unsupervised_kmeans,amortized_linear,,2.652873924745713,0.0792435624183691,0.964821875,0.9657703125,-0.0009484374999999,0.000357287446103,0.0006005818087986,0.0547265892697103,0.999999999999,0.9452734107292896,0.0544821303300095,0.999999999999,0.9110400280643524,True,True,1.3485827480432628e-05,2.6528604389182324,5.083478470136982e-06,True,0.0007104611728159,False,0.0007097862856953,10,10,9.709322395772867,9.704230833203471,0.0351781249999999,0.3823453125,0.39798125,True,False,False,10000,64
native_rank,native_d2,3,2,natural_euclidean,amortized_mlp,,0.0433861781923866,0.0617773993617256,0.9666609375,0.966925,-0.0002640624999999,0.0006564023098718,0.0006515624372314,0.8858128502953272,0.9962101736856244,0.1103973233902972,0.8836995614159235,0.9965654842293746,0.0842479246114252,True,True,1.087370650344711e-06,0.0433850908217363,2.5062605088722036e-05,True,5.42085300691502e-05,False,5.357970501300394e-05,10,10,8.763208287967002,8.696352659039137,0.0333390624999999,0.431984375,0.432878125,True,False,False,10000,64
native_rank,native_d2,3,2,paper_mahalanobis,amortized_mlp,,0.0433861781923866,0.0617773993617256,0.7756609375,0.7767625,-0.0011015625,0.0029219841319953,0.0029209877660567,0.6393769024291078,0.8809219839754266,0.2415450815463188,0.6329210457858687,0.8852473732395929,0.1484669806128421,True,True,3.494821085559723e-06,0.0433826833713011,8.055148508501236e-05,True,5.78086971718671e-05,False,5.579701958764816e-05,9,10,7.673553375647276,8.696352659039137,0.2243390625,0.4539078125,0.454290625,True,True,False,10000,64
native_rank,native_d2,3,2,unsupervised_kmeans,amortized_mlp,,0.0433861781923866,0.0617773993617256,0.9659359375,0.9655359375,0.0003999999999999,0.0006014984934412,0.0006004975255849,0.884619800008316,0.9960037609468824,0.1113839609385662,0.882691586577374,0.996337160155504,0.0844232879697708,True,True,2.413135539017664e-06,0.0433837650568476,5.5619914902786185e-05,True,5.4463909943314095e-05,False,5.322633599625088e-05,10,10,9.663579890857438,9.654660297822096,0.0340640625,0.398125,0.3980984375,True,False,False,10000,64
native_rank,native_d5,3,5,natural_euclidean,exact_full,,0.0,0.0,0.9301328125,0.9302828125,-0.0001499999999999,0.0014497642318228,0.0014477330518224,0.9301328125,0.9301328125,0.0,0.9272912746056272,0.9329743503943728,0.0056830757887458,True,True,1.7334437600992694e-07,-1.7334437600992694e-07,0.0,True,0.0001393246715822,False,0.000133647112314,10,10,9.700975781611614,9.639349705555702,0.0698671874999999,0.63543125,0.6357953125,True,True,True,10000,64
native_rank,native_d5,3,5,paper_mahalanobis,exact_full,,0.0,0.0,0.7617703125,0.7614078125,0.0003625,0.0033654851134942,0.0033644627864786,0.7617703125,0.7617703125,0.0,0.7551739616775514,0.7683666633224487,0.0131927016448973,True,True,3.617958721754467e-07,-3.617958721754467e-07,0.0,True,inf,True,7.503127029398636e-05,10,10,9.933781180977336,9.639349705555702,0.2382296874999999,0.720359375,0.7198046875,True,True,False,10000,64
native_rank,native_d5,3,5,unsupervised_kmeans,exact_full,,0.0,0.0,0.9367953125,0.9371328125,-0.0003374999999999,0.0013926899217138,0.0013878785862107,0.9367953125,0.9367953125,0.0,0.9340656402534409,0.9395249847465592,0.0054593444931182,True,True,9.650919669916549e-07,-9.650919669916549e-07,0.0,True,inf,True,9.30417494107041e-05,10,10,9.369135547942872,9.344655275847272,0.0632046874999999,0.510678125,0.510878125,True,True,True,10000,64
native_rank,native_d5,3,5,natural_euclidean,optimal_diag,,0.0,0.0,0.930453125,0.930696875,-0.0002437499999999,0.0014436665947023,0.0014429258576418,0.930453125,0.930453125,0.0,0.9276235384743832,0.9332827115256168,0.0056591730512334,True,True,4.600738079296903e-07,-4.600738079296903e-07,0.0,True,0.0001151685332392,False,0.0001096700493247,10,10,9.69942529693096,9.638471211336723,0.069546875,0.6350859375,0.635359375,True,True,True,10000,64
native_rank,native_d5,3,5,paper_mahalanobis,optimal_diag,,0.0,0.0,0.76169375,0.761909375,-0.000215625,0.0033689847555564,0.0033651855134787,0.76169375,0.76169375,0.0,0.7550905398791092,0.7682969601208907,0.0132064202417814,True,True,1.2812459868183205e-07,-1.2812459868183205e-07,0.0,True,8.558565869184724e-05,False,8.342134644619481e-05,10,10,9.933023578284898,9.638471211336723,0.23830625,0.71984375,0.7202203125,True,True,False,10000,64
native_rank,native_d5,3,5,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.937196875,0.937609375,-0.0004124999999999,0.00139214595526,0.0013841333576831,0.937196875,0.937196875,0.0,0.9344682689276904,0.9399254810723098,0.0054572121446194,True,True,1.4513937235421828e-06,-1.4513937235421828e-06,0.0,True,inf,True,7.192655883610883e-05,10,10,9.367276188816202,9.344757478302803,0.0628031249999999,0.5108640625,0.5110140625,True,True,True,10000,64
native_rank,native_d5,3,5,natural_euclidean,amortized_linear,,4.616255178926442,0.1271167290794147,0.9258078125,0.930046875,-0.0042390625,0.0010874549971503,0.001445872643849,0.0051368581313432,0.999999999999,0.9948631418676568,0.0050454834428862,0.999999999999,0.9228937408515284,True,True,0.0001355974054075,4.616119581521035,2.9373897272086205e-05,True,inf,True,0.0008211814538631,10,10,9.705516732911365,9.646435161663703,0.0741921875,0.6190515625,0.63534375,True,True,False,10000,64
native_rank,native_d5,3,5,paper_mahalanobis,amortized_linear,,4.616255178926442,0.1271167290794147,0.7439703125,0.76185,-0.0178796875,0.0026894669787263,0.0033678116696315,0.0009404057057328,0.9999999983979324,0.9990595926921996,0.0008880727325323,0.9999999989292924,0.7483535950457714,True,True,0.000866455085608,4.615388723840835,0.000187696531501,True,inf,True,0.0034402525031879,10,10,9.957198031448277,9.646435161663703,0.2560296875,0.6860515625,0.7201890625,True,True,False,10000,64
native_rank,native_d5,3,5,unsupervised_kmeans,amortized_linear,,4.616255178926442,0.1271167290794147,0.9326,0.9369796875,-0.0043796875,0.0010264634500477,0.0013883837855939,0.0054388661148619,0.999999999999,0.994561133884138,0.005347648933617,0.999999999999,0.9292642194284764,True,True,0.0001590303874201,4.616096148539023,3.445008589345231e-05,True,inf,True,0.0008762169863538,10,10,9.380972951538444,9.35278421672252,0.0674,0.5039078125,0.5110171875,True,True,False,10000,64
native_rank,native_d5,3,5,natural_euclidean,amortized_mlp,,0.0876501562538829,0.1188721484639329,0.9303578125,0.9300859375,0.000271875,0.0014474430334425,0.00145256871181,0.775742296404353,0.9915533501410106,0.2158110537366576,0.7714503351273212,0.992379987389391,0.1617444657182262,True,True,5.690393179176969e-07,0.0876495872145649,6.49216547052634e-06,True,inf,True,0.000140538069515,10,10,9.696830282648854,9.636687048941006,0.0696421874999999,0.634790625,0.6354453125,True,True,False,10000,64
native_rank,native_d5,3,5,paper_mahalanobis,amortized_mlp,,0.0876501562538829,0.1188721484639329,0.7618953125,0.761246875,0.0006484374999999,0.0033660505302135,0.0033711249342549,0.5608617956798576,0.9050080548939322,0.3441462592140746,0.5534647398390385,0.9093056665593792,0.21502803170018,True,True,1.1574489820793824e-06,0.0876489988049008,1.3205327081525968e-05,True,inf,True,0.000134776158743,10,10,9.933110473523517,9.636687048941006,0.2381046875,0.720890625,0.72035625,True,True,False,10000,64
native_rank,native_d5,3,5,unsupervised_kmeans,amortized_mlp,,0.0876501562538829,0.1188721484639329,0.9368796875,0.9373375,-0.0004578125,0.0013981950853363,0.0013799351378229,0.7857753565442982,0.993400838815356,0.2076254822710578,0.7815300605723227,0.9941197214111386,0.1580900892949365,True,True,1.780152188056753e-06,0.0876483761016948,2.030974346355364e-05,True,inf,True,0.0001714402559474,10,10,9.365363954094343,9.341992999396016,0.0631203125,0.5105625,0.5107703125,True,True,False,10000,64
native_rank,native_d10,3,10,natural_euclidean,exact_full,,0.0,0.0,0.9016203125,0.9021046875,-0.0004843749999999,0.0021137258749608,0.0021102900603496,0.9016203125,0.9016203125,0.0,0.8974774097850767,0.9057632152149232,0.0082858054298464,True,True,1.326408161744265e-06,-1.326408161744265e-06,0.0,True,inf,True,0.0001025426044956,10,10,9.887418561425866,9.83302467362063,0.0983796875,0.75175625,0.752225,True,True,True,10000,64
native_rank,native_d10,3,10,paper_mahalanobis,exact_full,,0.0,0.0,0.790209375,0.7902703125,-6.0937500000024514e-05,0.0035328395704452,0.0035342886146911,0.790209375,0.790209375,0.0,0.7832850094419272,0.7971337405580727,0.0138487311161454,True,True,1.1201412649305422e-08,-1.1201412649305422e-08,0.0,True,7.213097018302229e-05,False,6.920633472673944e-05,10,10,9.983308112872765,9.83302467362063,0.209790625,0.8823078125,0.8825875,True,True,False,10000,64
native_rank,native_d10,3,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.90836875,0.9085703125,-0.0002015625,0.0020458081413133,0.0020471434297469,0.90836875,0.90836875,0.0,0.9043589660430258,0.912378533956974,0.0080195679139483,True,True,2.4437506859425833e-07,-2.4437506859425833e-07,0.0,True,inf,True,0.0001165322832494,10,10,9.678352484542454,9.64055947985402,0.09163125,0.5728578125,0.57289375,True,True,True,10000,64
native_rank,native_d10,3,10,natural_euclidean,optimal_diag,,-3.552713678800501e-15,0.0,0.90174375,0.9018640625,-0.0001203124999999,0.0021110241177865,0.002108758717045,0.90174375,0.90174375,0.0,0.8976061427291384,0.9058813572708616,0.008275214541723,True,True,8.17455749575004e-08,-8.174557851021408e-08,0.0,True,8.113819954997645e-05,False,8.092742862339427e-05,10,10,9.887463896881323,9.832797100897691,0.09825625,0.752134375,0.7525109375,True,True,True,10000,64
native_rank,native_d10,3,10,paper_mahalanobis,optimal_diag,,-3.552713678800501e-15,0.0,0.79019375,0.7906984375,-0.0005046874999999,0.0035344797443612,0.003529950937552,0.79019375,0.79019375,0.0,0.7832661697010519,0.7971213302989482,0.0138551605978962,True,True,7.690867739416213e-07,-7.69086777494335e-07,0.0,True,inf,True,6.995919711714654e-05,10,10,9.983084807561744,9.832797100897691,0.2098062499999999,0.8825078125,0.882465625,True,True,False,10000,64
native_rank,native_d10,3,10,unsupervised_kmeans,optimal_diag,,-3.552713678800501e-15,0.0,0.9078953125,0.9082234375,-0.000328125,0.0020523535038339,0.0020491265472293,0.9078953125,0.9078953125,0.0,0.9038726996324856,0.9119179253675144,0.0080452257350289,True,True,6.451481759853347e-07,-6.451481795380484e-07,0.0,True,8.635388179967338e-05,False,8.500014666882721e-05,10,10,9.679085349820074,9.642205726031449,0.0921046875,0.57305625,0.5730609375,True,True,True,10000,64
native_rank,native_d10,3,10,natural_euclidean,amortized_linear,,6.927829450735787,0.2637845217075708,0.8958515625,0.9020109375,-0.006159375,0.0017093648449181,0.0021137835734425,0.0003016799706054,0.999999999999,0.9996983200283944,0.0002903030742349,0.999999999999,0.8989116145218046,True,True,0.0002107267862624,6.927618723949525,3.041743272707611e-05,True,inf,True,0.0009155602527846,10,10,9.89217190523133,9.829636892966892,0.1041484375,0.7404703125,0.75185,True,True,False,10000,64
native_rank,native_d10,3,10,paper_mahalanobis,amortized_linear,,6.927829450735787,0.2637845217075708,0.766771875,0.7903921875,-0.0236203124999999,0.003100133008022,0.0035337639929027,5.868081307969231e-05,0.999999999999,0.9999413191859204,5.3780545368531385e-05,0.999999999999,0.7727943551503547,True,False,0.0016400204873652,6.926189430248422,0.0002367293391137,True,inf,True,0.0069991147471373,10,10,9.982616382382515,9.829636892966892,0.233228125,0.8512953125,0.8829015625,True,True,False,10000,64
native_rank,native_d10,3,10,unsupervised_kmeans,amortized_linear,,6.927829450735787,0.2637845217075708,0.9036234375,0.9078953125,-0.004271875,0.0016654388630921,0.002046945216397,0.0003296268694349,0.999999999999,0.9996703731295652,0.0003176170230183,0.999999999999,0.9065700806486424,True,True,0.0001076350593666,6.927721815676421,1.553662083225552e-05,True,inf,True,0.0007843650097253,10,10,9.682562218525666,9.644862356783367,0.0963765625,0.5681296875,0.57290625,True,True,False,10000,64
native_rank,native_d10,3,10,natural_euclidean,amortized_mlp,,0.0958630136443715,0.143327305413999,0.9019953125,0.9021375,-0.0001421875,0.002108931492999,0.0021107019766912,0.7250561423919453,0.9833564224898904,0.258300280097945,0.719265119337031,0.9848759162570624,0.1868636988892471,True,True,1.1445015359729233e-07,0.0958628991942179,1.1938927146800808e-06,True,0.0001153888005051,False,0.0001150586680602,10,10,9.888930775681688,9.835470261179273,0.0980046875,0.752021875,0.752415625,True,True,False,10000,64
native_rank,native_d10,3,10,paper_mahalanobis,amortized_mlp,,0.0958630136443715,0.143327305413999,0.790703125,0.790715625,-1.250000000008189e-05,0.0035257073854891,0.0035314902065319,0.5839582582957239,0.927571721594134,0.34361346329841,0.5759522881216537,0.9316787841392384,0.221661223353905,True,True,4.720919173874163e-10,0.0958630131722795,4.924651327348863e-09,True,inf,True,9.354768018203944e-05,10,10,9.983631085187763,9.835470261179273,0.209296875,0.8820375,0.8820734375,True,True,False,10000,64
native_rank,native_d10,3,10,unsupervised_kmeans,amortized_mlp,,0.0958630136443715,0.143327305413999,0.908834375,0.908115625,0.0007187499999999,0.0020379232573305,0.0020510678372224,0.7347727857768656,0.985841050490125,0.2510682647132595,0.7290767295052814,0.9872216859517314,0.1837519750790864,True,True,3.1028699367881317e-06,0.0958599107744347,3.236774871588145e-05,True,inf,True,0.0001289959261301,10,10,9.676608497417742,9.641302382047195,0.091165625,0.5732265625,0.5727703125,True,True,False,10000,64
native_rank,native_d20,3,20,natural_euclidean,exact_full,,0.0,0.0,0.8713109375,0.871609375,-0.0002984375,0.0027433815236468,0.0027372154874088,0.8713109375,0.8713109375,0.0,0.8659339097136523,0.8766879652863477,0.0107540555726954,True,True,3.976810534893371e-07,-3.976810534893371e-07,0.0,True,9.906447204146654e-05,False,9.862944503647494e-05,10,10,9.9644252888859,9.883699407871774,0.1286890625,0.8164640625,0.8164515625,True,True,True,10000,64
native_rank,native_d20,3,20,paper_mahalanobis,exact_full,,0.0,0.0,0.811309375,0.811334375,-2.500000000005276e-05,0.0035560810812222,0.0035570938324514,0.811309375,0.811309375,0.0,0.8043394560808045,0.8182792939191955,0.013939837838391,True,True,2.041468297363848e-09,-2.041468297363848e-09,0.0,True,inf,True,6.268672773115583e-05,10,10,9.983947893614728,9.883699407871774,0.188690625,0.9419078125,0.9419640625,True,True,True,10000,64
native_rank,native_d20,3,20,unsupervised_kmeans,exact_full,,0.0,0.0,0.888509375,0.8881828125,0.0003265625,0.002527197889351,0.0025281996043878,0.888509375,0.888509375,0.0,0.8835560671368718,0.8934626828631282,0.0099066157262563,True,True,5.373554425830256e-07,-5.373554425830256e-07,0.0,True,7.430306736458641e-05,False,7.30848619110865e-05,10,10,9.747393981987814,9.85463972173133,0.1114906249999999,0.5847984375,0.584609375,True,True,True,10000,64
native_rank,native_d20,3,20,natural_euclidean,optimal_diag,,-1.4210854715202004e-14,0.0,0.8713890625,0.8714125,-2.3437500000000888e-05,0.0027389881675422,0.0027406537272447,0.8713890625,0.8713890625,0.0,0.8660206456916172,0.8767574793083829,0.0107368336167656,True,True,2.451023861647949e-09,-2.451038072502664e-09,0.0,True,8.072581158355825e-05,False,8.043187039420287e-05,10,10,9.96448534825334,9.885282919636245,0.1286109374999999,0.816634375,0.81665625,True,True,True,10000,64
native_rank,native_d20,3,20,paper_mahalanobis,optimal_diag,,-1.4210854715202004e-14,0.0,0.8117484375,0.81128125,0.0004671875,0.0035517424507441,0.0035562256872923,0.8117484375,0.8117484375,0.0,0.8047870222965414,0.8187098527034586,0.0139228304069172,True,True,7.132490994150907e-07,-7.132491136259455e-07,0.0,True,inf,True,4.0060855873930395e-05,10,10,9.983845911952894,9.885282919636245,0.1882515624999999,0.94200625,0.942109375,True,True,True,10000,64
native_rank,native_d20,3,20,unsupervised_kmeans,optimal_diag,,-1.4210854715202004e-14,0.0,0.8882703125,0.88805625,0.0002140625,0.0025287602623727,0.0025346239408827,0.8882703125,0.8882703125,0.0,0.8833139423857495,0.8932266826142505,0.009912740228501,True,True,2.3059663292320453e-07,-2.305966471340593e-07,0.0,True,inf,True,8.414332130163047e-05,10,10,9.747355203018529,9.854129816428587,0.1117296875,0.58450625,0.5847140625,True,True,True,10000,64
native_rank,native_d20,3,20,natural_euclidean,amortized_linear,,10.993549066518618,0.3637686436348279,0.8648078125,0.8721765625,-0.0073687499999999,0.0023780550262107,0.0027327612933561,1.906588054878533e-06,0.999999999999,0.9999980934109453,1.7576872548552558e-06,0.999999999999,0.8694670426641182,True,True,0.0002396449059819,10.993309421612636,2.1798684349519812e-05,True,0.0008933482294261,False,0.0008904483865069,10,10,9.96390452625434,9.881113247368182,0.1351921874999999,0.8087140625,0.81639375,True,True,False,10000,64
native_rank,native_d20,3,20,paper_mahalanobis,amortized_linear,,10.993549066518618,0.3637686436348279,0.7902203125,0.8114046875,-0.021184375,0.0032895283666255,0.0035578006043021,4.740125307822751e-07,0.999999999999,0.9999995259864692,4.1600288014365105e-07,0.999999999999,0.7966673720957059,True,True,0.0014265691139834,10.992122497404637,0.0001297642012922,True,inf,True,0.0058718893421401,10,10,9.976015416455285,9.881113247368182,0.2097796874999999,0.9237296875,0.9420625,True,True,False,10000,64
native_rank,native_d20,3,20,unsupervised_kmeans,amortized_linear,,10.993549066518618,0.3637686436348279,0.8814203125,0.8881421875,-0.0067218749999999,0.0021825780178241,0.0025335403522367,2.5342691484242508e-06,0.999999999999,0.9999974657298516,2.3569712727100622e-06,0.999999999999,0.8856958084436627,True,True,0.000223542185475,10.993325524333144,2.0333941670925017e-05,True,inf,True,0.001137212094629,10,10,9.75534288842378,9.859901982381006,0.1185796875,0.581771875,0.5847671875,True,True,False,10000,64
native_rank,native_d20,3,20,natural_euclidean,amortized_mlp,,0.145022468974268,0.1829402358725304,0.8712046875,0.871478125,-0.0002734374999999,0.0027393893175929,0.0027395786936662,0.6314234918696631,0.9813267303019636,0.3499032384323004,0.6243083639811611,0.9831225775912006,0.252265526581321,True,True,3.335725031692596e-07,0.1450221354017649,2.3001435951862516e-06,True,8.986884436488072e-05,False,8.96537920172498e-05,10,10,9.963580855964045,9.884813935460858,0.1287953124999999,0.8165796875,0.8166734375,True,True,False,10000,64
native_rank,native_d20,3,20,paper_mahalanobis,amortized_mlp,,0.145022468974268,0.1829402358725304,0.8114546875,0.811759375,-0.0003046874999999,0.0035514400898621,0.0035507034457212,0.5562608808308671,0.9570553835654144,0.4007945027345473,0.5480014686724854,0.9602439352397396,0.2704140414036444,True,True,3.036398355260877e-07,0.1450221653344325,2.0937433879984743e-06,True,inf,True,7.04515845272522e-05,10,10,9.983814334057346,9.884813935460858,0.1885453124999999,0.9419515625,0.9419484375,True,True,False,10000,64
native_rank,native_d20,3,20,unsupervised_kmeans,amortized_mlp,,0.145022468974268,0.1829402358725304,0.8879078125,0.8882125,-0.0003046875,0.002528799218634,0.0025276127864577,0.6541196942847562,0.986668625185552,0.3325489309007956,0.6472911647963597,0.9881094588974776,0.2455730941721629,True,True,4.671158292892828e-07,0.1450220018584387,3.220989358360497e-06,True,7.600145511165696e-05,False,7.551239277979966e-05,10,10,9.744910061870558,9.854149041332436,0.1120921875,0.5844703125,0.5846203125,True,True,False,10000,64
native_rank,native_d32,3,32,natural_euclidean,exact_full,,0.0,0.0,0.8615515625,0.861671875,-0.0001203124999999,0.0029755922881812,0.002972077789386,0.8615515625,0.8615515625,0.0,0.8557194016151648,0.8673837233848352,0.0116643217696703,True,True,6.070625404398573e-08,-6.070625404398573e-08,0.0,True,5.6163871042020275e-05,False,5.6032791175942504e-05,10,10,9.95904205491117,9.889635583489245,0.1384484375,0.8379796875,0.838515625,True,True,True,10000,64
native_rank,native_d32,3,32,paper_mahalanobis,exact_full,,0.0,0.0,0.8157484375,0.81610625,-0.0003578124999999,0.0035881444484974,0.0035828173039892,0.8157484375,0.8157484375,0.0,0.808715674380945,0.822781200619055,0.0140655262381099,True,True,4.263333558664965e-07,-4.263333558664965e-07,0.0,True,inf,True,4.200880785469048e-05,10,10,9.98207854265371,9.889635583489245,0.1842515624999999,0.9534359375,0.9533671875,True,True,True,10000,64
native_rank,native_d32,3,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.8556078125,0.855753125,-0.0001453125,0.0030134438595554,0.0030138436844146,0.8556078125,0.8556078125,0.0,0.8497014625352713,0.8615141624647286,0.0118126999294572,True,True,8.5506639920294e-08,-8.5506639920294e-08,0.0,True,4.90831292714547e-05,False,4.841352478738013e-05,10,10,9.49962612782214,9.730998123051508,0.1443921875,0.5080625,0.508075,True,True,True,10000,64
native_rank,native_d32,3,32,natural_euclidean,optimal_diag,,-7.105427357601002e-15,0.0,0.861609375,0.86189375,-0.000284375,0.0029740199084681,0.0029694511162775,0.861609375,0.861609375,0.0,0.8557802959794024,0.8674384540205976,0.0116581580411951,True,True,3.394967642444567e-07,-3.394967713498841e-07,0.0,True,5.2292351129456315e-05,False,5.218896298467893e-05,10,10,9.959191151838276,9.89024614036019,0.138390625,0.837946875,0.838084375,True,True,True,10000,64
native_rank,native_d32,3,32,paper_mahalanobis,optimal_diag,,-7.105427357601002e-15,0.0,0.8163171875,0.816115625,0.0002015625,0.0035829300414442,0.0035867327810073,0.8163171875,0.8163171875,0.0,0.8092946446187694,0.8233397303812307,0.0140450857624612,True,True,1.3539915035858308e-07,-1.353991574640104e-07,0.0,True,5.604012764964205e-05,False,5.245401557702933e-05,10,10,9.982216170902936,9.89024614036019,0.1836828124999999,0.9535484375,0.953378125,True,True,True,10000,64
native_rank,native_d32,3,32,unsupervised_kmeans,optimal_diag,,-7.105427357601002e-15,0.0,0.85534375,0.855440625,-9.687499999999628e-05,0.0030230723665456,0.0030164638830233,0.85534375,0.85534375,0.0,0.8494185281615705,0.8612689718384294,0.011850443676859,True,True,3.793819845939166e-08,-3.793820556481902e-08,0.0,True,5.901928062059169e-05,False,5.7837148774620995e-05,10,10,9.49982192412247,9.73053999635567,0.14465625,0.5081078125,0.5080734375,True,True,True,10000,64
native_rank,native_d32,3,32,natural_euclidean,amortized_linear,,17.999160584270495,0.972400268199699,0.85501875,0.861853125,-0.0068343749999999,0.0025972373990799,0.0029715924517429,4.4422521217057904e-10,0.999999999999,0.9999999995547748,3.8619663023098383e-10,0.999999999999,0.8601093349160001,True,True,0.0001935033279718,17.998967080942524,1.0750686237055793e-05,True,0.0008652875084713,False,0.0008628408283983,10,10,9.958544144108789,9.88802832121401,0.1449812499999999,0.83148125,0.8380765625,True,True,False,10000,64
native_rank,native_d32,3,32,paper_mahalanobis,amortized_linear,,17.999160584270495,0.972400268199699,0.78345,0.8161828125,-0.0327328125,0.0033278151847932,0.003583498776348,5.395828228671462e-11,0.999999999999,0.9999999999450416,4.3937187221843026e-11,0.999999999999,0.7899725177182575,True,False,0.0034206729513282,17.995739911319166,0.000190046248841,True,inf,True,0.0195683988594278,10,10,9.931757566345905,9.88802832121401,0.21655,0.924425,0.953446875,True,True,False,10000,64
native_rank,native_d32,3,32,unsupervised_kmeans,amortized_linear,,17.999160584270495,0.972400268199699,0.851253125,0.8557375,-0.0044843749999999,0.0026128259869559,0.0030142184965699,4.0055891936674455e-10,0.999999999999,0.9999999995984412,3.47940787293055e-10,0.999999999999,0.8563742635864929,True,True,8.07573031372296e-05,17.999079826967357,4.486726075870649e-06,True,inf,True,0.0009237127203061,10,10,9.510326142836362,9.741784610390155,0.1487468749999999,0.50623125,0.508209375,True,True,False,10000,64
native_rank,native_d32,3,32,natural_euclidean,amortized_mlp,,0.1882980272772996,0.4398078284726713,0.8618921875,0.861453125,0.0004390624999999,0.0029672290915454,0.0029769147996933,0.5795621344468518,0.9846071476227928,0.4050450131759411,0.5720309285480472,0.9862392940304638,0.2956770279713818,True,True,8.083133547306552e-07,0.1882972189639448,4.2927340579106635e-06,True,8.653519355587993e-05,False,8.629169299744936e-05,10,10,9.959261438487022,9.891633455727089,0.1381078125,0.838390625,0.8380921875,True,True,False,10000,64
native_rank,native_d32,3,32,paper_mahalanobis,amortized_mlp,,0.1882980272772996,0.4398078284726713,0.8163734375,0.8160265625,0.0003468749999999,0.0035804616930213,0.0035881073007837,0.5229430894526578,0.9693056636630594,0.4463625742104016,0.5146409605692956,0.9719362575191516,0.3087501818490261,True,True,4.0092963612243203e-07,0.1882976263476634,2.1292290839138618e-06,True,inf,True,0.000120147943643,10,10,9.982270533600008,9.891633455727089,0.1836265624999999,0.95345,0.953609375,True,True,False,10000,64
native_rank,native_d32,3,32,unsupervised_kmeans,amortized_mlp,,0.1882980272772996,0.4398078284726713,0.8559796875,0.855746875,0.0002328124999999,0.0030085480232401,0.0030158077044461,0.5719064756634142,0.9828677866495148,0.4109613109861004,0.5643683051684307,0.9846026215583498,0.2975081364571199,True,True,2.196374605498738e-07,0.188297807639839,1.1664352713925236e-06,True,0.0001088914600775,False,0.0001082952455717,10,10,9.496625313087591,9.730989635452593,0.1440203125,0.5081046875,0.5083515625,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,natural_euclidean,exact_full,,0.0,0.0,0.9025140625,0.9016671875,0.000846875,0.0020980736690486,0.002116973764887,0.9025140625,0.9025140625,0.0,0.8984018381086646,0.9066262868913354,0.0082244487826708,True,True,4.0548812469610096e-06,-4.0548812469610096e-06,0.0,True,9.852398072435626e-05,False,9.795869107890242e-05,10,10,9.887439121953204,9.834494160587926,0.0974859375,0.752340625,0.7521890625,True,True,True,10000,64
invariance_2x2,base10_canonical,3,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7904578125,0.790625,-0.0001671874999999,0.0035345490569351,0.0035302392316018,0.7904578125,0.7904578125,0.0,0.7835300963484071,0.797385528651593,0.0138554323031858,True,True,8.441065881472788e-08,-8.441065881472788e-08,0.0,True,inf,True,7.174912514936531e-05,10,10,9.983227073353897,9.834494160587926,0.2095421874999999,0.8825265625,0.88216875,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.90830625,0.908375,-6.875000000006182e-05,0.0020446409862632,0.0020519673682701,0.90830625,0.90830625,0.0,0.904298753666924,0.912313746333076,0.0080149926661519,True,True,2.8388249110900812e-08,-2.8388249110900812e-08,0.0,True,8.454332252817139e-05,False,8.238787167184488e-05,10,10,9.679474170557802,9.640988583536547,0.09169375,0.572984375,0.5731671875,True,True,True,10000,64
invariance_2x2,base10_canonical,3,10,natural_euclidean,optimal_diag,,-3.552713678800501e-15,0.0,0.901684375,0.901753125,-6.875000000006182e-05,0.0021109928525265,0.0021103031071699,0.901684375,0.901684375,0.0,0.8975468290090479,0.905821920990952,0.0082750919819041,True,True,2.6669739052766463e-08,-2.6669742605480145e-08,0.0,True,inf,True,9.143150284398323e-05,10,10,9.88753972223415,9.832984744308527,0.098315625,0.7523234375,0.752278125,True,True,True,10000,64
invariance_2x2,base10_canonical,3,10,paper_mahalanobis,optimal_diag,,-3.552713678800501e-15,0.0,0.790678125,0.7903140625,0.0003640624999999,0.0035320768126375,0.0035315530454758,0.790678125,0.790678125,0.0,0.7837552544472304,0.7976009955527696,0.0138457411055392,True,True,4.000715580554978e-07,-4.000715616082115e-07,0.0,True,inf,True,7.375745243955467e-05,10,10,9.983060157431405,9.832984744308527,0.209321875,0.8825015625,0.88235625,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,unsupervised_kmeans,optimal_diag,,-3.552713678800501e-15,0.0,0.9086296875,0.9084390625,0.0001906249999999,0.0020340908740675,0.0020485242678995,0.9086296875,0.9086296875,0.0,0.9046428693868276,0.9126165056131724,0.0079736362263447,True,True,2.185721895745202e-07,-2.185721931272339e-07,0.0,True,0.0001119017202974,False,0.0001086383534491,10,10,9.678203880773069,9.641694253182504,0.0913703125,0.572971875,0.5732765625,True,True,True,10000,64
invariance_2x2,base10_canonical,3,10,natural_euclidean,amortized_linear,,6.927829450735787,0.2637845217075708,0.89604375,0.9013125,-0.0052687499999999,0.0017091771434105,0.0021217690499504,0.0003023445293345,0.999999999999,0.9996976554696656,0.0002909463931224,0.999999999999,0.8991027908079623,True,True,0.0001536361254361,6.927675814610351,2.2176661034842433e-05,True,inf,True,0.0007822429925288,10,10,9.892306008958553,9.829099716833502,0.1039562499999999,0.7399765625,0.7522984375,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,paper_mahalanobis,amortized_linear,,6.927829450735787,0.2637845217075708,0.7664515625,0.790709375,-0.0242578125,0.0031079859775014,0.0035311627627375,5.8413312101213144e-05,0.999999999999,0.9999415866868988,5.352031361849363e-05,0.999999999999,0.7724896947022843,True,False,0.0017303929241738,6.926099057811614,0.0002497741805682,True,inf,True,0.0070085271079267,10,10,9.981392304292084,9.829099716833502,0.2335484374999999,0.851090625,0.8821421875,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,unsupervised_kmeans,amortized_linear,,6.927829450735787,0.2637845217075708,0.903475,0.9080453125,-0.0045703124999999,0.0016627891485092,0.0020503591378782,0.0003290719693331,0.999999999999,0.9996709280296668,0.0003170991531802,0.999999999999,0.906416967577898,True,True,0.0001232609552662,6.927706189780521,1.779214631982007e-05,True,inf,True,0.0008317227062317,10,10,9.682937416189455,9.644812770918472,0.0965249999999999,0.5679578125,0.5732921875,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,natural_euclidean,amortized_mlp,,0.0958630136443715,0.143327305413999,0.9019703125,0.9019546875,1.5625000000074607e-05,0.0021102574487598,0.0021133147417188,0.7250209379591165,0.9833470708634648,0.2583261329043483,0.7192266507581981,0.9848678266415244,0.1868797663413712,True,True,1.380444881129728e-09,0.0958630122639266,1.4400182392041664e-08,True,8.853539846396635e-05,False,8.788818158918786e-05,10,10,9.889712982887255,9.835318592797725,0.0980296874999999,0.7520796875,0.7521578125,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,paper_mahalanobis,amortized_mlp,,0.0958630136443715,0.143327305413999,0.790853125,0.790328125,0.0005249999999999,0.0035246500549894,0.0035331727710382,0.5841328027528797,0.927661591206518,0.3435287884536383,0.5761277380110923,0.931765952805491,0.221633701096687,True,True,8.321614496808625e-07,0.0958621814829218,8.680735333107504e-06,True,0.0001053886173884,False,0.0001026084728439,10,10,9.98357919862949,9.835318592797725,0.2091468749999999,0.8819859375,0.8827171875,True,True,False,10000,64
invariance_2x2,base10_canonical,3,10,unsupervised_kmeans,amortized_mlp,,0.0958630136443715,0.143327305413999,0.908378125,0.90825625,0.000121875,0.0020417440738489,0.0020476554304697,0.7341190752586255,0.9856799650939438,0.2515608898353183,0.728419298069729,0.9870692614814242,0.1839606453150148,True,True,8.91635486888388e-08,0.0958629244808228,9.30114183762404e-07,True,8.280522851689721e-05,False,8.103702910744835e-05,10,10,9.678211481214058,9.641064517042002,0.0916218749999999,0.573253125,0.57313125,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,natural_euclidean,exact_full,,0.0,0.0,0.9019140625,0.9018453125,6.87499999999508e-05,0.0021118073985166,0.0021163183038653,0.9019140625,0.9019140625,0.0,0.8977749199989074,0.9060532050010924,0.0082782850021853,True,True,2.6703162405461463e-08,-2.6703162405461463e-08,0.0,True,6.310873844757809e-05,False,6.295834503068278e-05,10,10,9.887224058855306,9.832799933647442,0.0980859375,0.7526828125,0.7522515625,True,True,True,10000,64
invariance_2x2,rot10_dct,3,10,paper_mahalanobis,exact_full,,0.0,0.0,0.790378125,0.7905828125,-0.0002046874999999,0.0035357338656275,0.0035311020586765,0.790378125,0.790378125,0.0,0.7834480866233702,0.7973081633766299,0.0138600767532598,True,True,1.2649955130093825e-07,-1.2649955130093825e-07,0.0,True,6.905768313724444e-05,False,6.744950934048422e-05,10,10,9.982760480135266,9.832799933647442,0.2096218749999999,0.88260625,0.882584375,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9082546875,0.9080984375,0.00015625,0.0020493844482083,0.0020467954706429,0.9082546875,0.9082546875,0.0,0.9042378939815118,0.9122714810184884,0.0080335870369765,True,True,1.463442237064998e-07,-1.463442237064998e-07,0.0,True,inf,True,9.993601808468995e-05,10,10,9.68173265240564,9.640756996678377,0.0917453124999999,0.5729984375,0.5729890625,True,True,True,10000,64
invariance_2x2,rot10_dct,3,10,natural_euclidean,optimal_diag,,0.4758317815483082,0.0,0.90151875,0.9018609375,-0.0003421874999999,0.0021110003301653,0.0021162546334115,0.4398215970094369,0.9996952003994684,0.5598736033900316,0.4344398856029371,0.9997644103503234,0.4712164250441869,True,True,6.607961925922e-07,0.4758311207521156,1.3887180684779744e-06,True,9.694754417005809e-05,False,9.673475181376268e-05,10,10,9.88747555370718,9.831884899774712,0.0984812499999999,0.7523125,0.7522953125,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,paper_mahalanobis,optimal_diag,,0.4758317815483082,0.0,0.78994375,0.79019375,-0.00025,0.0035251112211362,0.0035404915779493,0.3159732586824024,0.9906951068653752,0.6747218481829729,0.3094185156046762,0.9917230174779303,0.4874344523887508,True,True,1.8843925406777625e-07,0.4758315931090541,3.960207396290641e-07,True,inf,True,0.0001020250828877,10,10,9.982858804422015,9.831884899774712,0.21005625,0.882346875,0.8825453125,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,unsupervised_kmeans,optimal_diag,,0.4758317815483082,0.0,0.9081484375,0.9081390625,9.37499999997815e-06,0.0020477116180352,0.0020439446766124,0.4486211998489172,0.9998002910327056,0.5511790911837884,0.4432674354133357,0.9998496558318948,0.4688945168580134,True,True,5.26796140194583e-10,0.475831781021512,1.107105831561823e-09,True,0.0001138149297482,False,0.0001113564784035,10,10,9.679388020436832,9.639776698574128,0.0918515625,0.5733015625,0.5728390625,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,natural_euclidean,amortized_linear,,7.501357762605709,0.3125338957983742,0.896003125,0.9014390625,-0.0054359375,0.0017016879496249,0.0021186260265068,0.0001593318581011,0.999999999999,0.9998406681408988,0.0001529844473829,0.999999999999,0.8991854489338819,True,True,0.0001636451582215,7.501194117447487,2.1815405077376194e-05,True,inf,True,0.0008050971186183,10,10,9.890974736552517,9.826119281822637,0.1039968749999999,0.7404015625,0.7522984375,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,paper_mahalanobis,amortized_linear,,7.501357762605709,0.3125338957983742,0.7653875,0.7900015625,-0.0246140624999999,0.0030931658150935,0.0035330046620997,2.7194202069869e-05,0.999999999999,0.9999728057969302,2.4773197684346823e-05,0.999999999999,0.771425331799899,True,False,0.0017767392039201,7.499581023401789,0.000236855681351,True,inf,True,0.0070094674402511,10,10,9.981265017707058,9.826119281822637,0.2346125,0.8501,0.8823125,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,unsupervised_kmeans,amortized_linear,,7.501357762605709,0.3125338957983742,0.9032828125,0.90833125,-0.0050484375,0.0016521131852419,0.002043130855397,0.0001740148121013,0.999999999999,0.9998259851868988,0.0001673394768545,0.999999999999,0.9063536148662196,True,True,0.0001505868568813,7.501207175748828,2.0074613376267957e-05,True,inf,True,0.0009144342275345,10,10,9.681873906666286,9.643504560363914,0.0967171875,0.567975,0.5729453125,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,natural_euclidean,amortized_mlp,,0.6654178991490398,0.2255761042217639,0.9009625,0.9018640625,-0.0009015624999999,0.0021162874590774,0.0021108580327486,0.3500549827432794,0.9999536571447624,0.649898674401483,0.3452521641028933,0.9999669753201672,0.5598582593168985,True,True,4.579427489855253e-06,0.6654133197215499,6.882032322412109e-06,True,0.0001827930045871,False,0.0001813828740258,10,10,9.880759486447692,9.821720194973976,0.0990375,0.75175,0.752078125,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,paper_mahalanobis,amortized_mlp,,0.6654178991490398,0.2255761042217639,0.7885546875,0.790128125,-0.0015734374999999,0.0035237441068449,0.0035347201049758,0.2407009003908875,0.9961990563286082,0.7554981559377206,0.2350721213956341,0.9967117248998584,0.560389104553782,True,True,7.4511400642986e-06,0.6654104480089755,1.1197685054500914e-05,True,inf,True,0.0001733845958208,10,10,9.982792762045367,9.821720194973976,0.2114453124999999,0.8826515625,0.8822578125,True,True,False,10000,64
invariance_2x2,rot10_dct,3,10,unsupervised_kmeans,amortized_mlp,,0.6654178991490398,0.2255761042217639,0.9080875,0.9079296875,0.0001578125,0.0020424036105624,0.0020490157022931,0.3584942108187156,0.9999745532597856,0.6414803424410699,0.3537224766603408,0.99998253524922,0.5583681344163615,True,True,1.4904042375750957e-07,0.665417750108616,2.239801844045793e-07,True,inf,True,0.0002257167368287,10,10,9.67729744609978,9.639376635027844,0.0919124999999999,0.57236875,0.57295,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,natural_euclidean,exact_full,,0.0,0.0,0.9018578125,0.9020453125,-0.0001875,0.0021136622054285,0.002108674062243,0.9018578125,0.9018578125,0.0,0.89771503457736,0.90600059042264,0.0082855558452799,True,True,1.9882552113940325e-07,-1.9882552113940325e-07,0.0,True,0.0001048176876968,False,0.0001037295673474,10,10,9.887126867099417,9.832164465920709,0.0981421875,0.752415625,0.7526,True,True,True,10000,64
invariance_2x2,pad32_canonical,3,32,paper_mahalanobis,exact_full,,0.0,0.0,0.7905296875,0.7907875,-0.0002578125,0.0035355435149356,0.003532283856372,0.7905296875,0.7905296875,0.0,0.7836000222107261,0.7974593527892738,0.0138593305785477,True,True,2.0081649885415586e-07,-2.0081649885415586e-07,0.0,True,8.857713973597041e-05,False,8.54549113279519e-05,10,10,9.983448447459455,9.832164465920709,0.2094703125,0.8824953125,0.8825984375,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.90829375,0.9083921875,-9.843749999993712e-05,0.0020445801418816,0.002051723420387,0.90829375,0.90829375,0.0,0.904286372921912,0.912301127078088,0.0080147541561761,True,True,5.82030087369691e-08,-5.82030087369691e-08,0.0,True,9.68932253973788e-05,False,9.477802420756124e-05,10,10,9.678988317664736,9.641173888461104,0.0917062499999999,0.572896875,0.573059375,True,True,True,10000,64
invariance_2x2,pad32_canonical,3,32,natural_euclidean,optimal_diag,,-3.552713678800501e-15,0.0,0.90150625,0.9017640625,-0.0002578125,0.0021186578888605,0.0021151125548934,0.90150625,0.90150625,0.0,0.8973536805378332,0.9056588194621668,0.0083051389243336,True,True,3.748663080072436e-07,-3.748663115599573e-07,0.0,True,7.495955331926683e-05,False,7.463140787456992e-05,10,10,9.887251571632971,9.832778655111197,0.09849375,0.752409375,0.752296875,True,True,True,10000,64
invariance_2x2,pad32_canonical,3,32,paper_mahalanobis,optimal_diag,,-3.552713678800501e-15,0.0,0.789990625,0.7906453125,-0.0006546875,0.0035355148163704,0.0035332242525872,0.789990625,0.789990625,0.0,0.7830610159599138,0.796920234040086,0.0138592180801722,True,True,1.2937230668813018e-06,-1.2937230704340157e-06,0.0,True,inf,True,8.287100897566517e-05,10,10,9.982868983488189,9.832778655111197,0.210009375,0.882515625,0.8822359375,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,unsupervised_kmeans,optimal_diag,,-3.552713678800501e-15,0.0,0.9078203125,0.9084734375,-0.000653125,0.0020521904384293,0.0020390791500644,0.9078203125,0.9078203125,0.0,0.9037980192406784,0.9118426057593216,0.0080445865186431,True,True,2.559626697240503e-06,-2.5596267007932166e-06,0.0,True,9.5681145336834e-05,False,9.210969453793244e-05,10,10,9.67985770000257,9.641133920158724,0.0921796875,0.5730625,0.5730640625,True,True,True,10000,64
invariance_2x2,pad32_canonical,3,32,natural_euclidean,amortized_linear,,6.900127740427031,0.2197950497763141,0.8959640625,0.9021859375,-0.0062218749999999,0.0017097713992898,0.0021098117634515,0.0003115545073901,0.999999999999,0.9996884454916098,0.0002998388447222,0.999999999999,0.8990153755978859,True,True,0.0002153209705411,6.8999124194564905,3.1205360051462125e-05,True,inf,True,0.0009508494313759,10,10,9.89271594179553,9.83025384783877,0.1040359374999999,0.7408890625,0.7522953125,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,paper_mahalanobis,amortized_linear,,6.900127740427031,0.2197950497763141,0.76769375,0.79066875,-0.022975,0.0031021197021868,0.0035313616941376,6.16412008377365e-05,0.999999999999,0.9999383587981624,5.651640177073425e-05,0.999999999999,0.7737173882145155,True,True,0.0015541330710882,6.898573607355943,0.0002252325072161,True,inf,True,0.0062481171340283,10,10,9.982752712448264,9.83025384783877,0.23230625,0.85186875,0.8819875,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,unsupervised_kmeans,amortized_linear,,6.900127740427031,0.2197950497763141,0.9036546875,0.9079015625,-0.0042468749999999,0.0016641267146896,0.0020485651232035,0.0003400090630659,0.999999999999,0.999659990935934,0.0003276673521869,0.999999999999,0.9065887085086048,True,True,0.0001063936872726,6.900021346739758,1.5419089511818414e-05,True,inf,True,0.0009053359594,10,10,9.684149381643898,9.646082627288854,0.0963453125,0.5684890625,0.5733453125,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,natural_euclidean,amortized_mlp,,0.0878198618376827,0.1481229074917729,0.901425,0.9020953125,-0.0006703124999999,0.002120100356496,0.0021052131996179,0.7334648584511878,0.9814124897746308,0.2479476313234431,0.7276856800227334,0.9830477607938296,0.1778947166759988,True,True,2.538559296960262e-06,0.0878173232783857,2.890643692485279e-05,True,0.000116177588516,False,0.0001159155854004,10,10,9.886125283718304,9.83103588565502,0.0985749999999999,0.75244375,0.752309375,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,paper_mahalanobis,amortized_mlp,,0.0878198618376827,0.1481229074917729,0.790690625,0.790696875,-6.249999999985434e-06,0.0035270373675412,0.003530029170638,0.5935878844858287,0.9234526557428352,0.3298647712570064,0.5855807789868313,0.927693537103778,0.2120228392535497,True,True,1.1801605813306886e-10,0.0878198617196666,1.343842448206053e-09,True,inf,True,8.620458671112797e-05,10,10,9.982471002047928,9.83103588565502,0.209309375,0.88208125,0.8826046875,True,True,False,10000,64
invariance_2x2,pad32_canonical,3,32,unsupervised_kmeans,amortized_mlp,,0.0878198618376827,0.1481229074917729,0.908025,0.907803125,0.0002218749999999,0.0020437094020737,0.002053397231399,0.7427666780762359,0.9839845796751132,0.2412179015988773,0.7371027200730453,0.9854776728801586,0.174927950355019,True,True,2.943012718565502e-07,0.0878195675364108,3.351192608347604e-06,True,0.000109556447127,False,0.0001065585683018,10,10,9.676540719660736,9.640133531497398,0.091975,0.5724921875,0.5730515625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,natural_euclidean,exact_full,,-3.552713678800501e-15,0.0,0.9019375,0.90170625,0.0002312499999999,0.0021125398926658,0.0021156767523728,0.9019375,0.9019375,0.0,0.8977969218103748,0.906078078189625,0.0082811563792501,True,True,3.018882520301931e-07,-3.018882555829068e-07,0.0,True,7.791884509425451e-05,False,7.678640443141801e-05,10,10,9.888297782373536,9.833087228575945,0.0980625,0.75205625,0.752253125,True,True,True,10000,64
invariance_2x2,rotpad32_dct,3,32,paper_mahalanobis,exact_full,,-3.552713678800501e-15,0.0,0.790334375,0.7912609375,-0.0009265625,0.0035367815158343,0.0035289096635996,0.790334375,0.790334375,0.0,0.7834022832289647,0.7972664667710354,0.0138641835420707,True,True,2.5961142833002713e-06,-2.596114286852985e-06,0.0,True,inf,True,7.595939119612986e-05,10,10,9.983422172502875,9.833087228575945,0.2096656249999999,0.88239375,0.8821546875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,unsupervised_kmeans,exact_full,,-3.552713678800501e-15,0.0,0.9081953125,0.908034375,0.0001609375,0.0020474854229767,0.0020517975279515,0.9081953125,0.9081953125,0.0,0.9041822410709656,0.9122083839290344,0.0080261428580687,True,True,1.551616924744064e-07,-1.551616960271201e-07,0.0,True,inf,True,8.914006763647692e-05,10,10,9.67941834862886,9.640717795693073,0.0918046875,0.5730203125,0.572959375,True,True,True,10000,64
invariance_2x2,rotpad32_dct,3,32,natural_euclidean,optimal_diag,,29.44482439809024,0.0,0.897428125,0.9012859375,-0.0038578124999999,0.0017542431242682,0.00212216270458,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9008664415225658,True,True,8.268789334516056e-05,29.444741710196897,2.8082318382079946e-06,True,inf,True,0.0005775109653787,10,10,9.890194987293128,9.82693648752256,0.1025718749999999,0.7433296875,0.752178125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,paper_mahalanobis,optimal_diag,,29.44482439809024,0.0,0.77231875,0.79031875,-0.0179999999999999,0.0031686205514724,0.0035349037982779,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7785292462798861,True,True,0.0009579508116996,29.44386644727854,3.253375869213081e-05,True,inf,True,0.0042181399687387,10,10,9.984599181078783,9.82693648752256,0.2276812499999999,0.8582859375,0.882290625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,unsupervised_kmeans,optimal_diag,,29.44482439809024,0.0,0.904784375,0.9079984375,-0.0032140625,0.0017076898853415,0.0020518738060669,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9081314471742694,True,True,6.119401524529297e-05,29.444763204074995,2.078260492165202e-06,True,inf,True,0.0006934636755954,10,10,9.682193363189384,9.64522963755036,0.095215625,0.5690765625,0.57280625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,natural_euclidean,amortized_linear,,32.899429291993435,0.1920890103189536,0.892465625,0.9018,-0.009334375,0.0015658087276534,0.0021124998150702,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8955346101052007,True,True,0.0004786906614779,32.898950601331954,1.455012052730279e-05,True,inf,True,0.0018247431728889,10,10,9.893556250405595,9.824868642879412,0.1075343749999999,0.7312578125,0.752184375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,paper_mahalanobis,amortized_linear,,32.899429291993435,0.1920890103189536,0.742375,0.790471875,-0.048096875,0.0029250154422085,0.0035323925592727,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7481080302657289,True,False,0.0066344345283324,32.892794857465105,0.0002016580430453,True,inf,True,0.0248210835674586,10,10,9.948063569302432,9.824868642879412,0.257625,0.82055625,0.8823359375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,unsupervised_kmeans,amortized_linear,,32.899429291993435,0.1920890103189536,0.8993140625,0.9081515625,-0.0088374999999999,0.0015404615523026,0.0020501304309001,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9023333671415132,True,True,0.0004552891814065,32.898974002812025,1.3838817000917528e-05,True,inf,True,0.0020280459884431,10,10,9.685379765889508,9.647414649063911,0.1006859374999999,0.5640546875,0.5727609375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,natural_euclidean,amortized_mlp,,29.725412454102926,0.3039325802098632,0.8973265625,0.901675,-0.0043484375,0.0017503424169701,0.002114005180171,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9007572336362614,True,True,0.0001052705180224,29.725307183584903,3.5414317020813475e-06,True,inf,True,0.0006460446642737,10,10,9.89857069800185,9.838959547612276,0.1026734375,0.7432328125,0.75253125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,paper_mahalanobis,amortized_mlp,,29.725412454102926,0.3039325802098632,0.77256875,0.7903734375,-0.0178046874999999,0.0031480792353939,0.0035367262409129,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7787389853003722,True,True,0.0009376465508835,29.72447480755204,3.1543601029299124e-05,True,inf,True,0.0041294955126875,10,10,9.98523448228671,9.838959547612276,0.2274312499999999,0.856796875,0.8822890625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,3,32,unsupervised_kmeans,amortized_mlp,,29.725412454102926,0.3039325802098632,0.9044546875,0.908378125,-0.0039234375,0.0017090169110198,0.0020481343435282,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9078043606445988,True,True,9.131600260616716e-05,29.72532113810032,3.0719843752264917e-06,True,inf,True,0.0006167295493184,10,10,9.680408103118133,9.640042341236397,0.0955453124999999,0.5698984375,0.5729,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,random_mean,0.01,0.0100470075884631,0.0037457106823424,0.90135,0.9017828125,-0.0004328125,0.0021207544745217,0.0021144087696676,0.853785593263408,0.938243279190247,0.084457685926839,0.848912442296258,0.9415513685746392,0.0565942364738046,True,True,1.0561183511608872e-06,0.010045951470112,0.0001051177021478,True,9.403720801609512e-05,False,9.375602857714232e-05,10,10,9.887954023352332,9.833558296307926,0.09865,0.7525265625,0.7520921875,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,random_mean,0.01,0.0100470075884631,0.0037457106823424,0.7908109375,0.790490625,0.0003203124999999,0.0035291313234875,0.0035328555825022,0.7295078994015153,0.8443729013071413,0.1148650019056259,0.7220013935204235,0.8504918371003066,0.075726641373612,True,True,3.098705949946277e-07,0.0100466977178681,3.084207832692863e-05,True,inf,True,7.623018851180067e-05,10,10,9.98333190394831,9.833558296307926,0.2091890625,0.88285625,0.8823703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,random_mean,0.01,0.0100470075884631,0.0037457106823424,0.9080828125,0.9080078125,7.500000000004725e-05,0.0020509023434899,0.0020516849824118,0.8617275658277428,0.9435896921750444,0.0818621263473017,0.8569784149466202,0.946751143083176,0.05512416614662,True,True,3.3678915548269236e-08,0.0100469739095476,3.352133981360003e-06,True,inf,True,9.483714452603956e-05,10,10,9.679061100920896,9.640871219861497,0.0919171875,0.57298125,0.5732390625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,geometry_selected_mean,0.01,0.0100030809287339,0.0036868019483373,0.9013828125,0.901978125,-0.0005953125,0.0021191801195988,0.0021146910409456,0.8539395292529818,0.9382004081021964,0.0842608788492146,0.8490712198942136,0.9415077910911128,0.0564651856402002,True,True,2.0005943925181097e-06,0.0100010803343414,0.0001999978213483,True,inf,True,0.000101198250164,10,10,9.887517148976816,9.832816869942183,0.0986171875,0.7525,0.7521109375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,geometry_selected_mean,0.01,0.0100030809287339,0.0036868019483373,0.79030625,0.790684375,-0.000378125,0.0035378268754712,0.0035347431653,0.7291009893935105,0.843817420455767,0.1147164310622564,0.7215788634049092,0.849955163329692,0.0756615272710143,True,True,4.3176143201114833e-07,0.0100026491673019,4.316284503616359e-05,True,inf,True,8.987856300451845e-05,10,10,9.98331641620321,9.832816869942183,0.20969375,0.8827296875,0.8823265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,geometry_selected_mean,0.01,0.0100030809287339,0.0036868019483373,0.908290625,0.9085109375,-0.0002203124999999,0.0020426234078537,0.0020398986918743,0.8620866407916923,0.9436878621860072,0.081601221394315,0.8573568839208753,0.946837304436113,0.054937282958518,True,True,2.917666931792141e-07,0.0100027891620408,2.9167682962667066e-05,True,inf,True,9.33885636030094e-05,10,10,9.680768221362689,9.643663497840786,0.0917093749999999,0.5728625,0.572934375,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,underdispersed,0.01,0.0099999999999873,0.0,0.901784375,0.9016359375,0.0001484374999999,0.0021320444885176,0.0021108198054531,0.8544194569658038,0.938516322522568,0.0840968655567643,0.8495196190209288,0.9418415930292644,0.0564435631765658,True,True,1.242751591838502e-07,0.0099998757248281,1.2427515918400738e-05,True,8.607114103710307e-05,False,8.501134531604868e-05,10,10,9.88765351886193,9.833607610032107,0.098215625,0.752496875,0.7519453125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,underdispersed,0.01,0.0099999999999873,0.0,0.7912703125,0.7904875,0.0007828125,0.0035442890084143,0.003533243409429,0.7301586837042855,0.8446646976681653,0.1145060139638798,0.7226195006379874,0.8508102264781574,0.0755976183185046,True,True,1.8517345431493751e-06,0.0099981482654442,0.0001851734543151,True,6.065242817754774e-05,False,5.682804499808515e-05,10,10,9.98283978968812,9.833607610032107,0.2087296874999999,0.883065625,0.8826125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,underdispersed,0.01,0.0099999999999873,0.0,0.9083578125,0.9074640625,0.00089375,0.002064757075522,0.0020551369667983,0.862174135735224,0.9437362859895048,0.0815621502542807,0.8573929704124383,0.94691945993202,0.0550117659555848,True,True,4.7700420849897595e-06,0.0099952299579023,0.0004770042084995,True,inf,True,8.216893118663814e-05,10,10,9.679561457049116,9.641404067200034,0.0916421874999999,0.5733609375,0.5729421875,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,overdispersed,0.01,0.009999999999966,0.0,0.9011828125,0.901575,-0.0003921875,0.002103004527303,0.0021179643010218,0.8537127123695549,0.9380357180217818,0.0843230056522268,0.8488826264661299,0.941319180858682,0.0564220749073839,True,True,8.656395401822727e-07,0.0099991343604258,8.656395401852128e-05,True,inf,True,7.65289989444636e-05,10,10,9.887481524629846,9.833218555253742,0.0988171875,0.7521953125,0.75235625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,overdispersed,0.01,0.009999999999966,0.0,0.7901015625,0.790278125,-0.0001765625,0.0035177558269467,0.0035368601231497,0.7288885383062133,0.8436282668988146,0.1147397285926014,0.7214098102063161,0.8497321368150048,0.0755865537144995,True,True,9.40272533055315e-08,0.0099999059727127,9.402725330585085e-06,True,inf,True,7.692943664712649e-05,10,10,9.983518577243403,9.833218555253742,0.2098984375,0.8819703125,0.8825984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,overdispersed,0.01,0.009999999999966,0.0,0.90828125,0.9084609375,-0.0001796874999999,0.0020281138521384,0.0020437045199245,0.862083467415222,0.9436758335894108,0.0815923661741886,0.8573873816501643,0.9468031782003687,0.0548689715000272,True,True,1.9401605205922328e-07,0.0099998059839139,1.940160520598822e-05,True,inf,True,8.225273030761978e-05,10,10,9.679164421731407,9.64085304098091,0.0917187499999999,0.5730453125,0.5732015625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,random_mean,0.05,0.0502350379423159,0.0187285534117124,0.901203125,0.901840625,-0.0006374999999999,0.0021254168608667,0.0021147598012067,0.7811911735184323,0.9694774291314404,0.1882862556130081,0.7756487529718079,0.9717071947628506,0.1297201890754908,True,True,2.2910411875228702e-06,0.0502327469011283,4.560643887944578e-05,True,0.0001363483495634,False,0.0001360318388262,10,10,9.890419651968593,9.83720005286744,0.098796875,0.7523578125,0.7521265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,random_mean,0.05,0.0502350379423159,0.0187285534117124,0.790409375,0.7901078125,0.0003015625,0.0035348631616592,0.003534620549673,0.6450150072993864,0.8981382971831597,0.2531232898837733,0.6370741825714497,0.903108865722585,0.1602635242254024,True,True,2.742804643865015e-07,0.0502347636618515,5.459943410442993e-06,True,inf,True,0.0001044960311767,10,10,9.983910531869784,9.83720005286744,0.209590625,0.88244375,0.8822390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,random_mean,0.05,0.0502350379423159,0.0187285534117124,0.9080671875,0.908375,-0.0003078125,0.0020472109751941,0.002046184601036,0.7904282221331933,0.973126352995078,0.1826981308618847,0.7850121877027247,0.975198570045569,0.1270675333086558,True,True,5.686258380650723e-07,0.0502344693164778,1.1319307426780813e-05,True,0.0001193731990468,False,0.0001175892632962,10,10,9.67968811649335,9.642642489181316,0.0919328124999999,0.5728953125,0.57310625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,geometry_selected_mean,0.05,0.0500154046436699,0.0184340097416867,0.9016609375,0.9018625,-0.0002015625,0.0021196741837769,0.0021129901826117,0.7821159563414666,0.9696297666020872,0.1875138102606206,0.7765854183613932,0.971852676954976,0.1292300805388095,True,True,2.293767406442158e-07,0.0500151752669292,4.586121861422274e-06,True,0.0001792471222403,False,0.0001783952367464,10,10,9.888085243479804,9.832680326524532,0.0983390625,0.752384375,0.7522640625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,geometry_selected_mean,0.05,0.0500154046436699,0.0184340097416867,0.790275,0.7902265625,4.8437499999942624e-05,0.0035359681934258,0.0035382153630248,0.6452067353287927,0.8978544446827343,0.2526477093539416,0.6372654206355777,0.9028324160371446,0.1599400770235368,True,True,7.077109015463621e-09,0.0500153975665609,1.4149858560345205e-07,True,0.0001550555553975,False,0.0001521647206731,10,10,9.982404219109808,9.832680326524532,0.209725,0.882846875,0.8826953125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,geometry_selected_mean,0.05,0.0500154046436699,0.0184340097416867,0.9073859375,0.908303125,-0.0009171875,0.0020589563478568,0.0020488261679136,0.7898152326277037,0.9726807745249112,0.1828655418972075,0.7843783437412843,0.9747768142732164,0.1270431482005151,True,True,5.035049125491457e-06,0.0500103695945444,0.0001006699668104,True,0.0001315492066318,False,0.0001292383700682,10,10,9.684374660420294,9.646489456461984,0.0926140625,0.5728703125,0.5730796875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,underdispersed,0.05,0.0500000000001179,0.0,0.901896875,0.901615625,0.00028125,0.002159640031948,0.0021211514869314,0.7824533850109359,0.969750570260607,0.1872971852496711,0.7768164851453646,0.9720125774909965,0.1293132843172536,True,True,4.462482884788903e-07,0.0499995537518294,8.924965769556752e-06,True,8.620168873909551e-05,False,8.595829206251296e-05,10,10,9.88710678226132,9.83308396268984,0.0981031249999999,0.7529640625,0.7523390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,underdispersed,0.05,0.0500000000001179,0.0,0.7914546875,0.790409375,0.0010453125,0.0035652724455022,0.0035352464982821,0.6465880141486988,0.8986924506812228,0.252104436532524,0.6385721949782497,0.9037026211052795,0.1598704265149347,True,True,3.301946514511992e-06,0.0499966980536034,6.603893029008406e-05,True,inf,True,7.35840738064061e-05,10,10,9.983010745889825,9.83308396268984,0.2085453124999999,0.88375,0.8825046875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,underdispersed,0.05,0.0500000000001179,0.0,0.9087109375,0.9082703125,0.0004406249999999,0.0020901297275638,0.0020436525714954,0.7916324349720539,0.9733679267022968,0.1817354917302429,0.7860979514325985,0.975479933647098,0.1267096403334265,True,True,1.16683503893723e-06,0.049998833165079,2.3336700778689548e-05,True,9.494369430631232e-05,False,9.130060867111715e-05,10,10,9.678357892023165,9.639656823589355,0.0912890625,0.5734171875,0.572865625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,overdispersed,0.05,0.0500000000000575,0.0,0.901734375,0.9016609375,7.343749999999538e-05,0.0020663716530471,0.0021105406817218,0.7822360924869526,0.9696627857858838,0.1874266932989312,0.7768434129417904,0.9718298590147708,0.128941050498182,True,True,3.041814997460483e-08,0.0499999695819075,6.083629994913963e-07,True,0.0001047393342119,False,0.0001042505765536,10,10,9.888454795727352,9.833438701884226,0.098265625,0.7513921875,0.752415625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,overdispersed,0.05,0.0500000000000575,0.0,0.7902109375,0.7908765625,-0.000665625,0.0034938541104574,0.0035267354516899,0.645157399631551,0.8977950462724119,0.2526376466408608,0.6373109063506996,0.9027148652663268,0.159747985205797,True,True,1.3383797589525085e-06,0.0499986616202986,2.6767595179019354e-05,True,9.235276265439156e-05,False,9.085985929738708e-05,10,10,9.983119927026038,9.833438701884226,0.2097890624999999,0.881196875,0.8823640625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,overdispersed,0.05,0.0500000000000575,0.0,0.9082640625,0.907965625,0.0002984375,0.0020013819166143,0.0020500152298867,0.7910263064765797,0.9731346130996132,0.1821083066230334,0.7857309617014615,0.9751630412487382,0.1264558093551027,True,True,5.334327151263613e-07,0.0499994665673424,1.0668654302514945e-05,True,inf,True,0.0001285393703166,10,10,9.678929971822456,9.64153721321273,0.0917359374999999,0.5728125,0.5729421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,random_mean,0.1,0.1004700758846318,0.0374571068234249,0.9011515625,0.90158125,-0.0004296875,0.0021241410796354,0.0021139026748192,0.7187198116511051,0.9839477630946308,0.2652279514435257,0.7128819895357807,0.9854344014943208,0.1924328894803045,True,True,1.0390359405777045e-06,0.1004690368486912,1.034174535481403e-05,True,inf,True,0.0001563764388126,10,10,9.892248533626129,9.83817445664646,0.0988484375,0.7525625,0.7525734375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,random_mean,0.1,0.1004700758846318,0.0374571068234249,0.790271875,0.789925,0.0003468749999999,0.0035342899429466,0.0035389519574526,0.5781022588385488,0.929529103042728,0.3514268442041791,0.5700820224276515,0.933577159094806,0.2271170608605238,True,True,3.626864771486796e-07,0.1004697131981547,3.60989552317196e-06,True,inf,True,0.0001429623611572,10,10,9.984101801710704,9.83817445664646,0.209728125,0.882328125,0.8823859375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,random_mean,0.1,0.1004700758846318,0.0374571068234249,0.908665625,0.9083171875,0.0003484375,0.0020461487718401,0.0020425268993892,0.7294154788260134,0.986590896038688,0.2571754172126747,0.7236805468450143,0.987926309099767,0.1889955297477925,True,True,7.297760965464437e-07,0.1004693461085352,7.263616456151917e-06,True,0.0001589460254369,False,0.0001563889237797,10,10,9.679255865299533,9.6416198795216,0.0913343749999999,0.5730171875,0.572925,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,geometry_selected_mean,0.1,0.1000308092873398,0.0368680194833735,0.901775,0.901853125,-7.812500000003997e-05,0.0021149734555123,0.0021098474424905,0.7200861819059836,0.9840905144013848,0.2640043324954012,0.7142659747701323,0.9855678607181104,0.1916543732026718,True,True,3.446951013948683e-08,0.1000307748178297,3.445889359994348e-07,True,0.0001461732239537,False,0.0001459290265246,10,10,9.8875398173979,9.833000441525476,0.098225,0.751853125,0.75229375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,geometry_selected_mean,0.1,0.1000308092873398,0.0368680194833735,0.7899,0.7904734375,-0.0005734374999999,0.0035403714716666,0.0035323026375127,0.5781753983297864,0.9291024117607244,0.350927013430938,0.570145034393314,0.9331680094209336,0.2266940936911525,True,True,9.92030388935407e-07,0.1000298172569509,9.91724845578112e-06,True,0.0001705171316898,False,0.0001693693816264,10,10,9.982919942123065,9.833000441525476,0.2100999999999999,0.8831828125,0.882103125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,geometry_selected_mean,0.1,0.1000308092873398,0.0368680194833735,0.9083125,0.9079390625,0.0003734374999999,0.002047531788799,0.002049157921153,0.7293922116236178,0.986395488679122,0.2570032770555042,0.7236605597583674,0.9877415054105032,0.1886651025476786,True,True,8.352225506808746e-07,0.1000299740647892,8.349653038212321e-06,True,0.0001697087596454,False,0.0001654724817614,10,10,9.686503686966793,9.648446293261214,0.0916875,0.57321875,0.57291875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,underdispersed,0.1,0.0999999999999978,0.0,0.90229375,0.901840625,0.000453125,0.0021760418939961,0.0021138197676066,0.7208529829060053,0.9842725088022324,0.2634195258962271,0.7148579403871405,0.9857851112199448,0.1917008517250918,True,True,1.1612908098210598e-06,0.099998838709188,1.1612908098210843e-05,True,0.0001090401762275,False,0.0001086419417404,10,10,9.887103075700256,9.834152203724509,0.09770625,0.7532359375,0.75189375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,underdispersed,0.1,0.0999999999999978,0.0,0.791421875,0.7905140625,0.0009078125,0.0035782820810377,0.003531178247039,0.5799815141928173,0.9299855208101973,0.3500040066173799,0.571849983676427,0.9340793158459908,0.226585324202407,True,True,2.490920085449085e-06,0.0999975090799124,2.4909200854491383e-05,True,inf,True,8.416271527549694e-05,10,10,9.982987910299238,9.834152203724509,0.2085781249999999,0.8839015625,0.88199375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,underdispersed,0.1,0.0999999999999978,0.0,0.9087046875,0.907771875,0.0009328124999999,0.0021045718560829,0.0020478473987294,0.7299896541224166,0.9865241338358012,0.2565344797133846,0.7240931314281729,0.9879017882301672,0.1887365169097495,True,True,5.212412738882883e-06,0.0999947875872589,5.2124127388829944e-05,True,inf,True,8.277953897463435e-05,10,10,9.678278398925052,9.641220051038047,0.0912953125,0.5734140625,0.5731515625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,overdispersed,0.1,0.0999999999999978,0.0,0.9011140625,0.901728125,-0.0006140624999999,0.0020553662138644,0.002114824944139,0.7191883380168892,0.9838441099783304,0.2646557719614413,0.713540767643353,0.9852892301555756,0.1916018126358215,True,True,2.1236654476525273e-06,0.0999978763345502,2.1236654476525727e-05,True,0.0001046186790392,False,0.0001042638329691,10,10,9.888139211646036,9.834568164164384,0.0988859374999999,0.751415625,0.752371875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,overdispersed,0.1,0.0999999999999978,0.0,0.7888296875,0.790703125,-0.0018734374999999,0.0034871912225003,0.0035301609890958,0.5769676859756617,0.928454528857689,0.3514868428820272,0.5690680133433343,0.932470570296774,0.2265965689527664,True,True,1.0580910098104784e-05,0.0999894190898997,0.000105809100981,True,inf,True,8.039339921966983e-05,10,10,9.98378985538804,9.834568164164384,0.2111703124999999,0.8804953125,0.882390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,overdispersed,0.1,0.0999999999999978,0.0,0.9075140625,0.908178125,-0.0006640624999999,0.0019970014759622,0.0020505905911348,0.7282809551070046,0.986115948994381,0.2578349938873764,0.7227020229829503,0.9874401716250848,0.1887261624099356,True,True,2.638347755894296e-06,0.0999973616522419,2.6383477558943523e-05,True,inf,True,0.0001001229099802,10,10,9.679563071938109,9.641874070745946,0.0924859375,0.5724453125,0.5732421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,random_mean,0.25,0.2511751897115796,0.0936427670585623,0.901228125,0.901565625,-0.0003374999999999,0.0021207029354066,0.0021182388905198,0.5823247359705861,0.996906837241758,0.4145821012711719,0.5764085613405023,0.9973640297913596,0.3289761414128948,True,True,6.411089037264327e-07,0.2511745486026758,2.552437223049807e-06,True,0.0001978844308654,False,0.000196675492064,10,10,9.893349900217714,9.84184331090748,0.0987718749999999,0.75249375,0.752346875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,random_mean,0.25,0.2511751897115796,0.0936427670585623,0.790275,0.7908421875,-0.0005671875,0.0035343713547673,0.0035301881426062,0.4439908139350622,0.970841765098536,0.5268509511634737,0.4363759637455026,0.9731671893445086,0.3608264041098413,True,True,9.71786753397241e-07,0.2511742179248262,3.868959965803661e-06,True,inf,True,0.0001785451437351,10,10,9.984769147616202,9.84184331090748,0.209725,0.8820984375,0.8823703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,random_mean,0.25,0.2511751897115796,0.0936427670585623,0.90800625,0.9080765625,-7.031250000000266e-05,0.0020554417056083,0.0020480126518302,0.5921457341625774,0.9976315126305446,0.4054857784679672,0.58628184212363,0.9980112307457072,0.3257530736193624,True,True,2.9606486140804533e-08,0.2511751601050934,1.178718573868748e-07,True,inf,True,0.0002744576794655,10,10,9.68147598500125,9.642125202163257,0.0919937499999999,0.5732609375,0.572984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,geometry_selected_mean,0.25,0.2500770232183497,0.0921700487084339,0.90218125,0.9018234375,0.0003578124999999,0.0021091424224864,0.0021135048549895,0.5845312034499237,0.9969805983249492,0.4124493948750254,0.5786278145007476,0.9974301084888548,0.3276873546473259,True,True,7.238064776477924e-07,0.250076299411872,2.8943341868549655e-06,True,inf,True,0.0002950433426874,10,10,9.88830465878452,9.831783642183812,0.0978187499999999,0.7520765625,0.7519796875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,geometry_selected_mean,0.25,0.2500770232183497,0.0921700487084339,0.7897046875,0.7902125,-0.0005078124999999,0.0035380340780453,0.0035352382569129,0.4441438565127659,0.9704731817843738,0.5263293252716079,0.4365244968449873,0.9728169526193304,0.3601147374479816,True,True,7.773133951469472e-07,0.2500762459049545,3.108295936761258e-06,True,inf,True,0.0003054419956622,10,10,9.982219978226157,9.831783642183812,0.2102953125,0.883040625,0.882390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,geometry_selected_mean,0.25,0.2500770232183497,0.0921700487084339,0.907978125,0.9077671875,0.0002109375,0.0020573925008615,0.0020538558787862,0.5929450243839329,0.997599568556325,0.4046545441723921,0.587074934895053,0.9979835147644012,0.3249356794066355,True,True,2.658981668321394e-07,0.2500767573201828,1.0632650829339718e-06,True,inf,True,0.000258771253275,10,10,9.690659653280768,9.650137173841967,0.092021875,0.5731890625,0.5732484375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,underdispersed,0.25,0.2499999999996234,0.0,0.90225625,0.90225,6.249999999985434e-06,0.0022093819766855,0.0021077149736867,0.5846979258413872,0.9969866712110927,0.4122887453697056,0.5785143160264314,0.9974560669549908,0.3280723226478723,True,True,2.2145966440886844e-10,0.2499999997781637,8.85838657636808e-10,True,9.661819334661404e-05,False,9.627436161322468e-05,10,10,9.88675130093163,9.834058190729833,0.09774375,0.7530546875,0.7522421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,underdispersed,0.25,0.2499999999996234,0.0,0.7920953125,0.7908515625,0.0012437499999999,0.0036029803245012,0.0035319543895385,0.4468477656104855,0.9712784437420598,0.5244306781315743,0.439055817127522,0.9736362057431656,0.3601013368085004,True,True,4.6829703223877535e-06,0.249995317029301,1.873188128957923e-05,True,0.0001053174054931,False,0.0001029371622907,10,10,9.98274145737403,9.834058190729833,0.2079046875,0.8847828125,0.882490625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,underdispersed,0.25,0.2499999999996234,0.0,0.90828125,0.908246875,3.437500000003091e-05,0.0021432950720579,0.0020454312892857,0.5934485576347819,0.9976277172308878,0.4041791595961059,0.5873287543320633,0.9980241472851408,0.3251533540091702,True,True,7.090541576604758e-09,0.2499999929090818,2.836216630646175e-08,True,8.754832113972572e-05,False,8.532549726255165e-05,10,10,9.67935709236291,9.641239098966208,0.0917187499999999,0.573621875,0.573084375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,overdispersed,0.25,0.25,0.0,0.900721875,0.901265625,-0.0005437499999999,0.0020255354146237,0.0021218064206053,0.5824970886048135,0.9968097274596556,0.4143126388548421,0.5768524021529565,0.9972561340361712,0.327839522259706,True,True,1.6585892384097774e-06,0.2499983414107615,6.63435695363911e-06,True,0.0001224272209637,False,0.0001221575109657,10,10,9.889233293099664,9.833875234293275,0.099278125,0.7503,0.752009375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,overdispersed,0.25,0.25,0.0,0.78840625,0.790409375,-0.0020031249999999,0.0034595262297773,0.003534920492122,0.4427649687370708,0.9700129231810444,0.5272479544439735,0.4353305767818963,0.9723212003948148,0.3598563446284671,True,True,1.2082299505668597e-05,0.2499879177004943,4.832919802267438e-05,True,0.0001020287006148,False,0.0001016689923661,10,10,9.983612909818374,9.833875234293275,0.21159375,0.8791796875,0.8823578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,overdispersed,0.25,0.25,0.0,0.9078203125,0.90793125,-0.0001109375,0.0019615167179041,0.0020514753912512,0.5927727982321067,0.9975816973803784,0.4048088991482715,0.5871773949198389,0.9979502641909994,0.3244874903472532,True,True,7.358763831288536e-08,0.2499999264123616,2.9435055325154145e-07,True,inf,True,0.0001255376628476,10,10,9.67869393603442,9.64024136731387,0.0921796875,0.572396875,0.5729578125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,random_mean,0.5,0.5023503794231592,0.1872855341171246,0.9012921875,0.9017859375,-0.00049375,0.0021223079793249,0.0021078077131,0.4256387253880797,0.9997639907604824,0.5741252653724028,0.4203110528997549,0.999819766108831,0.4851408582397218,True,True,1.3742309981679178e-06,0.502349005192161,2.7356025882690187e-06,True,inf,True,0.0002995068919568,10,10,9.896134264365037,9.84669051616532,0.0987078125,0.752159375,0.7522453125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,random_mean,0.5,0.5023503794231592,0.1872855341171246,0.7896875,0.79038125,-0.00069375,0.0035401544738976,0.0035324769305839,0.3039130268220332,0.9917982733433376,0.6878852465213042,0.2974633287280505,0.9927362337794944,0.4991628740407888,True,True,1.451301655921132e-06,0.5023489281215032,2.889022712768005e-06,True,0.0003319187998584,False,0.0003288433883042,10,10,9.985695175400124,9.84669051616532,0.2103125,0.8819359375,0.8823703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,random_mean,0.5,0.5023503794231592,0.1872855341171246,0.908275,0.9081390625,0.0001359375,0.0020462186079899,0.002044583675714,0.4347735783784873,0.9998517870592366,0.5650782086807493,0.4294968390700723,0.999889934920922,0.482788749401588,True,True,1.1080465068998837e-07,0.5023502686185085,2.2057244351487018e-07,True,0.0003481126832922,False,0.0003458957792545,10,10,9.67972985822228,9.641110527300636,0.0917249999999999,0.5730828125,0.5728375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,geometry_selected_mean,0.5,0.5001540464366993,0.1843400974168678,0.9016578125,0.9014421875,0.0002156249999999,0.0021159138290431,0.0021242513828426,0.4272421284564511,0.9997641055912097,0.5725219771347585,0.4219166350066845,0.9998198604330668,0.48388836859824,True,True,2.61831325801509e-07,0.5001537846053734,5.235013645633815e-07,True,0.0004834317706557,False,0.0004820490614001,10,10,9.888636053588105,9.831036501036774,0.0983421875,0.752409375,0.752553125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,geometry_selected_mean,0.5,0.5001540464366993,0.1843400974168678,0.7888828125,0.79074375,-0.0018609374999999,0.0035462491827023,0.0035340806552873,0.3041167204614434,0.9915956011329644,0.687478880671521,0.2976574052350073,0.9925501884873787,0.4981760556630893,True,True,1.0441820364103394e-05,0.5001436046163351,2.0877208609017894e-05,True,inf,True,0.0005350514208154,10,10,9.981996084732645,9.831036501036774,0.2111171874999999,0.883384375,0.882515625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,geometry_selected_mean,0.5,0.5001540464366993,0.1843400974168678,0.90745625,0.90835625,-0.0009,0.0020622126889487,0.0020440100534222,0.4348298943735283,0.9998391827744194,0.565009288400891,0.42952280847689,0.9998801443862668,0.4819753783934494,True,True,4.850898160449046e-06,0.5001491955385388,9.698808187215152e-06,True,inf,True,0.0005090872642532,10,10,9.695324824026825,9.653784772774385,0.09254375,0.57298125,0.5730453125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,underdispersed,0.5,0.4999999999999964,0.0,0.90254375,0.90151875,0.0010249999999999,0.002251061445209,0.0021213568540462,0.428470110550743,0.999776566450949,0.571306455900206,0.4227880106175211,0.9998332159761464,0.4841678198150886,True,True,5.935216692603629e-06,0.4999940647833038,1.1870433385207345e-05,True,0.0001155232901374,False,0.0001134883206676,10,10,9.886170623604102,9.833803592449309,0.09745625,0.7540609375,0.752071875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,underdispersed,0.5,0.4999999999999964,0.0,0.7924125,0.7901203125,0.0022921874999999,0.0036363742450262,0.0035374408948973,0.3075048658203825,0.9920822782735026,0.6845774124531201,0.3008272865828713,0.993027637915846,0.4987125069373801,True,True,1.5884485140312335e-05,0.4999841155148561,3.1768970280624893e-05,True,inf,True,0.0001104762178156,10,10,9.982829113206732,9.833803592449309,0.2075875,0.8857078125,0.882290625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,underdispersed,0.5,0.4999999999999964,0.0,0.9087671875,0.908203125,0.0005640624999999,0.0021824945925201,0.0020433275352235,0.4366495591552463,0.9998531783231976,0.5632036191679513,0.4310062023470135,0.9998934121220702,0.482038674554326,True,True,1.911678910671553e-06,0.4999980883210858,3.823357821343133e-06,True,9.48917882277352e-05,False,9.304971121622176e-05,10,10,9.68067354836432,9.64125608552534,0.0912328125,0.573765625,0.5728015625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,overdispersed,0.5,0.4999999999999858,0.0,0.9001171875,0.9018046875,-0.0016874999999999,0.0019962585029039,0.0021137954908994,0.4253334666221681,0.9997401977488624,0.5744067311266943,0.4203351162036333,0.9997969707753844,0.4836947379620584,True,True,1.59974564154842e-05,0.4999840025435703,3.199491283096931e-05,True,0.0001555499601331,False,0.0001551432086238,10,10,9.887710202479202,9.83136456666715,0.0998828124999999,0.74938125,0.75215,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,overdispersed,0.5,0.4999999999999858,0.0,0.787084375,0.7904140625,-0.0033296875,0.0034289400940072,0.0035347096364273,0.3025024577587258,0.9913317304969632,0.6888292727382374,0.2962804169629218,0.9922722610206388,0.4975246806213322,True,True,3.333354092246695e-05,0.4999666664590633,6.66670818449358e-05,True,inf,True,0.0002116725128203,10,10,9.983796237628782,9.83136456666715,0.212915625,0.8772328125,0.8823078125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,overdispersed,0.5,0.4999999999999858,0.0,0.9073671875,0.9080203125,-0.000653125,0.0019300072170269,0.0020508899762794,0.4347921482195078,0.9998379106276944,0.5650457624081865,0.4298241097387695,0.999876738354374,0.4813258919066032,True,True,2.5483181099460487e-06,0.4999974516818758,5.096636219892242e-06,True,inf,True,0.0001859148967895,10,10,9.68050419259622,9.642335845166787,0.0926328125,0.57205625,0.5730453125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,random_mean,1.0,1.0047007588463184,0.3745710682342492,0.900725,0.9013546875,-0.0006296875,0.0021252152165067,0.0021251151227668,0.2357597338603051,0.9999984524863192,0.7642387186260141,0.2319775585883368,0.9999990503676044,0.6729128632360164,True,True,2.225496412768327e-06,1.0046985333499057,2.2150838378223465e-06,True,inf,True,0.0005983826196331,10,10,9.898697840827555,9.8509941399101,0.099275,0.7520296875,0.7524140625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,random_mean,1.0,1.0047007588463184,0.3745710682342492,0.788621875,0.790421875,-0.0018,0.0035407310339496,0.0035372511256731,0.1520077161921188,0.999246175548082,0.8472384593559633,0.1477879023777693,0.9993823146779618,0.6477738054487719,True,True,9.7588752372322e-06,1.0046909999710811,9.713215752358104e-06,True,inf,True,0.0005797897882311,10,10,9.986651310418122,9.8509941399101,0.2113781249999999,0.8806484375,0.8825171875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,random_mean,1.0,1.0047007588463184,0.3745710682342492,0.9076234375,0.908109375,-0.0004859375,0.0020561187383243,0.0020546140077933,0.242177584892413,0.9999993262042984,0.7578217413118853,0.238404438729779,0.9999996084749944,0.6732489914973367,True,True,1.412650340734884e-06,1.0046993461959777,1.4060408816223127e-06,True,0.0006543246637727,False,0.000649520539193,10,10,9.682176135803823,9.6430631143201,0.0923765625,0.5729828125,0.5730265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,geometry_selected_mean,1.0,1.0003080928733987,0.3686801948337356,0.9013265625,0.901703125,-0.0003765625,0.002122148007887,0.0021105006455835,0.2375068257445953,0.9999984885530708,0.7624916628084755,0.23370759212396,0.9999990753749274,0.6717783804714984,True,True,7.990011651561372e-07,1.0003072938722335,7.987550744101204e-07,True,0.0008505399702383,False,0.0008496044549514,10,10,9.88771920551105,9.829743233232117,0.0986734375,0.7517296875,0.7522421875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,geometry_selected_mean,1.0,1.0003080928733987,0.3686801948337356,0.7875984375,0.7903203125,-0.0027218749999999,0.0035541038654319,0.0035327369614528,0.1522693870972249,0.9992082113993912,0.8469388243021664,0.1480305205697457,0.9993501300355988,0.6465339605065009,True,True,2.228300688023521e-05,1.0002858098665184,2.2276143759096226e-05,True,inf,True,0.0010941354882904,10,10,9.98163517111558,9.829743233232117,0.2124015624999999,0.88349375,0.8819765625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,geometry_selected_mean,1.0,1.0003080928733987,0.3686801948337356,0.9069765625,0.9082578125,-0.00128125,0.0020713795133698,0.0020476713748142,0.2427799485691902,0.9999992325269104,0.75721928395772,0.238977508663416,0.9999995516470536,0.6720589576827889,True,True,9.809592339596156e-06,1.0002982832810592,9.80657100495705e-06,True,0.0008701344701763,False,0.0008677602667043,10,10,9.70020005954516,9.65790837767389,0.0930234374999999,0.5728234375,0.5730484375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,underdispersed,1.0,0.9999999999999964,1.110278539940071e-16,0.903375,0.90173125,0.00164375,0.0023022474063943,0.0021121893090668,0.2394878541727525,0.9999988036635412,0.7605109494907886,0.2353315216152667,0.9999993147458968,0.6725558833012663,True,True,1.532214704089564e-05,0.9999846778529554,1.5322147040895698e-05,True,0.0001774270632508,False,0.0001767107495862,10,10,9.887126302782429,9.835129800017206,0.0966249999999999,0.754546875,0.75216875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,underdispersed,1.0,0.9999999999999964,1.110278539940071e-16,0.7934078125,0.7909203125,0.0024875,0.0036727828422305,0.0035322550003323,0.1559388652595873,0.9993269067592194,0.8433880414996321,0.1514790604828055,0.999457013913241,0.6491274063879664,True,True,1.8763985128646823e-05,0.9999812360148675,1.8763985128646897e-05,True,inf,True,0.0001838866071783,10,10,9.98270117554917,9.835129800017206,0.2065921874999999,0.8868046875,0.8823484375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,underdispersed,1.0,0.9999999999999964,1.110278539940071e-16,0.90878125,0.90859375,0.0001875,0.0022324476485114,0.0020390327449515,0.2445783419530991,0.9999993901692836,0.7554210482161844,0.2404488069731255,0.9999996666005896,0.6727080404179568,True,True,2.117845067962107e-07,0.9999997882154896,2.117845067962115e-07,True,0.0001579190427749,False,0.0001539662842537,10,10,9.679705109617585,9.64081756735656,0.09121875,0.573896875,0.5728140625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,natural_euclidean,overdispersed,1.0,0.9999999999999964,1.110278539940071e-16,0.900084375,0.9017046875,-0.0016203124999999,0.0019372962569686,0.0021182063687453,0.2364488276491628,0.999998257427338,0.7635494297781751,0.2329955697734722,0.9999988734004692,0.6708859058901863,True,True,1.4738615708002197e-05,0.9999852613842884,1.473861570800225e-05,True,inf,True,0.0002089082057096,10,10,9.889835058731546,9.831489196131477,0.0999156249999999,0.748528125,0.752340625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,paper_mahalanobis,overdispersed,1.0,0.9999999999999964,1.110278539940071e-16,0.785803125,0.7904109375,-0.0046078124999999,0.0033806004495726,0.0035343691927099,0.1512304734551443,0.9991672010420836,0.8479367275869392,0.1472176535492984,0.9993076713492338,0.6452114483318641,True,True,6.374130636878101e-05,0.9999362586936276,6.374130636878124e-05,True,inf,True,0.0003575346249876,10,10,9.984291733344431,9.831489196131477,0.2141968749999999,0.8752421875,0.8822609375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,3,10,unsupervised_kmeans,overdispersed,1.0,0.9999999999999964,1.110278539940071e-16,0.9073734375,0.9079796875,-0.00060625,0.0018721781309667,0.0020540257169911,0.2432407679587068,0.9999992679360628,0.7567584999773559,0.2397940977252038,0.9999995504917136,0.6712488089114909,True,True,2.1951216326078233e-06,0.9999978048783638,2.1951216326078313e-06,True,inf,True,0.0002140300708905,10,10,9.679195511989969,9.642362583977471,0.0926265625,0.5714625,0.573034375,True,True,False,10000,64
native_rank,native_d2,4,2,natural_euclidean,exact_full,,0.0,0.0,0.9512734375,0.9509765625,0.000296875,0.0008851071756125,0.0008865891751601,0.9512734375,0.9512734375,0.0,0.9495386274357994,0.9530082475642008,0.0034696201284012,True,True,9.47058680972248e-07,-9.47058680972248e-07,0.0,True,5.1954670784886184e-05,False,5.099780603830793e-05,10,10,8.8082861523775,8.764662360940335,0.0487265624999999,0.4281625,0.4284546875,True,False,False,10000,64
native_rank,native_d2,4,2,paper_mahalanobis,exact_full,,0.0,0.0,0.772234375,0.7715734375,0.0006609375,0.002855917817236,0.0028608580992323,0.772234375,0.772234375,0.0,0.7666367760782173,0.7778319739217827,0.0111951978435653,True,True,1.2401155683015733e-06,-1.2401155683015733e-06,0.0,True,5.499457727972792e-05,False,5.485427998935784e-05,9,10,7.785581245622041,8.764662360940335,0.2277656249999999,0.4467828125,0.446746875,True,True,False,10000,64
native_rank,native_d2,4,2,unsupervised_kmeans,exact_full,,0.0,0.0,0.9621265625,0.9625671875,-0.000440625,0.0006250587685438,0.0006236100638651,0.9621265625,0.9621265625,0.0,0.960901447313654,0.963351677686346,0.0024502303726918,True,True,2.6840680086920245e-06,-2.6840680086920245e-06,0.0,True,5.194742331318711e-05,False,5.1698392645281135e-05,10,10,9.72102255024069,9.716566797496432,0.0378734375,0.399259375,0.399075,True,False,False,10000,64
native_rank,native_d2,4,2,natural_euclidean,optimal_diag,,0.0,0.0,0.951309375,0.9520078125,-0.0006984374999999,0.0008804943716783,0.0008743848192065,0.951309375,0.951309375,0.0,0.9495836060315104,0.9530351439684897,0.0034515379369792,True,True,5.314022408060295e-06,-5.314022408060295e-06,0.0,True,6.334964003099576e-05,False,6.237432635759318e-05,10,10,8.811583528725427,8.768032188210013,0.0486906249999999,0.4280546875,0.4284921875,True,False,False,10000,64
native_rank,native_d2,4,2,paper_mahalanobis,optimal_diag,,0.0,0.0,0.7718390625,0.7728953125,-0.0010562499999999,0.0028543599563246,0.0028509185365284,0.7718390625,0.7718390625,0.0,0.7662445169856038,0.7774336080143962,0.0111890910287923,True,True,3.17455020957787e-06,-3.17455020957787e-06,0.0,True,5.32680601811231e-05,False,5.2945997365288985e-05,9,10,7.790863074575582,8.768032188210013,0.2281609375,0.446728125,0.4468,True,True,False,10000,64
native_rank,native_d2,4,2,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9621796875,0.9622375,-5.7812499999920774e-05,0.000620728724413,0.0006251108950023,0.9621796875,0.9621796875,0.0,0.9609630592001506,0.9633963157998496,0.0024332565996989,True,True,4.5968218080875316e-08,-4.5968218080875316e-08,0.0,True,4.97892248619355e-05,False,4.851382222025025e-05,10,10,9.719040695568973,9.715303547667803,0.0378203124999999,0.3990796875,0.399471875,True,False,False,10000,64
native_rank,native_d2,4,2,natural_euclidean,amortized_linear,,2.6350363870720312,0.0647132786315613,0.95011875,0.951375,-0.0012562499999999,0.0005853890320232,0.0008832541959905,0.0508331789186745,0.999999999999,0.9491668210803256,0.0504731454475008,0.999999999999,0.9007929670552648,True,True,1.6919711465976633e-05,2.635019467360565,6.4210542021308775e-06,True,0.0006470484977996,False,0.0006444769818491,10,10,8.761697384849407,8.72480053145501,0.0498812499999999,0.411365625,0.42874375,True,False,False,10000,64
native_rank,native_d2,4,2,paper_mahalanobis,amortized_linear,,2.6350363870720312,0.0647132786315613,0.7669921875,0.772103125,-0.0051109375,0.0018828349606183,0.0028554656691605,0.015947196541253,0.9999988065799794,0.9840516100387264,0.0155415049742565,0.9999990230523954,0.7551410390485553,True,True,7.384000593199744e-05,2.6349625470660993,2.8022385684793565e-05,True,0.0046293531176797,False,0.0045827296476899,9,10,7.850181416202664,8.72480053145501,0.2330078125,0.4260046875,0.44656875,True,True,False,10000,64
native_rank,native_d2,4,2,unsupervised_kmeans,amortized_linear,,2.6350363870720312,0.0647132786315613,0.960740625,0.9628640625,-0.0021234374999999,0.000379331450312,0.0006127736777668,0.0543244600897926,0.999999999999,0.9456755399092074,0.054070134139099,0.999999999999,0.9074139805035126,True,True,6.192724643881015e-05,2.6349744598255924,2.3501476769974223e-05,True,0.0009036695604582,False,0.0009022589704056,10,10,9.776917801740414,9.772963821577596,0.0392593749999999,0.3866796875,0.39883125,True,False,False,10000,64
native_rank,native_d2,4,2,natural_euclidean,amortized_mlp,,0.0472582018178624,0.0656375235066559,0.9508625,0.9511703125,-0.0003078124999998,0.0008850461425357,0.0008847566578689,0.8557979040425916,0.991671437065279,0.1358735330226874,0.8531462538160809,0.9923006086460964,0.0994509366232893,True,True,1.0179733863915842e-06,0.047257183844476,2.15406711900497e-05,True,7.176240200744736e-05,False,7.168823865807874e-05,10,10,8.796998204745998,8.759003659299385,0.0491374999999999,0.42791875,0.4284078125,True,False,False,10000,64
native_rank,native_d2,4,2,paper_mahalanobis,amortized_mlp,,0.0472582018178624,0.0656375235066559,0.7722125,0.77246875,-0.00025625,0.0028431290658644,0.0028578787494072,0.629052786997683,0.8820832049440038,0.2530304179463208,0.6227762533530943,0.8862431846788079,0.1550087796160001,True,True,1.8675009170614253e-07,0.0472580150677707,3.951696944075336e-06,True,7.835850898507674e-05,False,7.829266285725945e-05,9,10,7.771955855016225,8.759003659299385,0.2277875,0.445928125,0.446459375,True,True,False,10000,64
native_rank,native_d2,4,2,unsupervised_kmeans,amortized_mlp,,0.0472582018178624,0.0656375235066559,0.9625515625,0.9616546875,0.0008968749999999,0.0006061540289978,0.0006262273004546,0.8742466085484981,0.99554141992374,0.1212948113752419,0.8723192239755082,0.9958816052748528,0.0914204004213274,True,True,1.0989541904975848e-05,0.0472472122759574,0.0002325425319255,True,7.198299032303568e-05,False,7.147138877852486e-05,10,10,9.719538777894392,9.716047571562298,0.0374484375,0.39886875,0.399021875,True,False,False,10000,64
native_rank,native_d5,4,5,natural_euclidean,exact_full,,0.0,0.0,0.9342265625,0.934709375,-0.0004828124999999,0.0013972228147325,0.0013923518309673,0.9342265625,0.9342265625,0.0,0.9314880057831244,0.9369651192168758,0.0054771134337514,True,True,1.9054888285016192e-06,-1.9054888285016192e-06,0.0,True,inf,True,8.193920881984957e-05,10,10,9.712785623826385,9.64863962727897,0.0657734374999999,0.63435625,0.63483125,True,True,True,10000,64
native_rank,native_d5,4,5,paper_mahalanobis,exact_full,,0.0,0.0,0.767615625,0.7676078125,7.812500000037303e-06,0.0033053583082913,0.0033116379958959,0.767615625,0.767615625,0.0,0.7611371227157491,0.774094127284251,0.012957004568502,True,True,1.7107727581131503e-10,-1.7107727581131503e-10,0.0,True,6.915197488176726e-05,False,6.78532611264251e-05,10,10,9.927363306919098,9.64863962727897,0.2323843749999999,0.7180234375,0.71805,True,True,False,10000,64
native_rank,native_d5,4,5,unsupervised_kmeans,exact_full,,0.0,0.0,0.93761875,0.9374828125,0.0001359374999999,0.0013902146389426,0.0013935980657042,0.93761875,0.93761875,0.0,0.9348939293076725,0.9403435706923275,0.0054496413846552,True,True,1.577537976283261e-07,-1.577537976283261e-07,0.0,True,inf,True,9.858418009390189e-05,10,10,9.376972210410534,9.364919541440862,0.06238125,0.506834375,0.5064265625,True,True,True,10000,64
native_rank,native_d5,4,5,natural_euclidean,optimal_diag,,0.0,0.0,0.934209375,0.934221875,-1.2499999999970868e-05,0.0013997198431605,0.0013939404190818,0.934209375,0.934209375,0.0,0.9314659241074054,0.9369528258925948,0.0054869017851892,True,True,1.2712557344257507e-09,-1.2712557344257507e-09,0.0,True,9.24250083820784e-05,False,9.027227646854788e-05,10,10,9.713194111925592,9.647471792532295,0.0657906249999999,0.6343015625,0.63493125,True,True,True,10000,64
native_rank,native_d5,4,5,paper_mahalanobis,optimal_diag,,0.0,0.0,0.767834375,0.7677890625,4.531249999994991e-05,0.0033085288782905,0.0033120697320609,0.767834375,0.767834375,0.0,0.7613496583985505,0.7743190916014494,0.0129694332028988,True,True,5.758391124677698e-09,-5.758391124677698e-09,0.0,True,inf,True,7.317508771897098e-05,10,10,9.925942981834552,9.647471792532295,0.232165625,0.718190625,0.7179140625,True,True,False,10000,64
native_rank,native_d5,4,5,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.937709375,0.9378140625,-0.0001046875,0.0013901116994515,0.0013896345288575,0.937709375,0.937709375,0.0,0.9349847560690748,0.9404339939309252,0.0054492378618501,True,True,9.39124827569165e-08,-9.39124827569165e-08,0.0,True,inf,True,0.0001204102846475,10,10,9.379614333793402,9.36530660986382,0.062290625,0.5064875,0.5062796875,True,True,True,10000,64
native_rank,native_d5,4,5,natural_euclidean,amortized_linear,,4.61251805568594,0.1045327262042037,0.930565625,0.934409375,-0.00384375,0.0010364834285038,0.0013895746050389,0.0053681608010065,0.999999999999,0.9946318391979936,0.0052772715702273,0.999999999999,0.9273198609496404,True,True,0.0001184048132985,4.612399650872641,2.567031974054628e-05,True,0.0007482314490794,False,0.0007310291543404,10,10,9.718864672295185,9.654128352619136,0.069434375,0.61800625,0.6342921875,True,True,False,10000,64
native_rank,native_d5,4,5,paper_mahalanobis,amortized_linear,,4.61251805568594,0.1045327262042037,0.7469078125,0.76696875,-0.0200609374999999,0.0026637522687306,0.003310755365559,0.00097550737688,0.9999999986981896,0.9990244913213095,0.0009220731802577,0.9999999991340756,0.7512066937664544,True,True,0.0011044040391156,4.611413651646824,0.0002394362527761,True,inf,True,0.0033133008589078,10,10,9.95285574038291,9.654128352619136,0.2530921874999999,0.6862140625,0.71814375,True,True,False,10000,64
native_rank,native_d5,4,5,unsupervised_kmeans,amortized_linear,,4.61251805568594,0.1045327262042037,0.9338125,0.93766875,-0.00385625,0.0010211385797052,0.0013843603021344,0.0055166202896504,0.999999999999,0.9944833797093496,0.0054246367327294,0.999999999999,0.9303892948834928,True,True,0.0001248412717494,4.61239321441419,2.7065752424660483e-05,True,0.0007203858841747,False,0.0007155728072568,10,10,9.389098410275476,9.371637942758284,0.0661874999999999,0.4994,0.5065640625,True,True,False,10000,64
native_rank,native_d5,4,5,natural_euclidean,amortized_mlp,,0.0708079416598277,0.1065369037063825,0.9340484375,0.9347,-0.0006515624999999,0.0013982892007712,0.0013894675237298,0.8008669767337631,0.9901301093494468,0.1892631326156837,0.7967550712516267,0.9910482639528166,0.1400340130818849,True,True,3.4670318403604797e-06,0.0708044746279874,4.8963883980933014e-05,True,0.0001129645015692,False,0.0001086391118428,10,10,9.711122061531364,9.64504577380112,0.0659515625,0.6339453125,0.6348046875,True,True,False,10000,64
native_rank,native_d5,4,5,paper_mahalanobis,amortized_mlp,,0.0708079416598277,0.1065369037063825,0.767265625,0.7678109375,-0.0005453125,0.0033115693480003,0.0033070227545453,0.5886030265354076,0.8976760320757153,0.3090730055403077,0.5812837705220866,0.902126415097368,0.1924725303999941,True,True,8.335428525011205e-07,0.0708071081169752,1.177188367521808e-05,True,0.0001096408802523,False,0.0001082243904004,10,10,9.925285861043292,9.64504577380112,0.232734375,0.7177015625,0.718378125,True,True,False,10000,64
native_rank,native_d5,4,5,unsupervised_kmeans,amortized_mlp,,0.0708079416598277,0.1065369037063825,0.937646875,0.9379671875,-0.0003203124999999,0.0013936051864462,0.0013872579381234,0.8063265684951362,0.9913286017248764,0.1850020332297401,0.8021759021155792,0.9921981930919948,0.1382024390498555,True,True,8.802617609151133e-07,0.0708070613980668,1.2431681253269952e-05,True,0.0001386689736086,False,0.0001356470336367,10,10,9.37530668146696,9.36043641247468,0.062353125,0.5064625,0.506953125,True,True,False,10000,64
native_rank,native_d10,4,10,natural_euclidean,exact_full,,0.0,0.0,0.9003,0.900121875,0.000178125,0.0021266888783378,0.0021321982899939,0.9003,0.9003,0.0,0.8961316897984577,0.9044683102015424,0.0083366204030845,True,True,1.7655407198510369e-07,-1.7655407198510369e-07,0.0,True,inf,True,6.873793315456045e-05,10,10,9.878706255333377,9.818120831401751,0.0997,0.749625,0.7499609375,True,True,True,10000,64
native_rank,native_d10,4,10,paper_mahalanobis,exact_full,,0.0,0.0,0.7870609375,0.7868734375,0.0001874999999998,0.0035505907966412,0.0035526861466867,0.7870609375,0.7870609375,0.0,0.780101779538583,0.7940200954614169,0.0139183159228339,True,True,1.048390268193326e-07,-1.048390268193326e-07,0.0,True,7.532215285604071e-05,False,7.28261389008155e-05,10,10,9.972585468124556,9.818120831401751,0.2129390625,0.88334375,0.8835421875,True,True,False,10000,64
native_rank,native_d10,4,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9029609375,0.90299375,-3.281250000009006e-05,0.0021123963720231,0.0021165313692241,0.9029609375,0.9029609375,0.0,0.8988206406108346,0.9071012343891652,0.0082805937783307,True,True,6.144980140299083e-09,-6.144980140299083e-09,0.0,True,inf,True,9.010689916757664e-05,10,10,9.74094193677784,9.704188915961884,0.0970390625,0.5708953125,0.5709828125,True,True,True,10000,64
native_rank,native_d10,4,10,natural_euclidean,optimal_diag,,0.0,0.0,0.899965625,0.900240625,-0.000275,0.0021440794707784,0.002130031190895,0.899965625,0.899965625,0.0,0.8957632292372742,0.9041680207627256,0.0084047915254514,True,True,4.206961850561093e-07,-4.206961850561093e-07,0.0,True,8.908160888730258e-05,False,8.781448531361897e-05,10,10,9.8784701317142,9.81699529191746,0.100034375,0.7495609375,0.7492984375,True,True,True,10000,64
native_rank,native_d10,4,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.786459375,0.7866546875,-0.0001953125,0.003556374427418,0.0035536910706044,0.786459375,0.786459375,0.0,0.7794888811222607,0.7934298688777393,0.0139409877554785,True,True,1.136230110255989e-07,-1.136230110255989e-07,0.0,True,inf,True,7.873161151251217e-05,10,10,9.972543750271536,9.81699529191746,0.213540625,0.8834640625,0.883090625,True,True,False,10000,64
native_rank,native_d10,4,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9030484375,0.90270625,0.0003421874999999,0.0021133886029285,0.0021214572728291,0.9030484375,0.9030484375,0.0,0.89890619583826,0.90719067916174,0.0082844833234798,True,True,6.673009401157487e-07,-6.673009401157487e-07,0.0,True,inf,True,9.179507316847586e-05,10,10,9.74116688840215,9.702422896795772,0.0969515625,0.5708859375,0.571065625,True,True,True,10000,64
native_rank,native_d10,4,10,natural_euclidean,amortized_linear,,6.903705529288801,0.2189241455138718,0.8953546875,0.8997296875,-0.004375,0.0017142220829377,0.0021421536314657,0.0003081602288454,0.999999999999,0.9996918397701544,0.0002965297145165,0.999999999999,0.8984180330680415,True,True,0.0001047406409881,6.903600788647813,1.5171655358679154e-05,True,inf,True,0.0008365723693594,10,10,9.880911045958824,9.815228623746863,0.1046453124999999,0.73745,0.74940625,True,True,False,10000,64
native_rank,native_d10,4,10,paper_mahalanobis,amortized_linear,,6.903705529288801,0.2189241455138718,0.7703890625,0.7863421875,-0.0159531249999999,0.0031533428166546,0.0035552367756811,6.373996422459616e-05,0.999999999999,0.9999362600347754,5.838330094853905e-05,0.999999999999,0.7765112311196948,True,True,0.0007442222339536,6.902961307054847,0.0001078004023775,True,inf,True,0.0025465856569017,10,10,9.97319177703101,9.815228623746863,0.2296109374999999,0.8603015625,0.8835359375,True,True,False,10000,64
native_rank,native_d10,4,10,unsupervised_kmeans,amortized_linear,,6.903705529288801,0.2189241455138718,0.8976703125,0.9028765625,-0.00520625,0.0017193869427734,0.002114946395683,0.0003164120462803,0.999999999999,0.9996835879527196,0.0003044672444761,0.999999999999,0.9007358436633598,True,True,0.0001521498835964,6.903553379405205,2.2038872160898503e-05,True,inf,True,0.0008980922722116,10,10,9.74346151918026,9.706609774322416,0.1023296875,0.5660890625,0.5710125,True,True,False,10000,64
native_rank,native_d10,4,10,natural_euclidean,amortized_mlp,,0.0916668742612759,0.1439440885192313,0.90005,0.9003328125,-0.0002828124999999,0.0021304613927385,0.002132730178824,0.7270978752740198,0.981728819147778,0.254630943873758,0.7212928099903763,0.9833404082421732,0.1829328943393914,True,True,4.452941496669314e-07,0.0916664289671262,4.8577433588246925e-06,True,0.0001339469351839,False,0.0001327890003432,10,10,9.877025793578586,9.816039296700374,0.0999499999999999,0.749440625,0.7495796875,True,True,False,10000,64
native_rank,native_d10,4,10,paper_mahalanobis,amortized_mlp,,0.0916668742612759,0.1439440885192313,0.78580625,0.787090625,-0.001284375,0.0035534619797087,0.0035549214779576,0.5832607785073793,0.9224697583590702,0.3392089798516908,0.5752398739060244,0.9267249888445164,0.2175311615742047,True,True,4.914719578267808e-06,0.0916619595416976,5.361500125180988e-05,True,inf,True,8.907977465095487e-05,10,10,9.973170909763256,9.816039296700374,0.2141937499999999,0.8830640625,0.883640625,True,True,False,10000,64
native_rank,native_d10,4,10,unsupervised_kmeans,amortized_mlp,,0.0916668742612759,0.1439440885192313,0.90320625,0.9029625,0.0002437499999999,0.0021015162774554,0.0021134892053573,0.7315250555807604,0.9829518807243034,0.251426825143543,0.7257543277604951,0.9845016300118744,0.1815708941433176,True,True,3.392929141622973e-07,0.0916665349683617,3.701368863033538e-06,True,inf,True,7.164484491760823e-05,10,10,9.737824479802422,9.70389999950408,0.09679375,0.570815625,0.570946875,True,True,False,10000,64
native_rank,native_d20,4,20,natural_euclidean,exact_full,,0.0,0.0,0.8702265625,0.8702109375,1.5624999999963585e-05,0.0027406247100533,0.0027443416859644,0.8702265625,0.8702265625,0.0,0.8648549380682955,0.8755981869317044,0.0107432488634089,True,True,1.0808421606114667e-09,-1.0808421606114667e-09,0.0,True,6.417831366639639e-05,False,6.393810208163523e-05,10,10,9.962759831423336,9.869790828905655,0.1297734375,0.8140265625,0.8142046875,True,True,True,10000,64
native_rank,native_d20,4,20,paper_mahalanobis,exact_full,,0.0,0.0,0.80656875,0.806503125,6.562499999995808e-05,0.0035893140874466,0.0035907096789229,0.80656875,0.80656875,0.0,0.7995336943886044,0.8136038056113954,0.014070111222791,True,True,1.3799582530748461e-08,-1.3799582530748461e-08,0.0,True,inf,True,5.754500301495984e-05,10,10,9.981293625284591,9.869790828905655,0.19343125,0.9420859375,0.9422796875,True,True,False,10000,64
native_rank,native_d20,4,20,unsupervised_kmeans,exact_full,,0.0,0.0,0.87525625,0.8750625,0.0001937499999999,0.0026753132453162,0.0026806536043705,0.87525625,0.87525625,0.0,0.87001263603918,0.8804998639608199,0.0104872279216399,True,True,1.717568621842087e-07,-1.717568621842087e-07,0.0,True,6.477298733196069e-05,False,6.453186955921552e-05,10,10,9.810404103259891,9.875120610230429,0.12474375,0.53465,0.53491875,True,True,True,10000,64
native_rank,native_d20,4,20,natural_euclidean,optimal_diag,,0.0,0.0,0.87041875,0.8704375,-1.87499999999563e-05,0.0027465662709275,0.0027462706781677,0.87041875,0.87041875,0.0,0.865035480108982,0.875802019891018,0.010766539782036,True,True,1.558611268284146e-09,-1.558611268284146e-09,0.0,True,5.7410047597035485e-05,False,5.694362481527557e-05,10,10,9.962824771746478,9.86947607610743,0.1295812499999999,0.8144453125,0.8142578125,True,True,True,10000,64
native_rank,native_d20,4,20,paper_mahalanobis,optimal_diag,,0.0,0.0,0.8069515625,0.80676875,0.0001828124999999,0.0035892171502484,0.0035899152261807,0.8069515625,0.8069515625,0.0,0.7999166968855131,0.8139864281144868,0.0140697312289737,True,True,1.0721598636112465e-07,-1.0721598636112465e-07,0.0,True,inf,True,4.580857058197492e-05,10,10,9.981269347162783,9.86947607610743,0.1930484375,0.94236875,0.9421078125,True,True,False,10000,64
native_rank,native_d20,4,20,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.8748171875,0.8752875,-0.0004703124999999,0.0026833109383161,0.0026749012864967,0.8748171875,0.8748171875,0.0,0.8695578980609004,0.8800764769390996,0.0105185788781991,True,True,1.0120799896395289e-06,-1.0120799896395289e-06,0.0,True,5.488329416108956e-05,False,5.432383650329368e-05,10,10,9.810759405563957,9.8749071068335,0.1251828124999999,0.53476875,0.5351875,True,True,True,10000,64
native_rank,native_d20,4,20,natural_euclidean,amortized_linear,,10.93322293612594,0.5303635850576496,0.8640984375,0.870103125,-0.0060046874999999,0.0023724100204944,0.0027442012101523,2.0193915166721865e-06,0.999999999999,0.9999979806074832,1.862556086917877e-06,0.999999999999,0.8687464985840823,True,True,0.000157464966292,10.933065471159647,1.4402428928048307e-05,True,0.0009189311712771,False,0.0009116141305503,10,10,9.96170888790275,9.867927398491858,0.1359015624999999,0.8064515625,0.8139171875,True,True,False,10000,64
native_rank,native_d20,4,20,paper_mahalanobis,amortized_linear,,10.93322293612594,0.5303635850576496,0.7903765625,0.8067859375,-0.016409375,0.0033192555475627,0.0035870326688772,5.132179700106931e-07,0.999999999999,0.99999948678103,4.501807208123765e-07,0.999999999999,0.7968818531925022,True,True,0.0008459021985954,10.932377033927343,7.736988475743699e-05,True,inf,True,0.0034582707283753,10,10,9.977866174293949,9.867927398491858,0.2096234375,0.9281890625,0.9422984375,True,True,False,10000,64
native_rank,native_d20,4,20,unsupervised_kmeans,amortized_linear,,10.93322293612594,0.5303635850576496,0.8691625,0.8747984375,-0.0056359375,0.0023000450686033,0.0026812836030459,2.2036170741479566e-06,0.999999999999,0.999997796381926,2.0389167375567396e-06,0.999999999999,0.873668549417725,True,True,0.0001431829807641,10.933079753145176,1.3096136573880189e-05,True,inf,True,0.0009138826851898,10,10,9.815562880456874,9.877063067980536,0.1308375,0.5318703125,0.53498125,True,True,False,10000,64
native_rank,native_d20,4,20,natural_euclidean,amortized_mlp,,0.1613803523159843,0.1920897957256736,0.8707109375,0.8705703125,0.0001406249999998,0.0027385078918186,0.0027382902349801,0.6152555896220224,0.983682071793493,0.3684264821714705,0.6081471640683398,0.985317899836263,0.2679312488996247,True,True,8.777913086070038e-08,0.1613802645368535,5.439269997925643e-07,True,8.810581928228452e-05,False,8.76622662902402e-05,10,10,9.96290042702756,9.869966604227294,0.1292890625,0.8143,0.814584375,True,True,False,10000,64
native_rank,native_d20,4,20,paper_mahalanobis,amortized_mlp,,0.1613803523159843,0.1920897957256736,0.806621875,0.8068046875,-0.0001828124999999,0.0035916342661027,0.0035896043267947,0.5351292556144576,0.9592598550648282,0.4241305994503707,0.5268716318029203,0.9623357933718664,0.2867898463586411,True,True,1.0717972540882177e-07,0.1613802451362589,6.641435829744799e-07,True,inf,True,6.557181598417365e-05,10,10,9.981233650448296,9.869966604227294,0.1933781249999999,0.942265625,0.9424,True,True,False,10000,64
native_rank,native_d20,4,20,unsupervised_kmeans,amortized_mlp,,0.1613803523159843,0.1920897957256736,0.8754734375,0.8750234375,0.0004499999999999,0.0026673834903572,0.0026784207200638,0.621635570937285,0.9851371315468526,0.3635015606095675,0.6146356217410023,0.9866683811874132,0.2660658874000979,True,True,9.268173782073794e-07,0.1613794254986061,5.7430620574719126e-06,True,0.0001078986151344,False,0.0001075657788376,10,10,9.808140275881284,9.873984728335357,0.1245265625,0.5343875,0.5347515625,True,True,False,10000,64
native_rank,native_d32,4,32,natural_euclidean,exact_full,,0.0,0.0,0.8635265625,0.8634078125,0.00011875,0.0029420068321355,0.0029423876645625,0.8635265625,0.8635265625,0.0,0.8577602291090144,0.8692928958909857,0.0115326667819712,True,True,5.980002787488766e-08,-5.980002787488766e-08,0.0,True,5.8842489675968295e-05,False,5.74542085822175e-05,10,10,9.959087462468393,9.875559175177502,0.1364734374999999,0.838934375,0.8390578125,True,True,True,10000,64
native_rank,native_d32,4,32,paper_mahalanobis,exact_full,,0.0,0.0,0.813421875,0.8136234375,-0.0002015625,0.0036013697872938,0.0035988929976182,0.813421875,0.813421875,0.0,0.8063631902169041,0.8204805597830959,0.0141173695661918,True,True,1.3392266563270574e-07,-1.3392266563270574e-07,0.0,True,4.2338755047457974e-05,False,3.9950188285389194e-05,10,10,9.981047990443583,9.875559175177502,0.186578125,0.9541515625,0.9540890625,True,True,True,10000,64
native_rank,native_d32,4,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.8825453125,0.8826546875,-0.0001093749999999,0.0027119411512678,0.0027086790399077,0.8825453125,0.8825453125,0.0,0.8772299078435151,0.887860717156485,0.0106308093129698,True,True,5.7734127201862473e-08,-5.7734127201862473e-08,0.0,True,4.778634947693151e-05,False,4.7456300676873794e-05,10,10,9.7473887424777,9.826723548683116,0.1174546874999999,0.60131875,0.6013609375,True,True,True,10000,64
native_rank,native_d32,4,32,natural_euclidean,optimal_diag,,-7.105427357601002e-15,0.0,0.863334375,0.8633046875,2.968749999998632e-05,0.0029484056013093,0.002946526230732,0.863334375,0.863334375,0.0,0.8575555000214337,0.8691132499785663,0.0115577499571326,True,True,3.7344443480912285e-09,-3.734451453518586e-09,0.0,True,7.42659231059847e-05,False,7.284415332154126e-05,10,10,9.9592591300633,9.876442645901736,0.136665625,0.838846875,0.8389546875,True,True,True,10000,64
native_rank,native_d32,4,32,paper_mahalanobis,optimal_diag,,-7.105427357601002e-15,0.0,0.81348125,0.8136015625,-0.0001203124999999,0.0036012170259251,0.0036000671919306,0.81348125,0.81348125,0.0,0.8064228646291868,0.8205396353708133,0.0141167707416265,True,True,4.771615625485797e-08,-4.7716163360285316e-08,0.0,True,inf,True,5.057033779787809e-05,10,10,9.980908520341174,9.876442645901736,0.1865187499999999,0.9541234375,0.9541421875,True,True,True,10000,64
native_rank,native_d32,4,32,unsupervised_kmeans,optimal_diag,,-7.105427357601002e-15,0.0,0.8830015625,0.8828140625,0.0001874999999998,0.0027109089299895,0.0027103159790006,0.8830015625,0.8830015625,0.0,0.8776881809972203,0.8883149440027795,0.0106267630055592,True,True,1.6999212584898216e-07,-1.6999213295440957e-07,0.0,True,6.473631014141111e-05,False,6.411334078836214e-05,10,10,9.747489783958455,9.827272667275542,0.1169984375,0.6011671875,0.6013515625,True,True,True,10000,64
native_rank,native_d32,4,32,natural_euclidean,amortized_linear,,17.82061320844746,0.9212549281522532,0.856028125,0.86331875,-0.0072906249999999,0.0025771500181634,0.0029453072213258,5.621711984815642e-10,0.999999999999,0.9999999994368288,4.89961404781524e-10,0.999999999999,0.861079338545639,True,True,0.0002219456330954,17.820391262814365,1.2454432992815132e-05,True,0.0010085674046079,False,0.001000128661226,10,10,9.957369603376163,9.8720551746351,0.1439718749999999,0.831965625,0.838965625,True,True,False,10000,64
native_rank,native_d32,4,32,paper_mahalanobis,amortized_linear,,17.82061320844746,0.9212549281522532,0.789171875,0.8134265625,-0.0242546875,0.0033446434680906,0.0036023258284214,8.151024299962728e-11,0.999999999999,0.9999999999174898,6.644251815401958e-11,0.999999999999,0.7957273761310151,True,True,0.001877628367615,17.818735580079846,0.0001053627249327,True,inf,True,0.0098074110148699,10,10,9.962019680578402,9.8720551746351,0.210828125,0.93438125,0.954065625,True,True,False,10000,64
native_rank,native_d32,4,32,unsupervised_kmeans,amortized_linear,,17.82061320844746,0.9212549281522532,0.876996875,0.88253125,-0.0055343749999999,0.0023349449104549,0.0027118860881813,9.782981091888132e-10,0.999999999999,0.999999999020702,8.68521365937624e-10,0.999999999999,0.8815733661559704,True,True,0.0001457611124189,17.820467447335044,8.179354476412837e-06,True,inf,True,0.0008649652872561,10,10,9.751012008395383,9.83023642179988,0.1230031249999999,0.5972203125,0.6013765625,True,True,False,10000,64
native_rank,native_d32,4,32,natural_euclidean,amortized_mlp,,0.1745792140914417,0.3078828969842,0.8633640625,0.86346875,-0.0001046875,0.0029473675015956,0.0029462043152937,0.5935355385677046,0.9832570968237154,0.3897215582560108,0.5860168141080697,0.9849860001335424,0.2831240886950578,True,True,4.6471591765901875e-08,0.1745791676198499,2.661920092134269e-07,True,8.886674869117622e-05,False,8.863934085871539e-05,10,10,9.958865628412696,9.87244824691384,0.1366359375,0.839234375,0.8388109375,True,True,False,10000,64
native_rank,native_d32,4,32,paper_mahalanobis,amortized_mlp,,0.1745792140914417,0.3078828969842,0.8133984375,0.8140140625,-0.000615625,0.0036037658967253,0.003596865844092,0.5312866143099256,0.9652866987474988,0.4340000844375731,0.522938913180768,0.9681285548199168,0.2975229054768137,True,True,1.2506082287405424e-06,0.1745779634832129,7.163557444390227e-06,True,inf,True,9.92537221593404e-05,10,10,9.980763302482003,9.87244824691384,0.1866015625,0.9542359375,0.9543375,True,True,False,10000,64
native_rank,native_d32,4,32,unsupervised_kmeans,amortized_mlp,,0.1745792140914417,0.3078828969842,0.8822359375,0.8825859375,-0.00035,0.0027137139165639,0.0027110437405309,0.6187994984340126,0.9886018085765946,0.369802310142582,0.6115638693157754,0.989944462477558,0.2759909474606898,True,True,5.905480778299935e-07,0.1745786235433638,3.3826941019488966e-06,True,7.023809745864296e-05,False,6.998624441532366e-05,10,10,9.751000364961412,9.831073166719484,0.1177640625,0.6012375,0.6014578125,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,natural_euclidean,exact_full,,0.0,0.0,0.8997734375,0.8998359375,-6.249999999996536e-05,0.0021401359510644,0.002142438730761,0.8997734375,0.8997734375,0.0,0.8955787710359138,0.9039681039640864,0.0083893329281725,True,True,2.1665789405966407e-08,-2.1665789405966407e-08,0.0,True,8.611275973530339e-05,False,8.457598636941853e-05,10,10,9.878722647624844,9.817153828834437,0.1002265624999999,0.749528125,0.749671875,True,True,True,10000,64
invariance_2x2,base10_canonical,4,10,paper_mahalanobis,exact_full,,0.0,0.0,0.786275,0.7865359375,-0.0002609375,0.0035562794376857,0.0035551995657014,0.786275,0.786275,0.0,0.7793046923021358,0.793245307697864,0.0139406153957281,True,True,2.0270795474998122e-07,-2.0270795474998122e-07,0.0,True,5.670989047579442e-05,False,5.3452556457667626e-05,10,10,9.97249570674288,9.817153828834437,0.213725,0.8831734375,0.883365625,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.9027515625,0.902315625,0.0004359375,0.0021144492300222,0.002119135927812,0.9027515625,0.9027515625,0.0,0.8986072420091563,0.9068958829908436,0.0082886409816873,True,True,1.079473309909245e-06,-1.079473309909245e-06,0.0,True,inf,True,8.105158637443995e-05,10,10,9.739108247382823,9.70401842737886,0.0972484375,0.57075,0.570975,True,True,True,10000,64
invariance_2x2,base10_canonical,4,10,natural_euclidean,optimal_diag,,0.0,0.0,0.9000109375,0.899975,3.593750000008278e-05,0.0021333161067524,0.0021387175180934,0.9000109375,0.9000109375,0.0,0.8958296379307652,0.9041922370692348,0.0083625991384697,True,True,7.1741914177818355e-09,-7.1741914177818355e-09,0.0,True,6.26573185975196e-05,False,6.15852538828609e-05,10,10,9.87965233876122,9.818187188115008,0.0999890624999999,0.7496609375,0.7493640625,True,True,True,10000,64
invariance_2x2,base10_canonical,4,10,paper_mahalanobis,optimal_diag,,0.0,0.0,0.786634375,0.7867953125,-0.0001609375,0.0035550821160834,0.0035572266899677,0.786634375,0.786634375,0.0,0.7796664140524765,0.7936023359475235,0.0139359218950469,True,True,7.718738973807801e-08,-7.718738973807801e-08,0.0,True,inf,True,8.294831355794115e-05,10,10,9.972511413505408,9.818187188115008,0.213365625,0.883440625,0.8834890625,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,unsupervised_kmeans,optimal_diag,,0.0,0.0,0.9025140625,0.9029171875,-0.000403125,0.0021200663165628,0.0021119433005683,0.9025140625,0.9025140625,0.0,0.8983587325195368,0.9066693924804632,0.0083106599609265,True,True,9.258134974837674e-07,-9.258134974837674e-07,0.0,True,inf,True,0.0001010302742667,10,10,9.741162421292644,9.703741284827096,0.0974859375,0.57070625,0.5708625,True,True,True,10000,64
invariance_2x2,base10_canonical,4,10,natural_euclidean,amortized_linear,,6.903705529288801,0.2189241455138718,0.8952890625,0.9000796875,-0.004790625,0.0017222971050279,0.0021326458458718,0.0003079292095569,0.999999999999,0.9996920707894432,0.0002962527000617,0.999999999999,0.898368512125793,True,True,0.0001258209787888,6.903579708310012,1.8225136957982304e-05,True,inf,True,0.0008752487932864,10,10,9.880051325563768,9.815038187557771,0.1047109375,0.7378578125,0.7497421875,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,paper_mahalanobis,amortized_linear,,6.903705529288801,0.2189241455138718,0.77105,0.7869046875,-0.0158546874999999,0.0031486536835907,0.0035507315539253,6.433682519069173e-05,0.999999999999,0.9999356631738092,5.894487935409476e-05,0.999999999999,0.7771624163404838,True,True,0.0007365075852459,6.902969021703555,0.0001066829374632,True,inf,True,0.0025461708978909,10,10,9.973483817366148,9.815038187557771,0.22895,0.860234375,0.88308125,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,unsupervised_kmeans,amortized_linear,,6.903705529288801,0.2189241455138718,0.897896875,0.902796875,-0.0049,0.0017149934089378,0.0021194168263886,0.0003172299617479,0.999999999999,0.999682770037252,0.0003052874993302,0.999999999999,0.900952974582188,True,True,0.0001348014453227,6.903570727843478,1.9525955264292724e-05,True,inf,True,0.000913642803777,10,10,9.744670307693935,9.707343934382305,0.1021031249999999,0.566009375,0.57086875,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,natural_euclidean,amortized_mlp,,0.0916668742612759,0.1439440885192313,0.9006171875,0.9002421875,0.000375,0.0021195353721858,0.0021319147396116,0.727890905439069,0.9819508267423648,0.2540599213032958,0.7221075930983756,0.98354708016733,0.1826638837311087,True,True,7.838099975649208e-07,0.0916660904512783,8.550635154536257e-06,True,0.0001033533245056,False,0.0001021807610261,10,10,9.878838529119964,9.816779217155588,0.0993828125,0.749525,0.749746875,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,paper_mahalanobis,amortized_mlp,,0.0916668742612759,0.1439440885192313,0.7863203125,0.7866546875,-0.0003343749999999,0.0035485960126964,0.0035554200164654,0.5838554502944663,0.9227860985931532,0.3389306482986868,0.5758405645518845,0.9270306311889406,0.2174349961330005,True,True,3.329700095826087e-07,0.0916665412912663,3.632391878374211e-06,True,inf,True,8.146190963616279e-05,10,10,9.97308709675979,9.816779217155588,0.2136796875,0.8830484375,0.8835765625,True,True,False,10000,64
invariance_2x2,base10_canonical,4,10,unsupervised_kmeans,amortized_mlp,,0.0916668742612759,0.1439440885192313,0.902746875,0.902509375,0.0002375,0.0021118631296615,0.0021205704442553,0.7308785350376318,0.9827757572900312,0.2518972222523995,0.7250861046347066,0.9843389830047776,0.1818000220994299,True,True,3.207727746789343e-07,0.0916665534885012,3.499331435308279e-06,True,inf,True,0.0001079650227789,10,10,9.73856369107859,9.702497516325034,0.097253125,0.5704171875,0.5710875,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,natural_euclidean,exact_full,,0.0,0.0,0.90009375,0.8998265625,0.0002671874999999,0.002134547866482,0.0021388715163868,0.90009375,0.90009375,0.0,0.8959100361816952,0.9042774638183048,0.0083674276366096,True,True,3.963093862553312e-07,-3.963093862553312e-07,0.0,True,inf,True,7.053222014181905e-05,10,10,9.877413793676885,9.818357469984743,0.0999062499999999,0.7492296875,0.7493484375,True,True,True,10000,64
invariance_2x2,rot10_dct,4,10,paper_mahalanobis,exact_full,,0.0,0.0,0.786521875,0.7869453125,-0.0004234374999999,0.0035561104944898,0.0035504733720942,0.786521875,0.786521875,0.0,0.7795518984308,0.7934918515692001,0.0139399531384001,True,True,5.344454088969993e-07,-5.344454088969993e-07,0.0,True,7.046245316207799e-05,False,6.808481808117002e-05,10,10,9.972537987674142,9.818357469984743,0.2134781249999999,0.883075,0.8833515625,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,unsupervised_kmeans,exact_full,,0.0,0.0,0.902690625,0.902740625,-4.999999999999449e-05,0.0021175355655273,0.0021166835559758,0.902690625,0.902690625,0.0,0.8985402552915664,0.9068409947084336,0.008300739416867,True,True,1.4234727557368098e-08,-1.4234727557368098e-08,0.0,True,inf,True,9.688785923084676e-05,10,10,9.739863967956644,9.704180586546538,0.097309375,0.5708734375,0.57055,True,True,True,10000,64
invariance_2x2,rot10_dct,4,10,natural_euclidean,optimal_diag,,0.4726785131224531,0.0,0.900259375,0.9001,0.0001593749999999,0.0021223642579892,0.0021310568588486,0.439858528419437,0.9996610245521026,0.5598024961326655,0.4344637858876448,0.999736439739589,0.4699554230580142,True,True,1.413056687029116e-07,0.4726783718167844,2.989466725903503e-07,True,0.0001067532638284,False,0.0001055501750962,10,10,9.87853486238012,9.817824456778103,0.099740625,0.749759375,0.7494171875,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,paper_mahalanobis,optimal_diag,,0.4726785131224531,0.0,0.7863109375,0.7865171875,-0.0002062499999999,0.0035400696009183,0.0035553864017395,0.3139477849008685,0.9899759056258024,0.6760281207249338,0.307404228082738,0.9910549253003424,0.4858452458350619,True,True,1.26644090477654e-07,0.4726783864783626,2.679285962060334e-07,True,7.746756110811525e-05,False,7.60457372413808e-05,10,10,9.972259696207969,9.817824456778103,0.2136890624999999,0.8837234375,0.8837171875,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,unsupervised_kmeans,optimal_diag,,0.4726785131224531,0.0,0.9023515625,0.9029234375,-0.0005718749999999,0.0021233962114373,0.0021149492033617,0.4426031416197848,0.9997006011310908,0.5570974595113061,0.4371642434124246,0.9997695649218395,0.4693491756619926,True,True,1.862290353188585e-06,0.4726766508320999,3.939866741321783e-06,True,inf,True,8.354464320714197e-05,10,10,9.74022820626017,9.7020206737273,0.0976484374999999,0.57138125,0.5709796875,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,natural_euclidean,amortized_linear,,7.49535798378108,0.3578126875185803,0.894803125,0.9004140625,-0.0056109374999999,0.0017095325839067,0.0021300983337241,0.0001580778759281,0.999999999999,0.999841922123072,0.0001517462748608,0.999999999999,0.8980020625895965,True,True,0.0001726985808722,7.495185285200208,2.304073818033754e-05,True,inf,True,0.0010398636963515,10,10,9.87971544204076,9.814322152209812,0.1051968749999999,0.736840625,0.749284375,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,paper_mahalanobis,amortized_linear,,7.49535798378108,0.3578126875185803,0.7697625,0.7865625,-0.0168,0.0031334865176968,0.0035525749036483,2.929266756601656e-05,0.999999999999,0.999970707331434,2.667737536032888e-05,0.999999999999,0.7758774561993256,True,True,0.000825186567381,7.494532797213699,0.0001100930161263,True,inf,True,0.0028656666013623,10,10,9.97285670513338,9.814322152209812,0.2302374999999999,0.85943125,0.883321875,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,unsupervised_kmeans,amortized_linear,,7.49535798378108,0.3578126875185803,0.8975390625,0.9028640625,-0.0053249999999999,0.0017032108346173,0.0021138103995235,0.0001634223435268,0.999999999999,0.9998365776554732,0.0001569224908759,0.999999999999,0.9007204332449742,True,True,0.0001590962179311,7.495198887563149,2.122596656162432e-05,True,inf,True,0.0009001498779675,10,10,9.743241187342958,9.706966542838538,0.1024609374999999,0.5655078125,0.5709953125,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,natural_euclidean,amortized_mlp,,0.6706718807544172,0.2307164695705377,0.8993796875,0.8998890625,-0.000509375,0.0021242889868327,0.0021347835231616,0.3460568548602794,0.9999502868701567,0.6538934320098774,0.3412823526572323,0.9999643426655692,0.5622609412569599,True,True,1.43787559068033e-06,0.6706704428788265,2.1439330199186377e-06,True,0.0001819759378762,False,0.0001807154765451,10,10,9.873465244563285,9.80946571131744,0.1006203125,0.7490703125,0.74963125,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,paper_mahalanobis,amortized_mlp,,0.6706718807544172,0.2307164695705377,0.78471875,0.78640625,-0.0016874999999999,0.0035455814251132,0.0035533559232682,0.2358300492276168,0.995994907088022,0.7601648578604051,0.230247060294212,0.9965257680438416,0.5614210292990099,True,True,8.460417799011598e-06,0.6706634203366182,1.2614839002187994e-05,True,inf,True,0.0001753238075421,10,10,9.97176208047119,9.80946571131744,0.2152812499999999,0.883496875,0.8832890625,True,True,False,10000,64
invariance_2x2,rot10_dct,4,10,unsupervised_kmeans,amortized_mlp,,0.6706718807544172,0.2307164695705377,0.9024171875,0.9031421875,-0.0007249999999999,0.0021146810850957,0.0021117394425923,0.3495898710888238,0.999960887946936,0.6503710168581122,0.3447795169547519,0.9999724542218588,0.5617824454720358,True,True,2.99771560247704e-06,0.6706688830388147,4.469720124697947e-06,True,0.0001822602957701,False,0.0001782813598734,10,10,9.73755977368309,9.700563699905471,0.0975828125,0.5703265625,0.570521875,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,natural_euclidean,exact_full,,0.0,0.0,0.8995796875,0.9004671875,-0.0008875,0.0021364212358295,0.0021309620287635,0.8995796875,0.8995796875,0.0,0.895392301877774,0.903767073122226,0.0083747712444519,True,True,4.382562075836544e-06,-4.382562075836544e-06,0.0,True,8.760192868370405e-05,False,8.7367630676165e-05,10,10,9.879156574395529,9.817872764638595,0.1004203125,0.7494609375,0.749821875,True,True,True,10000,64
invariance_2x2,pad32_canonical,4,32,paper_mahalanobis,exact_full,,0.0,0.0,0.7866578125,0.786715625,-5.78125000000318e-05,0.003554172888765,0.0035561773649901,0.7866578125,0.7866578125,0.0,0.7796916336380205,0.7936239913619795,0.0139323577239589,True,True,9.958824756407662e-09,-9.958824756407662e-09,0.0,True,inf,True,8.333718648338398e-05,10,10,9.972250136879946,9.817872764638595,0.2133421875,0.88336875,0.8835734375,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.9029421875,0.9026390625,0.0003031249999999,0.0021175388860558,0.0021178087408226,0.9029421875,0.9029421875,0.0,0.8987918112833305,0.9070925637166696,0.0083007524333389,True,True,5.232595840227831e-07,-5.232595840227831e-07,0.0,True,8.102853230044588e-05,False,8.080894310595785e-05,10,10,9.7404824704273,9.703915324578618,0.0970578125,0.57106875,0.5708453125,True,True,True,10000,64
invariance_2x2,pad32_canonical,4,32,natural_euclidean,optimal_diag,,3.552713678800501e-15,0.0,0.9003734375,0.899725,0.0006484374999999,0.0021298235056815,0.0021446884935809,0.9003734375,0.9003734375,0.0,0.8961989834288642,0.9045478915711358,0.0083489081422716,True,True,2.3347346570282406e-06,-2.334734653475527e-06,0.0,True,inf,True,9.54925785421062e-05,10,10,9.879106038354491,9.818932788977618,0.0996265625,0.74955,0.749521875,True,True,True,10000,64
invariance_2x2,pad32_canonical,4,32,paper_mahalanobis,optimal_diag,,3.552713678800501e-15,0.0,0.7863265625,0.7866859375,-0.000359375,0.0035553791098539,0.0035561740200051,0.7863265625,0.7863265625,0.0,0.7793580194446862,0.7932951055553138,0.0139370861106276,True,True,3.846513190690197e-07,-3.84651315516306e-07,0.0,True,5.447678660501081e-05,False,5.283417838309966e-05,10,10,9.972922734377764,9.818932788977618,0.2136734375,0.8832984375,0.8837328125,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,unsupervised_kmeans,optimal_diag,,3.552713678800501e-15,0.0,0.902796875,0.9025296875,0.0002671875,0.0021147262942289,0.0021173735611692,0.902796875,0.902796875,0.0,0.8986520114633113,0.9069417385366888,0.0082897270733774,True,True,4.060904213545359e-07,-4.060904178018223e-07,0.0,True,inf,True,7.021969148211289e-05,10,10,9.739896579561629,9.703169827878614,0.0972031249999999,0.5707640625,0.570978125,True,True,True,10000,64
invariance_2x2,pad32_canonical,4,32,natural_euclidean,amortized_linear,,6.9263801817435695,0.3775166703075771,0.89463125,0.8999765625,-0.0053453125,0.0017224619814008,0.002139478745651,0.0002979730736087,0.999999999999,0.9997020269253912,0.0002866366561984,0.999999999999,0.8977206388273473,True,True,0.0001562554251645,6.926223926318405,2.2559464116108923e-05,True,inf,True,0.0009242182805479,10,10,9.87931865839698,9.813056253486089,0.10536875,0.737390625,0.7496265625,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,paper_mahalanobis,amortized_linear,,6.9263801817435695,0.3775166703075771,0.77083125,0.786421875,-0.015590625,0.003148203596993,0.0035555758543872,6.22795061370196e-05,0.999999999999,0.999937720492863,5.704487449620377e-05,0.999999999999,0.7769446841756101,True,True,0.0007112466028647,6.925668935140704,0.0001026866247884,True,inf,True,0.0026709801736027,10,10,9.973975259096663,9.813056253486089,0.22916875,0.86044375,0.8836234375,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,unsupervised_kmeans,amortized_linear,,6.9263801817435695,0.3775166703075771,0.8981234375,0.9026140625,-0.0044906249999999,0.0017127281679026,0.0021186113504572,0.0003101203035215,0.999999999999,0.9996898796954784,0.0002984354361788,0.999999999999,0.9011819492729104,True,True,0.0001131686506804,6.926267013092889,1.6338787030309886e-05,True,inf,True,0.0009748516231082,10,10,9.74378743892144,9.7085612203595,0.1018765624999999,0.5657140625,0.571003125,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,natural_euclidean,amortized_mlp,,0.0839508530291948,0.1551976536981574,0.900340625,0.90076875,-0.000428125,0.0021236475315997,0.00213003724632,0.7364961680856401,0.9800554298115486,0.2435592617259084,0.7307404138837793,0.9817581092982328,0.1737625602781563,True,True,1.023987124502588e-06,0.0839498290420703,1.2197459436731212e-05,True,0.0001104382636528,False,0.0001086905269095,10,10,9.876613812657224,9.815494020594317,0.099659375,0.74934375,0.749715625,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,paper_mahalanobis,amortized_mlp,,0.0839508530291948,0.1551976536981574,0.7866140625,0.78669375,-7.968749999998082e-05,0.0035483216218131,0.0035510275360362,0.593644281707355,0.9187804862919844,0.3251362045846294,0.585629577575594,0.9231512054367356,0.2079391953031597,True,True,1.891915421758049e-08,0.0839508341100406,2.253598806316017e-07,True,6.858836544107818e-05,False,6.654005157422774e-05,10,10,9.972171383381951,9.815494020594317,0.2133859375,0.8835984375,0.8833,True,True,False,10000,64
invariance_2x2,pad32_canonical,4,32,unsupervised_kmeans,amortized_mlp,,0.0839508530291948,0.1551976536981574,0.90309375,0.902146875,0.000946875,0.0021060527288249,0.0021257567035922,0.7403346329745129,0.9811875049425738,0.2408528719680609,0.7345889481529506,0.9828415178123788,0.1726326651955462,True,True,5.092799484910401e-06,0.0839457602297099,6.06640588052074e-05,True,inf,True,0.0001264877652681,10,10,9.738451824229758,9.70078855795978,0.0969062499999999,0.5705890625,0.570715625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,natural_euclidean,exact_full,,0.0,0.0,0.89983125,0.900525,-0.00069375,0.0021333148697982,0.0021333269313163,0.89983125,0.89983125,0.0,0.8956499528551956,0.9040125471448044,0.0083625942896089,True,True,2.680837136277204e-06,-2.680837136277204e-06,0.0,True,inf,True,0.0001035519705156,10,10,9.878759775834087,9.818921988778698,0.10016875,0.7493328125,0.7497078125,True,True,True,10000,64
invariance_2x2,rotpad32_dct,4,32,paper_mahalanobis,exact_full,,0.0,0.0,0.7860984375,0.786425,-0.0003265625,0.0035539739990826,0.0035569979789001,0.7860984375,0.7860984375,0.0,0.779132648461798,0.793064226538202,0.0139315780764039,True,True,3.1734654330165413e-07,-3.1734654330165413e-07,0.0,True,inf,True,5.0671893967928455e-05,10,10,9.972630127559706,9.818921988778698,0.2139015625,0.8833421875,0.8836,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,unsupervised_kmeans,exact_full,,0.0,0.0,0.9027609375,0.9032765625,-0.000515625,0.0021204239189553,0.0021074370579141,0.9027609375,0.9027609375,0.0,0.8986049066188475,0.9069169683811524,0.0083120617623049,True,True,1.5191396157916489e-06,-1.5191396157916489e-06,0.0,True,6.923664854658902e-05,False,6.754773250645497e-05,10,10,9.74091377771181,9.704542956951514,0.0972390625,0.571009375,0.570921875,True,True,True,10000,64
invariance_2x2,rotpad32_dct,4,32,natural_euclidean,optimal_diag,,29.4376665013529,3.552891327808227e-15,0.8961296875,0.899775,-0.0036453124999999,0.0017729883822558,0.0021407233289707,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8996047447282216,True,True,7.289717912064512e-05,29.43759360417378,2.4763232886443258e-06,True,inf,True,0.0007521524140869,10,10,9.880450948475431,9.81271081759703,0.1038703125,0.739771875,0.7492953125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,paper_mahalanobis,optimal_diag,,29.4376665013529,3.552891327808227e-15,0.774271875,0.7864609375,-0.0121890624999999,0.0032071966512921,0.0035577796443998,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7805579804355326,True,True,0.0004363951991947,29.437230106153702,1.48243815172885e-05,True,inf,True,0.0017203756164305,10,10,9.973670966547092,9.81271081759703,0.2257281249999999,0.8655484375,0.88361875,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,unsupervised_kmeans,optimal_diag,,29.4376665013529,3.552891327808227e-15,0.8988625,0.90256875,-0.00370625,0.0017650069453515,0.0021151519135112,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.9023219136118892,True,True,7.72349932727347e-05,29.437589266359627,2.6236791992050434e-06,True,inf,True,0.0006707916033329,10,10,9.744133815342323,9.70621501649626,0.1011374999999999,0.5671484375,0.5708765625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,natural_euclidean,amortized_linear,,32.85193510329741,0.1155145896962531,0.891928125,0.900328125,-0.0084,0.0015787441038505,0.0021290180590622,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8950224634425471,True,True,0.0003837249799394,32.85155137831747,1.1680437658630457e-05,True,inf,True,0.0017239059606972,10,10,9.883093120186038,9.815215580142947,0.108071875,0.729178125,0.7495390625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,paper_mahalanobis,amortized_linear,,32.85193510329741,0.1155145896962531,0.7540828125,0.7864984375,-0.032415625,0.0029468766250874,0.0035539425927967,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.7598586906841714,True,False,0.0030223177568304,32.84891278554058,9.199816532351074e-05,True,inf,True,0.0094573480409098,10,10,9.97178357647106,9.815215580142947,0.2459171875,0.8372125,0.88363125,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,unsupervised_kmeans,amortized_linear,,32.85193510329741,0.1155145896962531,0.8944,0.902728125,-0.008328125,0.0015743548852285,0.002110261591245,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.897485735574048,True,True,0.0003852885840126,32.851549814713394,1.1728033152420737e-05,True,inf,True,0.0018662495223802,10,10,9.747110476207276,9.70967384438029,0.1056,0.5625921875,0.57105625,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,natural_euclidean,amortized_mlp,,29.724568884243745,0.2952113619378893,0.896378125,0.9001125,-0.0037343749999999,0.0017712457490736,0.0021337661391114,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.8998497666671843,True,True,7.670959727649985e-05,29.724492174646468,2.580679893970193e-06,True,inf,True,0.0007812752164642,10,10,9.883755175365422,9.821432076417718,0.1036218749999999,0.7397921875,0.7496984375,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,paper_mahalanobis,amortized_mlp,,29.724568884243745,0.2952113619378893,0.7749140625,0.786496875,-0.0115828125,0.003191726656153,0.0035545408291823,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.78116984674506,True,True,0.0003943709660667,29.72417451327768,1.3267508356555583e-05,True,inf,True,0.0016937815798491,10,10,9.973284477512392,9.821432076417718,0.2250859375,0.864415625,0.88335,True,True,False,10000,64
invariance_2x2,rotpad32_dct,4,32,unsupervised_kmeans,amortized_mlp,,29.724568884243745,0.2952113619378893,0.8989828125,0.9030203125,-0.0040375,0.0017715100777051,0.0021137020142434,9.999778782798785e-13,0.999999999999,0.999999999998,9.999778782798785e-13,0.999999999999,0.902454972251302,True,True,9.194234520648604e-05,29.724476941898537,3.0931431020761546e-06,True,inf,True,0.0006563463484477,10,10,9.744657149335072,9.7058177502404,0.1010171875,0.5676171875,0.57110625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,random_mean,0.01,0.0100942854914709,0.0048741308025075,0.9002828125,0.9004203125,-0.0001375,0.0021347954341007,0.0021307361251548,0.8524079885466448,0.9374649299858552,0.0850569414392102,0.8475067943749037,0.940798725870162,0.0569602171759336,True,True,1.0538569418383905e-07,0.0100941801057767,1.0440134100911194e-05,True,9.10064498497361e-05,False,9.032335446275344e-05,10,10,9.8773601382289,9.815458813033356,0.0997171875,0.74951875,0.7498015625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,random_mean,0.01,0.0100942854914709,0.0048741308025075,0.787409375,0.786684375,0.0007249999999999,0.0035513162739329,0.0035544680049626,0.7256608466598747,0.8414714860623113,0.1158106394024365,0.718118107480896,0.8476391884787376,0.0762518474160126,True,True,1.567407607110452e-06,0.0100927180838638,0.0001552767264641,True,6.37391387423591e-05,False,6.277224585299221e-05,10,10,9.972373865232289,9.815458813033356,0.212590625,0.883240625,0.8833984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,random_mean,0.01,0.0100942854914709,0.0048741308025075,0.902096875,0.90325625,-0.0011593749999999,0.0021214537544309,0.002103178441933,0.8545398797156651,0.9389131460069046,0.0843732662912394,0.8496596261703041,0.9422160563324944,0.0565952981883806,True,True,7.66375348694513e-06,0.010086621737984,0.00075921703358,True,9.958197373163628e-05,False,9.828608339983732e-05,10,10,9.741201232195696,9.702306528641362,0.0979031249999999,0.5706546875,0.570840625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,geometry_selected_mean,0.01,0.0100453714469353,0.0033749246273306,0.9001609375,0.900371875,-0.0002109375,0.0021299896433214,0.0021277464868604,0.8523936269199041,0.937290172439086,0.0848965455191818,0.8475056363808151,0.94061929654606,0.0568300808200948,True,True,2.478570833857219e-07,0.0100451235898519,2.4673759919683087e-05,True,inf,True,0.0001011524663258,10,10,9.877110910423786,9.814365841757027,0.0998390624999999,0.7498796875,0.7494890625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,geometry_selected_mean,0.01,0.0100453714469353,0.0033749246273306,0.78665,0.7865359375,0.0001140625,0.0035577064955952,0.0035525077310698,0.7249947707969981,0.8406760018308757,0.1156812310338775,0.7174422934019243,0.8468596390090597,0.0761808113294424,True,True,3.874974147733193e-08,0.0100453326971938,3.857472238037927e-06,True,9.624492883677084e-05,False,9.3869456823396e-05,10,10,9.972726623513482,9.814365841757027,0.21335,0.88311875,0.8831703125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,geometry_selected_mean,0.01,0.0100453714469353,0.0033749246273306,0.90259375,0.902446875,0.0001468749999999,0.0021160599205516,0.0021178068019093,0.8552523485411887,0.9392329895112096,0.083980640970021,0.850383380003686,0.9425268725312912,0.0563578474405952,True,True,1.225737385703756e-07,0.0100452488731967,1.220201156501492e-05,True,7.509178020788496e-05,False,7.269759108174678e-05,10,10,9.739265686960884,9.7032358194222,0.09740625,0.5706328125,0.5709390625,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,underdispersed,0.01,0.0099999999999944,0.0,0.8998171875,0.900059375,-0.0002421875,0.0021632211273191,0.0021289094878356,0.8521100570906619,0.9369429447172862,0.0848328876266243,0.8471492662766338,0.940327755890194,0.0569078346329116,True,True,3.257981735043628e-07,0.0099996742018209,3.2579817350454335e-05,True,inf,True,8.431771072085878e-05,10,10,9.879261605297373,9.81927928789057,0.1001828125,0.7496796875,0.750096875,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,underdispersed,0.01,0.0099999999999944,0.0,0.7868328125,0.786609375,0.0002234374999999,0.0035694607984826,0.0035497172072396,0.725339943366637,0.8407258538279063,0.1153859104612693,0.7177629901196749,0.8469311817208605,0.076065965545351,True,True,1.487504155378138e-07,0.0099998512495789,1.4875041553789624e-05,True,inf,True,8.24715279414189e-05,10,10,9.97233098948496,9.81927928789057,0.2131671874999999,0.8840265625,0.8836484375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,underdispersed,0.01,0.0099999999999944,0.0,0.9030875,0.90265625,0.0004312499999999,0.0021318859612061,0.002120929725544,0.8559520686052537,0.9395557942954226,0.0836037256901688,0.8510455661868361,0.9428734166300712,0.0562204302971278,True,True,1.0596704767973776e-06,0.0099989403295176,0.0001059670476797,True,7.388964248748151e-05,False,7.313451795145617e-05,10,10,9.739599412080487,9.703264201478715,0.0969124999999999,0.57098125,0.5710078125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,overdispersed,0.01,0.0099999999999766,0.0,0.900296875,0.90048125,-0.000184375,0.0021111826470435,0.0021326340383901,0.8526727290108631,0.937327063960264,0.0846543349494008,0.8478285302365368,0.9406281182110184,0.0566062627516685,True,True,1.8956409530016877e-07,0.0099998104358813,1.895640953006105e-05,True,9.723387900768827e-05,False,9.652099126463424e-05,10,10,9.879077148990058,9.817951422605791,0.099703125,0.74950625,0.7495875,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,overdispersed,0.01,0.0099999999999766,0.0,0.786328125,0.7868421875,-0.0005140624999999,0.0035414583733985,0.0035547337400375,0.7247925349109272,0.8402772420225342,0.1154847071116069,0.7172766765997761,0.8464357973131471,0.075992706812085,True,True,7.873334071071842e-07,0.0099992126665695,7.873334071090191e-05,True,inf,True,5.8627036893853295e-05,10,10,9.972578071622936,9.817951422605791,0.2136718749999999,0.8831046875,0.883509375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,overdispersed,0.01,0.0099999999999766,0.0,0.903484375,0.902409375,0.001075,0.0020828273873249,0.0021196473561691,0.8564192850286155,0.939871924365313,0.0834526393366974,0.8516233206320971,0.9431112468881652,0.0559433960470598,True,True,6.5826848685572505e-06,0.0099934173151081,0.0006582684868572,True,inf,True,7.367366757772278e-05,10,10,9.738942668044947,9.703639990992013,0.096515625,0.57075625,0.5709203125,True,True,True,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,random_mean,0.05,0.0504714274573546,0.0243706540125376,0.9005546875,0.900359375,0.0001953125,0.0021309981999005,0.0021342990997721,0.7799886579612709,0.969229154886721,0.18924049692545,0.7744367416030469,0.971467396385228,0.1302947023687581,True,True,2.1273075727929066e-07,0.0504712147265974,4.214874989597536e-06,True,0.0001303937460059,False,0.0001288004839901,10,10,9.878095796421269,9.815168218018874,0.0994453125,0.7495890625,0.749825,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,random_mean,0.05,0.0504714274573546,0.0243706540125376,0.787209375,0.786571875,0.0006374999999999,0.0035528949398633,0.0035553401423423,0.6409684907218529,0.8960274542167738,0.2550589634949208,0.6330103688691191,0.9010426682278748,0.1611626802130129,True,True,1.2113113912787417e-06,0.0504702161459634,2.3999943181758164e-05,True,0.0001109111667879,False,0.0001047495557903,10,10,9.972248885640962,9.815168218018874,0.212790625,0.8830078125,0.8837625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,random_mean,0.05,0.0504714274573546,0.0243706540125376,0.90254375,0.9025234375,2.031250000000817e-05,0.002124363536821,0.0021198687158346,0.7826490981275154,0.970300792701044,0.1876516945735287,0.7770922173246986,0.972510015147149,0.1296152852074706,True,True,2.3451194517657044e-09,0.0504714251122352,4.646429811693336e-08,True,8.952231384702863e-05,False,8.890356009834735e-05,10,10,9.741377595209563,9.70380362668068,0.09745625,0.57028125,0.5707625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,geometry_selected_mean,0.05,0.0502268572346766,0.016874623136653,0.9001640625,0.9002953125,-0.0001312499999999,0.0021332802267185,0.0021324254930406,0.7798160807191497,0.9689105939736268,0.1890945132544771,0.7742647984421185,0.9711601430206718,0.1300804933022499,True,True,9.59176833159798e-08,0.0502267613169933,1.9096891304152353e-06,True,0.0001169654124214,False,0.0001167513123929,10,10,9.876201707919543,9.812527381726028,0.0998359374999999,0.749571875,0.749515625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,geometry_selected_mean,0.05,0.0502268572346766,0.016874623136653,0.786646875,0.786471875,0.0001749999999999,0.0035524247235483,0.0035545390157388,0.6407090852937859,0.895409839522661,0.254700754228875,0.6327572311739531,0.9004340089718733,0.1608523962842016,True,True,9.119988307818429e-08,0.0502267660347935,1.815759298895967e-06,True,0.0001029151703613,False,0.0001023889883736,10,10,9.972793697309672,9.812527381726028,0.213353125,0.8828796875,0.8836140625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,geometry_selected_mean,0.05,0.0502268572346766,0.016874623136653,0.9021125,0.903478125,-0.001365625,0.0021282387622363,0.0021072021025446,0.7824189071088896,0.9699645752759122,0.1875456681670225,0.7768590834799416,0.9721872959817428,0.1294247644940417,True,True,1.0648032043676776e-05,0.0502162092026329,0.0002119987717711,True,0.0001239904791509,False,0.0001205795790846,10,10,9.739864315280917,9.702310673120706,0.0978875,0.570325,0.5709265625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,underdispersed,0.05,0.0500000000001286,0.0,0.900403125,0.90034375,5.937499999997264e-05,0.0021765831344248,0.002127556232076,0.7804586816564332,0.96894105435107,0.1884823726946367,0.774794647169178,0.9712375126310446,0.1298745807742946,True,True,1.9649028151637703e-08,0.0499999803511004,3.929805630317433e-07,True,0.0001398433896125,False,0.0001394465732372,10,10,9.878747603078391,9.818437421365587,0.099596875,0.75036875,0.7495078125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,underdispersed,0.05,0.0500000000001286,0.0,0.7871,0.78673125,0.00036875,0.0035917347111821,0.0035519835763558,0.6415865245597858,0.8955430508498365,0.2539565262900507,0.6335445235478189,0.900624046261458,0.1605952764860982,True,True,4.05380658809846e-07,0.0499995946194697,8.107613176176066e-06,True,inf,True,7.383632016032835e-05,10,10,9.9726767849295,9.818437421365587,0.2128999999999999,0.8847671875,0.8835234375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,underdispersed,0.05,0.0500000000001286,0.0,0.9029734375,0.9025171875,0.00045625,0.0021589714371208,0.0021250007054357,0.783894790666945,0.970330397706036,0.1864356070390909,0.7782473439334654,0.9725794420665088,0.1289576775832915,True,True,1.1846705804468508e-06,0.0499988153295481,2.369341160887607e-05,True,inf,True,0.0001069293074,10,10,9.740838974002244,9.70349878288552,0.0970265624999999,0.5710359375,0.5709453125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,overdispersed,0.05,0.0500000000000682,0.0,0.9002765625,0.9004390625,-0.0001625,0.0020845796479639,0.0021269311079668,0.7802899527322302,0.9688722017642692,0.1885822490320389,0.7748657342918739,0.9710739208891114,0.1294966043181354,True,True,1.4720528358004885e-07,0.0499998527947846,2.9441056715969603e-06,True,inf,True,0.000111986715293,10,10,9.879259138466931,9.818313305576616,0.0997234375,0.7488375,0.7494734375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,overdispersed,0.05,0.0500000000000682,0.0,0.7859984375,0.786453125,-0.0004546874999999,0.0035211904912486,0.0035569684772813,0.6403246324874019,0.894743136648258,0.2544185041608561,0.6324481800119885,0.8997331366118229,0.1604517908508587,True,True,6.151848568841742e-07,0.0499993848152113,1.23036971376667e-05,True,inf,True,7.377408081415759e-05,10,10,9.972397825629455,9.818313305576616,0.2140015625,0.8821375,0.883803125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,overdispersed,0.05,0.0500000000000682,0.0,0.9025421875,0.9025,4.218750000006821e-05,0.0020703375315971,0.0021229784779465,0.7833170058006953,0.970098495293877,0.1867814894931817,0.7779052027676758,0.9722608985902552,0.1286948462942545,True,True,1.0114435296784329e-08,0.0499999898856329,2.0228870593541057e-07,True,inf,True,9.277981796911498e-05,10,10,9.740226408796657,9.703078048946956,0.0974578124999999,0.5705640625,0.57093125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,random_mean,0.1,0.1009428549147093,0.0487413080250751,0.9001796875,0.9004515625,-0.000271875,0.0021362138598872,0.0021330363947963,0.7168277495539692,0.9836841887968104,0.2668564392428411,0.7109693424198069,0.9851862477560116,0.1933973242455721,True,True,4.119670080961224e-07,0.1009424429477013,4.081190376913845e-06,True,0.0001639706461799,False,0.0001634712077149,10,10,9.877947594366647,9.81164999956646,0.0998203125,0.7494234375,0.7496078125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,random_mean,0.1,0.1009428549147093,0.0487413080250751,0.7872359375,0.7867953125,0.0004406249999999,0.003555537039217,0.0035540960531947,0.5740358486264071,0.9279584354081252,0.3539225867817179,0.5659984043385184,0.9320536023620252,0.228206385758347,True,True,5.789860018885285e-07,0.1009422759287075,5.735779935863085e-06,True,inf,True,0.0001185058378851,10,10,9.971870933450209,9.81164999956646,0.2127640625,0.882803125,0.883428125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,random_mean,0.1,0.1009428549147093,0.0487413080250751,0.902240625,0.9029671875,-0.0007265625,0.0021251806884667,0.0021141327437547,0.719734013309381,0.9844303104379656,0.2646962971285844,0.7138756939162112,0.9858979477323672,0.1925302852331836,True,True,3.0058026856122485e-06,0.1009398491120237,2.9777270398702015e-05,True,0.0001493007185936,False,0.0001483634765063,10,10,9.744516808501688,9.70465572774233,0.0977593749999999,0.5703890625,0.5706734375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,geometry_selected_mean,0.1,0.1004537144693532,0.033749246273306,0.89958125,0.900440625,-0.0008593749999999,0.0021445429446855,0.0021282208866504,0.7165289506248651,0.9833699706518512,0.266841020026986,0.7106582029647138,0.9848912461582008,0.1931263512068698,True,True,4.108565381488326e-06,0.1004496059039717,4.090008421482293e-05,True,0.0001714842780631,False,0.0001709365621582,10,10,9.87474482947905,9.811892100018108,0.10041875,0.749490625,0.74915,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,geometry_selected_mean,0.1,0.1004537144693532,0.033749246273306,0.78669375,0.786640625,5.312499999998721e-05,0.0035499107145306,0.0035527328910024,0.5739696324845088,0.92740343322714,0.3534338007426311,0.5659500362949073,0.9315051989737072,0.2277015387055727,True,True,8.408258610190559e-09,0.1004537060610946,8.370281432207045e-08,True,0.0001660656717631,False,0.0001629331378266,10,10,9.97251796931991,9.811892100018108,0.21330625,0.8828859375,0.88329375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,geometry_selected_mean,0.1,0.1004537144693532,0.033749246273306,0.90191875,0.902890625,-0.0009718749999999,0.0021273625269423,0.0021159729807027,0.7198203606235769,0.9842226693557504,0.2644023087321734,0.7139625797382261,0.98570169529171,0.1921258008145808,True,True,5.370393906739567e-06,0.1004483440754465,5.3461377064140154e-05,True,0.0001212342544404,False,0.0001204607817888,10,10,9.73881422136037,9.701740930116836,0.09808125,0.57014375,0.571015625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,underdispersed,0.1,0.0999999999999978,0.0,0.90045625,0.900253125,0.0002031249999999,0.0021900440171942,0.0021312047610792,0.7182622688450302,0.9836033802127374,0.2653411113677072,0.7122563772094441,0.9851501905142764,0.1924923590642566,True,True,2.2987680525483978e-07,0.0999997701231926,2.2987680525484467e-06,True,inf,True,9.401213440718598e-05,10,10,9.8790547380699,9.818715738420384,0.09954375,0.7504765625,0.749528125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,underdispersed,0.1,0.0999999999999978,0.0,0.787034375,0.7866984375,0.0003359374999999,0.0036037291684851,0.0035540732528175,0.5748861412479886,0.927388619299223,0.3525024780512343,0.5667418477458421,0.9315558304742296,0.2273558364243886,True,True,3.363960925992899e-07,0.0999996636039052,3.3639609259929703e-06,True,inf,True,7.267777061211458e-05,10,10,9.9726385891319,9.818715738420384,0.212965625,0.8850890625,0.88325,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,underdispersed,0.1,0.0999999999999978,0.0,0.9036546875,0.902665625,0.0009890624999999,0.0021678186022666,0.0021202335603792,0.7227796606375168,0.9847613858157052,0.2619817251781885,0.7167865651542705,0.9862500100015432,0.191117046806172,True,True,5.58395012352237e-06,0.0999944160498743,5.5839501235224894e-05,True,inf,True,8.293820384942056e-05,10,10,9.738962508804386,9.703925773747835,0.0963453125,0.57143125,0.5708203125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,overdispersed,0.1,0.1000000000000014,0.0,0.899578125,0.9000125,-0.0004343749999999,0.0020797079671155,0.0021317588583627,0.7170284299796674,0.9832799825363008,0.2662515525566333,0.7113359095269249,0.9847612662282056,0.1923184430886214,True,True,1.0470013313905696e-06,0.09999895299867,1.0470013313905549e-05,True,inf,True,0.0001057963352172,10,10,9.878084881944934,9.816932699822416,0.100421875,0.7480640625,0.7496671875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,overdispersed,0.1,0.1000000000000014,0.0,0.7859109375,0.7869,-0.0009890625,0.0035039542623196,0.0035542035645817,0.5735859790747192,0.9267193165157308,0.3531333374410115,0.5656772303578869,0.9307830585298768,0.2271014574962596,True,True,2.91357037460172e-06,0.0999970864296268,2.913570374601679e-05,True,7.414201255718806e-05,False,7.234031232614558e-05,10,10,9.973009609318956,9.816932699822416,0.2140890625,0.88176875,0.8836125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,overdispersed,0.1,0.1000000000000014,0.0,0.9025859375,0.902528125,5.78125000000318e-05,0.0020524694818171,0.0021178131678331,0.721266062336379,0.9843779534488596,0.2631118911124805,0.7156055956999267,0.9858024958721028,0.191003181984435,True,True,1.899984446856339e-08,0.0999999810001569,1.8999844468563124e-07,True,8.801044261129266e-05,False,8.721363708798176e-05,10,10,9.740035993016605,9.70411257553206,0.0974140624999999,0.57045625,0.571075,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,random_mean,0.25,0.2523571372867734,0.1218532700626879,0.900315625,0.9002109375,0.0001046874999999,0.0021395509516399,0.0021291061276498,0.5801190977746067,0.9968398479713718,0.4167207501967651,0.5741694101174986,0.9973055521486732,0.3303397347477157,True,True,6.101934216022305e-08,0.2523570762674313,2.417975683837384e-07,True,0.0002581642839201,False,0.0002567338806302,10,10,9.876603712630892,9.8084920595267,0.099684375,0.749628125,0.749475,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,random_mean,0.25,0.2523571372867734,0.1218532700626879,0.787921875,0.786996875,0.0009249999999999,0.0035448229898192,0.0035496304421324,0.4405537442181998,0.9702212992642948,0.5296675550460951,0.4329533510435512,0.9725714035326286,0.3619163770164945,True,True,2.5547820526625274e-06,0.2523545825047207,1.01236766280136e-05,True,0.0002313670255696,False,0.0002304005022675,10,10,9.971199104073944,9.8084920595267,0.212078125,0.8825203125,0.8833828125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,random_mean,0.25,0.2523571372867734,0.1218532700626879,0.901909375,0.902540625,-0.0006312499999999,0.0021253384901188,0.0021168905254105,0.5824012109053243,0.9970216901101202,0.4146204792047959,0.5764608028541416,0.9974688975692028,0.3296142355864914,True,True,2.2607260468775897e-06,0.2523548765607266,8.958439104135768e-06,True,0.0002490376728029,False,0.0002482831745962,10,10,9.744978218702572,9.703328805444928,0.0980906249999999,0.5698796875,0.570771875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,geometry_selected_mean,0.25,0.2511342861733832,0.0843731156832651,0.899575,0.8996859375,-0.0001109375,0.0021429623995703,0.0021339853044734,0.5799936089079124,0.9967123338009544,0.416718724893042,0.5740467638129434,0.9971905895338512,0.3297284424902144,True,True,6.816035034870821e-08,0.2511342180130329,2.714099750666871e-07,True,0.0003202061279539,False,0.0003193751474212,10,10,9.872482898144227,9.807030739730278,0.1004249999999999,0.7493125,0.7498375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,geometry_selected_mean,0.25,0.2511342861733832,0.0843731156832651,0.7863515625,0.7860625,0.0002890625,0.00355358335136,0.0035588207861209,0.4396954855052499,0.969482020059304,0.529786534554054,0.4320926295794091,0.9718666166227032,0.3612239562892566,True,True,2.485146328536948e-07,0.2511340376587503,9.895687149707635e-07,True,0.0003236399308932,False,0.0003214025943971,10,10,9.972649143774282,9.807030739730278,0.2136484374999999,0.88228125,0.88364375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,geometry_selected_mean,0.25,0.2511342861733832,0.0843731156832651,0.9009234375,0.9029390625,-0.0020156249999999,0.0021398769397429,0.0021139169963334,0.5819195897965488,0.9968703959723634,0.4149508061758146,0.5759559892324686,0.9973346921864784,0.3291616070694276,True,True,2.303685360941247e-05,0.2511112493197738,9.173121663486369e-05,True,inf,True,0.0002538820042765,10,10,9.738105474065396,9.701464065624013,0.0990765624999999,0.5695046875,0.570840625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,underdispersed,0.25,0.2499999999996305,0.0,0.9007078125,0.9003953125,0.0003124999999999,0.002233011559319,0.0021255778509511,0.5824769683639586,0.9968080800614062,0.4143311116974476,0.5762583325809925,0.997298256333002,0.3288261825752729,True,True,5.449560048238072e-07,0.2499994550436257,2.1798240192984502e-06,True,0.0001074287110027,False,0.000106941060321,10,10,9.878117587418464,9.818396540509069,0.0992921875,0.750959375,0.7494390625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,underdispersed,0.25,0.2499999999996305,0.0,0.7877875,0.7871484375,0.0006390625,0.003630235715945,0.0035491016808392,0.4420828325614939,0.9697984165395556,0.5277155839780617,0.4342924647898331,0.9722260399012737,0.3606102972134191,True,True,1.2196654182615105e-06,0.2499987803342122,4.878661673053252e-06,True,inf,True,8.741638636165432e-05,10,10,9.972249534216653,9.818396540509069,0.2122125,0.88573125,0.8834734375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,underdispersed,0.25,0.2499999999996305,0.0,0.9033140625,0.9028671875,0.000446875,0.0022158812080826,0.0021130195123356,0.5862216123992929,0.9971054196957796,0.4108838072964866,0.5799988354530804,0.9975652914755953,0.3276583542147615,True,True,1.140112300911198e-06,0.2499988598873296,4.560449203651531e-06,True,0.0001210371056355,False,0.0001183196139632,10,10,9.738795282323244,9.703714221948776,0.0966859374999999,0.571665625,0.570659375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,overdispersed,0.25,0.2500000000000071,0.0,0.8998765625,0.90026875,-0.0003921874999999,0.0020363667695491,0.0021333882377144,0.5812892485613333,0.9967098708610048,0.4154206222996716,0.5756296499888377,0.997166532286062,0.3282381913794787,True,True,8.555562323264384e-07,0.2499991444437747,3.422224929305656e-06,True,0.0001087915704558,False,0.0001065576006005,10,10,9.878812667379314,9.81769515348324,0.1001234374999999,0.7482484375,0.749515625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,overdispersed,0.25,0.2500000000000071,0.0,0.7849875,0.7869203125,-0.0019328125000001,0.003477303329463,0.0035537637293612,0.4390054153071799,0.9688197126581044,0.5298142973509244,0.4315781204559549,0.9711790123203324,0.3602248940697925,True,True,1.111534084930507e-05,0.2499888846591578,4.446136339721902e-05,True,inf,True,0.0001178167955501,10,10,9.973091620538966,9.81769515348324,0.2150125,0.8810140625,0.8833765625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,overdispersed,0.25,0.2500000000000071,0.0,0.9022515625,0.903053125,-0.0008015624999999,0.002022762159545,0.0021108420199476,0.5846911856184454,0.9969861391176944,0.412294953499249,0.5790266851982115,0.9974176410860388,0.3271894911344969,True,True,3.6604323913859904e-06,0.2499963395676157,1.4641729565543545e-05,True,inf,True,0.0001320851562138,10,10,9.740755786547346,9.70416015607618,0.0977484374999999,0.57011875,0.570884375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,random_mean,0.5,0.5047142745735469,0.2437065401253759,0.9003078125,0.9000625,0.0002453125,0.0021395379416624,0.002135867601653,0.4231592021482024,0.9997550831901868,0.5765958810419842,0.4178152407481231,0.9998126553001562,0.4866860661175353,True,True,3.347529274179504e-07,0.5047139398206195,6.632523474807531e-07,True,0.0003972767272558,False,0.000395777546935,10,10,9.875740362509063,9.805221413543698,0.0996921874999999,0.7491625,0.749603125,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,random_mean,0.5,0.5047142745735469,0.2437065401253759,0.78770625,0.786615625,0.001090625,0.0035535530091364,0.0035551879704857,0.3010366430564234,0.9916157745937724,0.6905791315373491,0.2946040099589564,0.9925670383594952,0.5000672039389511,True,True,3.5476118313707353e-06,0.5047107269617155,7.028950854160512e-06,True,0.0004432608834441,False,0.0004420035314954,10,10,9.970842147413371,9.805221413543698,0.2122937499999999,0.8825015625,0.8831640625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,random_mean,0.5,0.5047142745735469,0.2437065401253759,0.9017484375,0.90231875,-0.0005703124999999,0.0021366763204757,0.0021252584742836,0.4250143918021032,0.9997760996594834,0.5747617078573802,0.4196489204203509,0.9998299182034196,0.4862874026677816,True,True,1.8419271691066117e-06,0.5047124326463778,3.649445363246223e-06,True,0.0004075024656426,False,0.000403059089862,10,10,9.746718061554336,9.704689833062082,0.0982515625,0.5692515625,0.570715625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,geometry_selected_mean,0.5,0.5022685723467664,0.1687462313665303,0.8992578125,0.9005515625,-0.0012937499999999,0.0021555018773361,0.0021302043382975,0.4230647926929645,0.9997324841293128,0.5766676914363482,0.4176946158264277,0.999794514379108,0.485787980353151,True,True,9.308862926961196e-06,0.5022592634838394,1.8533636065396412e-05,True,0.0005353996317639,False,0.0005336393626511,10,10,9.869037398482336,9.802445507425686,0.1007421874999999,0.749625,0.7496140625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,geometry_selected_mean,0.5,0.5022685723467664,0.1687462313665303,0.786440625,0.7865734375,-0.0001328124999999,0.0035491713343736,0.0035579867102906,0.3009174356349295,0.991334163714928,0.6904167280799985,0.2944995994548197,0.9923044561669904,0.4988974013605526,True,True,5.25284441564133e-08,0.5022685198183222,1.045823829091733e-07,True,0.0006168812320981,False,0.0006126935036446,10,10,9.972382797902045,9.802445507425686,0.213559375,0.8817625,0.88371875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,geometry_selected_mean,0.5,0.5022685723467664,0.1687462313665303,0.9001875,0.902046875,-0.0018593749999999,0.0021573486750999,0.0021286239671787,0.4242577979601283,0.9997471330522596,0.5754893350921312,0.4188646775281189,0.9998066980587992,0.485551225875077,True,True,1.9454653464420725e-05,0.5022491176933019,3.873356713027473e-05,True,0.0003699027328218,False,0.0003691112322164,10,10,9.738076936506904,9.699515460818509,0.0998124999999999,0.569153125,0.570809375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,underdispersed,0.5,0.5000000000000071,0.0,0.901171875,0.8999453125,0.0012265624999999,0.0022672668107415,0.0021356223999867,0.4266932647923851,0.9997564804478604,0.5730632156554752,0.4209997394799443,0.9998172457280494,0.4846159784691091,True,True,8.384557530445591e-06,0.4999916154424766,1.6769115060890945e-05,True,0.0001483771344839,False,0.0001478578988995,10,10,9.878501718708202,9.818903912612202,0.098828125,0.751296875,0.749290625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,underdispersed,0.5,0.5000000000000071,0.0,0.78841875,0.7862421875,0.0021765624999999,0.003659104601768,0.0035565988394139,0.3037494096722108,0.9915232218064122,0.6877738121342013,0.2970926314734653,0.9925120979082588,0.4984979635459999,True,True,1.41290174581238e-05,0.499985870982549,2.8258034916247197e-05,True,0.0001255803028297,False,0.0001209989510516,10,10,9.972066690501276,9.818903912612202,0.21158125,0.8863734375,0.8836234375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,underdispersed,0.5,0.5000000000000071,0.0,0.9032703125,0.9028296875,0.0004406249999999,0.0022525220024721,0.0021145913397569,0.4294149048527655,0.9997867152726476,0.5703718104198819,0.4237136338440771,0.999841475012043,0.4839716217807682,True,True,1.108040380510449e-06,0.4999988919596266,2.2160807610208665e-06,True,0.0001182399694945,False,0.0001158395705181,10,10,9.738475702238244,9.702639495452305,0.0967296875,0.5718734375,0.57080625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,overdispersed,0.5,0.4999999999999893,0.0,0.8993875,0.900075,-0.0006874999999999,0.0019974033732476,0.0021384908873467,0.4243958194334601,0.999728494754578,0.5753326753211178,0.4194080079193627,0.9997871559467538,0.4838944026922026,True,True,2.6222814397057178e-06,0.4999973777185496,5.244562879411547e-06,True,0.0001305105375376,False,0.0001293092534725,10,10,9.878663877208806,9.816218278260914,0.1006125,0.7471515625,0.749690625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,overdispersed,0.5,0.4999999999999893,0.0,0.78415625,0.7859609375,-0.0018046874999999,0.003450778963584,0.0035602121045702,0.2997797042203305,0.9909032666571792,0.6911235624368488,0.2935604770813892,0.9918757906114912,0.4973592996872356,True,True,9.660398317403026e-06,0.4999903396016719,1.9320796634806463e-05,True,inf,True,0.0001457565649872,10,10,9.9728384526479,9.816218278260914,0.21584375,0.879596875,0.883571875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,overdispersed,0.5,0.4999999999999893,0.0,0.9022515625,0.9023078125,-5.624999999997993e-05,0.0019838319591824,0.0021271403397737,0.4280908969267647,0.9997723904271768,0.571681493500412,0.4230839390972162,0.9998236166711488,0.4830559340427816,True,True,1.7944286393669782e-08,0.4999999820557029,3.588857278734033e-08,True,inf,True,0.0001611427827185,10,10,9.740981599399795,9.70354041444812,0.0977484374999999,0.569821875,0.5707296875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,random_mean,1.0,1.0094285491470938,0.4874130802507517,0.9003640625,0.90023125,0.0001328124999999,0.0021395466444705,0.0021335653797468,0.2341530870380881,0.9999984632296818,0.7658453761915937,0.2303651965938651,0.9999990588990524,0.6741923773292972,True,True,9.823601306615777e-08,1.009428450911081,9.731844135888694e-08,True,0.0008103651396304,False,0.000808374651507,10,10,9.874713476828566,9.800082063042352,0.0996359375,0.7490171875,0.7493984375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,random_mean,1.0,1.0094285491470938,0.4874130802507517,0.788415625,0.7863421875,0.0020734374999999,0.0035459758941601,0.0035546000775454,0.1509274262933684,0.999258634431044,0.8483312081376757,0.1467220551471446,0.9993929509733648,0.6486436826054093,True,True,1.282475213344172e-05,1.0094157243949604,1.2704962767575638e-05,True,inf,True,0.0008141380673535,10,10,9.969855398862924,9.800082063042352,0.211584375,0.88100625,0.88346875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,random_mean,1.0,1.0094285491470938,0.4874130802507517,0.90111875,0.9027421875,-0.0016234375,0.0021434081546705,0.0021171480584191,0.2348421142285497,0.999998588927065,0.7651564746985152,0.231035060232185,0.999999142967782,0.6742847697509692,True,True,1.4935150073291024e-05,1.0094136139970205,1.479564857355216e-05,True,0.0006432695007268,False,0.0006398973638632,10,10,9.749044036807026,9.705849588360683,0.09888125,0.5684078125,0.57106875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,geometry_selected_mean,1.0,1.0045371446935327,0.3374924627330606,0.8992140625,0.9004796875,-0.0012656249999999,0.002148024556297,0.0021310387472159,0.2344241085615086,0.999998167079705,0.7655740585181964,0.2306259615899002,0.9999988651773646,0.6727982290404421,True,True,8.903572896635289e-06,1.004528241120636,8.863358556394266e-06,True,inf,True,0.0009773267744233,10,10,9.86507185769363,9.794526796947926,0.1007859374999999,0.7491671875,0.7497875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,geometry_selected_mean,1.0,1.0045371446935327,0.3374924627330606,0.78619375,0.7865703125,-0.0003765624999999,0.0035487318721722,0.0035538494602765,0.1505538324418576,0.9991933427429692,0.8486395103011116,0.1463556980577987,0.9993366123693904,0.646793566411659,True,True,4.2214902772215977e-07,1.004536722544505,4.2024232747605394e-07,True,0.0011188642064912,False,0.00111443795366,10,10,9.972368502708436,9.794526796947926,0.2138062499999999,0.8803171875,0.883521875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,geometry_selected_mean,1.0,1.0045371446935327,0.3374924627330606,0.8992703125,0.902740625,-0.0034703124999999,0.0021635335092583,0.0021211453078355,0.2344753205266303,0.9999981783255408,0.7655228577989106,0.2306490769469621,0.9999988767888058,0.6728617612311841,True,True,6.786746903455045e-05,1.004469277224498,6.756093529548444e-05,True,inf,True,0.0007238935990984,10,10,9.737965786552648,9.69820330275877,0.1007296875,0.56825,0.570815625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,underdispersed,1.0,1.000000000000007,0.0,0.9013921875,0.899846875,0.0015453125,0.0023238812061939,0.0021399452675473,0.2376514003365245,0.9999984950726004,0.7623470947360758,0.2334923858723693,0.9999991237522132,0.6724546087917708,True,True,1.3309619608068606e-05,0.999986690380399,1.3309619608068513e-05,True,0.0001949554749698,False,0.0001932775333469,10,10,9.87758048410861,9.81882794691022,0.0986078124999999,0.7519265625,0.749215625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,underdispersed,1.0,1.000000000000007,0.0,0.7887828125,0.7866359375,0.0021468749999999,0.0036968758557952,0.0035546234070239,0.1530620493418357,0.9992326130079192,0.8461705636660836,0.1486373798749329,0.9993765644454826,0.6473913093024258,True,True,1.3764315197263566e-05,0.9999862356848098,1.3764315197263468e-05,True,0.0002002614617185,False,0.0001962208596369,10,10,9.972779297709163,9.81882794691022,0.2112171874999999,0.8875171875,0.8835234375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,underdispersed,1.0,1.000000000000007,0.0,0.9041578125,0.9025546875,0.001603125,0.002305921546442,0.0021174782609574,0.2402173253665315,0.9999989099976052,0.7597815846310737,0.2360401252507182,0.9999993817834648,0.6726372934803081,True,True,1.468274930975142e-05,0.9999853172506974,1.4682749309751314e-05,True,0.0001700957658153,False,0.0001650494762387,10,10,9.738234172890907,9.703075839757782,0.0958421874999999,0.5719703125,0.571015625,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,natural_euclidean,overdispersed,1.0,1.0000000000000036,0.0,0.898903125,0.900353125,-0.0014499999999999513,0.0019595982771512684,0.00213047181893837,0.23536849124789738,0.9999980168366533,0.764629525588756,0.23189343475676483,0.9999987117752458,0.6708505028664516,True,True,1.1667176467645979e-05,0.9999883328235359,1.1667176467645938e-05,True,inf,True,0.00019569626903937254,10,10,9.879255215094812,9.817268484069658,0.10109687499999997,0.745884375,0.7494796875,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,paper_mahalanobis,overdispersed,1.0,1.0000000000000036,0.0,0.7835171875,0.78716875,-0.003651562499999983,0.0034027457327730094,0.0035509824749634434,0.1498367695392535,0.9991144625250861,0.8492776929858326,0.14582632410241436,0.999262149695383,0.6443602450338207,True,True,3.9630107961748616e-05,0.9999603698920418,3.9630107961748474e-05,True,inf,True,0.00021499880504779632,10,10,9.972862517544577,9.817268484069658,0.2164828125,0.8771296875,0.8838375,True,True,False,10000,64
fixed_KL_calibration,native_d10_calibration,4,10,unsupervised_kmeans,overdispersed,1.0,1.0000000000000036,0.0,0.90158125,0.902834375,-0.001253124999999966,0.0019334953009224301,0.0021104329368174714,0.2378258179333146,0.9999985270860096,0.762172709152695,0.2343569397648435,0.9999990591416714,0.6710139610249645,True,True,8.91619637853158e-06,0.999991083803625,8.916196378531548e-06,True,inf,True,0.0001659491721591288,10,10,9.741725254952502,9.70471195959252,0.09841875,0.5690515625,0.5708734375,True,True,False,10000,64


==> anc/experiments_2026/exp21_ppca_stress_suite/ppca_core.py <==
#!/usr/bin/env python3
"""Core mathematics and learners for the Exp21 PPCA stress suite."""

from __future__ import annotations

import hashlib
import math
import random
import warnings
from dataclasses import dataclass, replace
from pathlib import Path

import numpy as np
import torch
from scipy.fft import dct
from scipy.optimize import brentq
from sklearn.cluster import KMeans
from sklearn.decomposition import PCA
from sklearn.model_selection import StratifiedKFold, train_test_split
from torch import nn
from torch.utils.data import DataLoader, TensorDataset


RANKS = (2, 5, 10, 20, 32)
FOLDS = tuple(range(5))
K = 10
S = 64
TARGETS = (0.01, 0.05, 0.10, 0.25, 0.50, 1.00)
PRIMARY_TARGET = 0.05

# This host's Accelerate-backed NumPy emits spurious floating-point warnings
# from finite matrix products (reproduced in an independent Exp20 audit).
# Every persisted primary quantity is explicitly checked for finiteness.
warnings.filterwarnings("ignore", message=r".* encountered in matmul", category=RuntimeWarning)


def array_hash(values: np.ndarray) -> str:
    a = np.ascontiguousarray(values)
    return hashlib.sha256(a.view(np.uint8)).hexdigest()


def stable_seed(*parts: object) -> int:
    raw = "|".join(map(str, parts)).encode()
    return int(hashlib.sha256(raw).hexdigest()[:8], 16)


def make_partitions(y: np.ndarray):
    skf = StratifiedKFold(n_splits=5, shuffle=True, random_state=2100)
    parts, seen = [], []
    for fold, (_, pool) in enumerate(skf.split(np.zeros(len(y)), y)):
        train_idx, val_idx = train_test_split(
            pool, test_size=2000, stratify=y[pool], random_state=2200 + fold
        )
        train_idx = np.sort(train_idx.astype(np.int64))
        val_idx = np.sort(val_idx.astype(np.int64))
        assert len(train_idx) == 10_000 and len(val_idx) == 2_000
        assert not np.intersect1d(train_idx, val_idx).size
        parts.append((train_idx, val_idx))
        seen.append(np.concatenate([train_idx, val_idx]))
    all_seen = np.concatenate(seen)
    assert len(all_seen) == len(y) == len(np.unique(all_seen))
    assert set(all_seen.tolist()) == set(range(len(y)))
    return parts


def fit_or_load_base(X: np.ndarray, train_idx: np.ndarray, fold: int, cache_dir: Path):
    cache_dir.mkdir(parents=True, exist_ok=True)
    path = cache_dir / f"ppca_fold{fold}.npz"
    source_hash = hashlib.sha256(Path(__file__).read_bytes()).hexdigest()
    identity_payload = "|".join([
        array_hash(train_idx), array_hash(X[train_idx]), source_hash,
        "PCA:n_components=32|svd_solver=randomized|iterated_power=7",
        f"random_state={2300 + fold}",
    ])
    identity = hashlib.sha256(identity_payload.encode()).hexdigest()
    if path.exists():
        c = np.load(path, allow_pickle=False)
        if str(c["identity"].item()) != identity:
            raise AssertionError(f"stale PPCA cache identity: fold={fold}")
        if int(c["fold"].item()) != fold or c["components"].shape != (32, X.shape[1]):
            raise AssertionError(f"stale PPCA cache shape: fold={fold}")
        return {k: c[k] for k in c.files}
    pca = PCA(
        n_components=32, svd_solver="randomized", iterated_power=7,
        random_state=2300 + fold,
    )
    pca.fit(X[train_idx])
    total_var = float(np.var(X[train_idx].astype(np.float64), axis=0, ddof=1).sum())
    payload = {
        "fold": np.array(fold), "identity": np.array(identity),
        "train_idx": train_idx, "mean": pca.mean_.astype(np.float64),
        "components": pca.components_.astype(np.float64),
        "eig": pca.explained_variance_.astype(np.float64),
        "total_var": np.array(total_var, dtype=np.float64),
    }
    np.savez_compressed(path, **payload)
    return payload


@dataclass
class PPCAFit:
    fold: int
    rank: int
    mean: np.ndarray
    components: np.ndarray
    eig: np.ndarray
    sigma2: float
    weights: np.ndarray
    post_var: np.ndarray
    identity: str

    @property
    def decoder_W(self):
        return self.components.T * np.sqrt(self.weights)[None, :]

    def posterior_mean(self, X: np.ndarray, chunk: int = 5000):
        factor = np.sqrt(self.weights) / self.eig
        out = []
        for start in range(0, len(X), chunk):
            xc = X[start:start + chunk].astype(np.float64) - self.mean[None, :]
            out.append((xc @ self.components.T) * factor[None, :])
        return np.concatenate(out)


def nested_fit(base: dict, rank: int) -> PPCAFit:
    eig_all = np.asarray(base["eig"], dtype=np.float64)
    total_var = float(np.asarray(base["total_var"]).item())
    sigma2 = (total_var - float(eig_all[:rank].sum())) / (784 - rank)
    eig = eig_all[:rank].copy()
    weights = eig - sigma2
    if not (np.isfinite(sigma2) and sigma2 > 0 and np.all(weights > 0)):
        raise AssertionError(f"invalid PPCA spectrum fold={base['fold']} rank={rank}")
    return PPCAFit(
        fold=int(np.asarray(base["fold"]).item()), rank=rank,
        mean=np.asarray(base["mean"], dtype=np.float64),
        components=np.asarray(base["components"], dtype=np.float64)[:rank],
        eig=eig, sigma2=float(sigma2), weights=weights,
        post_var=sigma2 / eig,
        identity=str(np.asarray(base["identity"]).item()),
    )


def direct_gaussian_posterior(W: np.ndarray, sigma2: float, centered_x: np.ndarray):
    precision = np.eye(W.shape[1]) + (W.T @ W) / sigma2
    cov = np.linalg.inv(precision)
    mean = (centered_x @ W / sigma2) @ cov
    return mean, cov


def gaussian_kl_general(mq, vq, mp, vp):
    """Per-observation KL(q||p); p covariance is constant, q may be diagonal per x."""
    mq, mp = np.asarray(mq, float), np.asarray(mp, float)
    vq, vp = np.asarray(vq, float), np.asarray(vp, float)
    n, dim = mq.shape
    if vp.shape != (dim, dim):
        raise ValueError(f"p covariance shape {vp.shape} != {(dim, dim)}")
    signp, logdetp = np.linalg.slogdet(vp)
    if signp <= 0:
        raise AssertionError("p covariance is not positive definite")
    prec = np.linalg.inv(vp)
    diff = mq - mp
    quad = np.einsum("ni,ij,nj->n", diff, prec, diff)
    if vq.ndim == 1:
        trace = np.full(n, float(np.dot(np.diag(prec), vq)))
        logdetq = np.full(n, float(np.log(vq).sum()))
    elif vq.ndim == 2 and vq.shape == (n, dim):
        trace = vq @ np.diag(prec)
        logdetq = np.log(vq).sum(axis=1)
    elif vq.ndim == 2 and vq.shape == (dim, dim):
        signq, ldq = np.linalg.slogdet(vq)
        if signq <= 0:
            raise AssertionError("q covariance is not positive definite")
        trace = np.full(n, float(np.trace(prec @ vq)))
        logdetq = np.full(n, float(ldq))
    else:
        raise ValueError(f"unsupported q covariance shape {vq.shape}")
    return 0.5 * (trace + quad - dim + logdetp - logdetq)


def optimal_diag_cov(vp: np.ndarray):
    prec = np.linalg.inv(vp)
    return 1.0 / np.diag(prec)


def optimal_diag_gap(vp: np.ndarray):
    vq = optimal_diag_cov(vp)
    sign, logdet = np.linalg.slogdet(vp)
    assert sign > 0
    return 0.5 * (logdet - float(np.log(vq).sum()))


def kl_bern(a: float, b: float) -> float:
    eps = 1e-12
    a, b = float(np.clip(a, eps, 1 - eps)), float(np.clip(b, eps, 1 - eps))
    return a * math.log(a / b) + (1 - a) * math.log((1 - a) / (1 - b))


def event_band(q_disagree: float, delta: float):
    eps = 1e-12
    a = float(np.clip(q_disagree, eps, 1 - eps))
    if delta <= 1e-14:
        return 1 - a, 1 - a
    f = lambda b: kl_bern(a, b) - delta
    # For a large budget the feasible set reaches a numerical boundary, so
    # there is no interior root on that side and the sharp band saturates.
    lo_b = eps if f(eps) <= 0 else brentq(f, eps, a)
    hi_b = 1 - eps if f(1 - eps) <= 0 else brentq(f, a, 1 - eps)
    return 1 - hi_b, 1 - lo_b


def mc_expanded_band(q_disagree: float, q_event_se: float, delta: float):
    lo_a = max(1e-12, q_disagree - 1.96 * q_event_se)
    hi_a = min(1 - 1e-12, q_disagree + 1.96 * q_event_se)
    grid = np.linspace(lo_a, hi_a, 101)
    bands = np.array([event_band(float(a), delta) for a in grid])
    return float(bands[:, 0].min()), float(bands[:, 1].max())


def assign_quadratic(z: np.ndarray, centers: np.ndarray, metric=None):
    if metric is None:
        metric = np.eye(z.shape[1])
    metric = np.asarray(metric, float)
    if metric.ndim == 1:
        metric = np.diag(metric)
    zG = z @ metric
    z2 = np.sum(zG * z, axis=1, keepdims=True)
    cG = centers @ metric
    c2 = np.sum(cG * centers, axis=1)[None, :]
    return np.argmin(z2 + c2 - 2 * zG @ centers.T, axis=1)


@dataclass
class CodeMap:
    name: str
    centers: np.ndarray
    encoder_mode: str
    code_to_class: np.ndarray
    inv_cov: np.ndarray | None = None
    offsets: np.ndarray | None = None


def assign_encoder(z: np.ndarray, code_map: CodeMap):
    if code_map.encoder_mode == "euclidean":
        return assign_quadratic(z, code_map.centers)
    if code_map.encoder_mode != "mahalanobis":
        raise ValueError(code_map.encoder_mode)
    scores = np.empty((len(z), len(code_map.centers)))
    for k in range(len(code_map.centers)):
        diff = z - code_map.centers[k]
        scores[:, k] = 0.5 * np.einsum(
            "nd,de,ne->n", diff, code_map.inv_cov[k], diff
        ) + code_map.offsets[k]
    return np.argmin(scores, axis=1)


def majority_labels(codes: np.ndarray, labels: np.ndarray, k: int = K):
    mapping = np.zeros(k, dtype=np.int64)
    fallback = int(np.bincount(labels, minlength=K).argmax())
    for code in range(k):
        mask = codes == code
        mapping[code] = int(np.bincount(labels[mask], minlength=K).argmax()) if mask.any() else fallback
    return mapping


def build_maps(mp_train: np.ndarray, y_train: np.ndarray, fold: int, rank: int):
    centers = np.stack([mp_train[y_train == k].mean(0) for k in range(K)])
    natural = CodeMap("natural_euclidean", centers, "euclidean", np.arange(K))
    invs, offsets = [], []
    for k in range(K):
        xk = mp_train[y_train == k]
        cov = np.atleast_2d(np.cov(xk, rowvar=False, ddof=1))
        reg = 1e-3 * max(float(np.trace(cov)) / rank, 1e-8) + 1e-6
        cov = cov + reg * np.eye(rank)
        sign, logdet = np.linalg.slogdet(cov)
        if sign <= 0:
            raise AssertionError("non-positive class covariance")
        invs.append(np.linalg.inv(cov))
        offsets.append(0.5 * logdet - math.log(len(xk) / len(mp_train)))
    mahal = CodeMap(
        "paper_mahalanobis", centers, "mahalanobis", np.arange(K),
        np.stack(invs), np.asarray(offsets),
    )
    km = KMeans(n_clusters=K, n_init=20, random_state=2400 + 100 * fold + rank)
    codes = km.fit_predict(mp_train)
    unsup = CodeMap(
        "unsupervised_kmeans", km.cluster_centers_.astype(float), "euclidean",
        majority_labels(codes, y_train),
    )
    return natural, mahal, unsup


def lift_map(code_map: CodeMap, dim: int):
    old = code_map.centers.shape[1]
    centers = np.pad(code_map.centers, ((0, 0), (0, dim - old)))
    inv = None
    if code_map.inv_cov is not None:
        inv = np.zeros((K, dim, dim))
        inv[:, :old, :old] = code_map.inv_cov
    return replace(code_map, centers=centers, inv_cov=inv)


def rotate_map(code_map: CodeMap, Q: np.ndarray):
    centers = code_map.centers @ Q.T
    inv = None if code_map.inv_cov is None else np.einsum(
        "ij,kjl,ml->kim", Q, code_map.inv_cov, Q
    )
    return replace(code_map, centers=centers, inv_cov=inv)


def dct_matrix(dim: int):
    Q = dct(np.eye(dim), type=2, norm="ortho", axis=0)
    if not np.allclose(Q @ Q.T, np.eye(dim), atol=1e-12):
        raise AssertionError("DCT matrix is not orthogonal")
    return Q


def signed_permutation(dim: int, seed: int):
    rng = np.random.default_rng(seed)
    P = np.zeros((dim, dim))
    P[np.arange(dim), rng.permutation(dim)] = rng.choice([-1.0, 1.0], size=dim)
    return P


def feature_basis(mp_train, arrays: dict[str, np.ndarray], seed: int):
    dim = mp_train.shape[1]
    rng = np.random.default_rng(seed)
    R = rng.normal(size=(dim, dim)) / np.sqrt(dim)
    b = rng.normal(scale=0.25, size=dim)
    raw = np.tanh(mp_train @ R + b)
    mean, sd = raw.mean(0), raw.std(0)
    sd[sd < 1e-8] = 1.0
    out = {"train": (raw - mean) / sd}
    for name, values in arrays.items():
        out[name] = (np.tanh(values @ R + b) - mean) / sd
    return out


def scale_mean_basis(basis: dict[str, np.ndarray], post_var: np.ndarray, target: float):
    raw_kl = 0.5 * np.mean(np.sum(basis["train"] ** 2 / post_var[None, :], axis=1))
    scale = math.sqrt(target / raw_kl)
    return {k: scale * v for k, v in basis.items()}, float(raw_kl), float(scale)


def variance_alpha(rank: int, target: float, branch: str):
    f = lambda a: 0.5 * rank * (a - 1 - math.log(a)) - target
    if branch == "under":
        return brentq(f, 1e-8, 1 - 1e-12)
    if branch == "over":
        hi = 2.0
        while f(hi) < 0:
            hi *= 2
        return brentq(f, 1 + 1e-12, hi)
    raise ValueError(branch)


class DiagonalEncoder(nn.Module):
    def __init__(self, input_dim: int, dim: int, kind: str):
        super().__init__()
        self.kind = kind
        if kind == "linear":
            self.mean_head, self.logvar_head = nn.Linear(input_dim, dim), nn.Linear(input_dim, dim)
        elif kind == "mlp":
            self.hidden = nn.Linear(input_dim, 128)
            self.mean_head, self.logvar_head = nn.Linear(128, dim), nn.Linear(128, dim)
        else:
            raise ValueError(kind)
        nn.init.zeros_(self.logvar_head.weight)
        nn.init.zeros_(self.logvar_head.bias)

    def forward(self, x):
        h = x if self.kind == "linear" else torch.relu(self.hidden(x))
        return self.mean_head(h), torch.clamp(self.logvar_head(h), -12.0, 4.0)


def set_deterministic(seed: int):
    random.seed(seed); np.random.seed(seed); torch.manual_seed(seed)
    torch.use_deterministic_algorithms(True)


def negative_elbo_torch(x, mu, logvar, W, sigma2):
    var = torch.exp(logvar)
    recon = mu @ W.T
    sq = ((x - recon) ** 2).sum(dim=1)
    var_recon = var @ (W * W).sum(dim=0)
    prior_kl = (var + mu * mu - 1.0 - logvar).sum(dim=1)
    return 0.5 * ((sq + var_recon) / sigma2 + prior_kl)


def posterior_kl_torch(mu, logvar, target_mu, target_cov):
    prec = torch.linalg.inv(target_cov)
    var = torch.exp(logvar)
    diff = mu - target_mu
    trace = var @ torch.diag(prec)
    quad = torch.einsum("ni,ij,nj->n", diff, prec, diff)
    logdetp = torch.logdet(target_cov)
    return 0.5 * (trace + quad - mu.shape[1] + logdetp - logvar.sum(dim=1))


def train_or_load_encoder(
    X_train, X_val, W, sigma2: float, representation: str, fit_identity: str,
    fold: int, dim: int, kind: str, checkpoint: Path,
):
    checkpoint.parent.mkdir(parents=True, exist_ok=True)
    seed_base = 30_000 if kind == "mlp" else 35_000
    seed = seed_base + 1000 * fold + stable_seed(representation) % 997
    ident_raw = f"{fit_identity}|{representation}|{kind}|elbo-v2|{array_hash(W)}"
    identity = hashlib.sha256(ident_raw.encode()).hexdigest()
    if checkpoint.exists():
        payload = torch.load(checkpoint, map_location="cpu", weights_only=False)
        if payload["identity"] != identity:
            raise AssertionError(f"stale encoder checkpoint: {checkpoint.name}")
        model = DiagonalEncoder(X_train.shape[1], dim, kind)
        model.load_state_dict(payload["state_dict"])
        return model.eval(), payload["history"], payload["best_epoch"], payload["best_val"]
    set_deterministic(seed)
    model = DiagonalEncoder(X_train.shape[1], dim, kind)
    opt = torch.optim.AdamW(model.parameters(), lr=2e-3, weight_decay=1e-6)
    xtr, xva = torch.tensor(X_train, dtype=torch.float32), torch.tensor(X_val, dtype=torch.float32)
    wt = torch.tensor(W, dtype=torch.float32)
    gen = torch.Generator().manual_seed(seed)
    loader = DataLoader(TensorDataset(xtr), batch_size=512, shuffle=True, generator=gen)
    history, best_state, best_val, best_epoch, stale = [], None, math.inf, -1, 0
    for epoch in range(1, 81):
        model.train(); losses = []
        for (xb,) in loader:
            opt.zero_grad(set_to_none=True)
            mu, lv = model(xb)
            loss = negative_elbo_torch(xb, mu, lv, wt, sigma2).mean()
            if not torch.isfinite(loss):
                raise AssertionError("non-finite amortized training loss")
            loss.backward(); torch.nn.utils.clip_grad_norm_(model.parameters(), 10.0); opt.step()
            losses.append(float(loss.detach()))
        model.eval(); vals = []
        with torch.no_grad():
            for start in range(0, len(xva), 1024):
                mu, lv = model(xva[start:start + 1024])
                vals.append(negative_elbo_torch(xva[start:start + 1024], mu, lv, wt, sigma2))
        val = float(torch.cat(vals).mean())
        history.append({"epoch": epoch, "train_objective": float(np.mean(losses)), "val_objective": val})
        if val < best_val - 1e-6:
            best_val, best_epoch, stale = val, epoch, 0
            best_state = {k: v.detach().cpu().clone() for k, v in model.state_dict().items()}
        else:
            stale += 1
        if epoch >= 20 and stale >= 8:
            break
    if best_state is None:
        raise AssertionError("encoder had no finite best state")
    model.load_state_dict(best_state)
    torch.save({
        "identity": identity, "state_dict": best_state, "history": history,
        "best_epoch": best_epoch, "best_val": best_val, "seed": seed,
    }, checkpoint)
    return model.eval(), history, best_epoch, best_val


def predict_encoder(model: nn.Module, X: np.ndarray, batch: int = 2048):
    means, vars_ = [], []
    xt = torch.tensor(X, dtype=torch.float32)
    model.eval()
    with torch.no_grad():
        for start in range(0, len(xt), batch):
            mu, lv = model(xt[start:start + batch])
            means.append(mu.numpy().astype(float)); vars_.append(np.exp(lv.numpy().astype(float)))
    return np.concatenate(means), np.concatenate(vars_)


def raw_pair_kl(counts_q: np.ndarray, counts_p: np.ndarray):
    jq, jp = counts_q / counts_q.sum(), counts_p / counts_p.sum()
    mask = jq > 0
    failure = bool(np.any((jp == 0) & mask))
    raw = math.inf if failure else float(np.sum(jq[mask] * np.log(jq[mask] / jp[mask])))
    sq = (counts_q + 0.5) / (counts_q.sum() + 0.5 * counts_q.size)
    sp = (counts_p + 0.5) / (counts_p.sum() + 0.5 * counts_p.size)
    smooth = float(np.sum(sq * np.log(sq / sp)))
    return raw, smooth, failure


def effective_codes(counts: np.ndarray):
    p = counts / counts.sum()
    p = p[p > 0]
    return float(np.exp(-np.sum(p * np.log(p))))


def software_versions():
    import scipy, sklearn
    return {"numpy": np.__version__, "torch": torch.__version__, "scipy": scipy.__version__, "sklearn": sklearn.__version__}


==> anc/experiments_2026/exp21_ppca_stress_suite/run_exp21.py <==
#!/usr/bin/env python3
"""Execute Exp21 exactly as locked in PRECOMMIT.md v2."""

from __future__ import annotations

import json
import math
import platform
import time
from dataclasses import dataclass
from pathlib import Path

import numpy as np
import pandas as pd
from torchvision import datasets

import ppca_core as C


HERE = Path(__file__).resolve().parent
DATA_ROOT = HERE.parent / "exp10_mnist_snis/data"
CACHE = HERE / "cache"
CHECKPOINTS = HERE / "checkpoints"
OUT = HERE / "per_condition.csv"
SPECTRA = HERE / "spectra.csv"
TRAINING = HERE / "encoder_training.csv"
SELECTION = HERE / "geometry_selection.csv"
FOLDS_OUT = HERE / "fold_assignments.csv"
INVARIANCE = HERE / "invariance_checks.csv"
ORACLE = HERE / "common_rng_oracle.csv"
SUMMARY = HERE / "summary.json"
REPORT = HERE / "REPORT.md"
VERSIONS = HERE / "software_versions.json"


@dataclass
class Representation:
    panel: str
    name: str
    fold: int
    dim: int
    mp_train: np.ndarray
    mp_val: np.ndarray
    mp_test: np.ndarray
    p_cov: np.ndarray
    W: np.ndarray
    sigma2: float
    maps: tuple[C.CodeMap, ...]
    decoder_metric: np.ndarray
    fit_identity: str


def load_data():
    tr = datasets.MNIST(DATA_ROOT, train=True, download=False)
    te = datasets.MNIST(DATA_ROOT, train=False, download=False)
    Xtr = tr.data.numpy().reshape(-1, 784).astype(np.float32) / 255.0
    Xte = te.data.numpy().reshape(-1, 784).astype(np.float32) / 255.0
    return Xtr, tr.targets.numpy().astype(int), Xte, te.targets.numpy().astype(int)


def record_partitions(parts):
    rows = []
    for fold, (train_idx, val_idx) in enumerate(parts):
        rows.extend({"mnist_train_index": int(i), "fold": fold, "role": "ppca_q_train"} for i in train_idx)
        rows.extend({"mnist_train_index": int(i), "fold": fold, "role": "q_validation"} for i in val_idx)
    df = pd.DataFrame(rows).sort_values("mnist_train_index")
    assert len(df) == 60_000 and df.mnist_train_index.nunique() == 60_000
    df.to_csv(FOLDS_OUT, index=False)


def covariance_root(cov: np.ndarray):
    cov = np.asarray(cov, float)
    if cov.ndim == 1:
        return "diag", np.sqrt(cov)
    if cov.ndim == 2 and cov.shape[0] == cov.shape[1]:
        return "full", np.linalg.cholesky(cov)
    if cov.ndim == 2:
        return "diag_by_image", np.sqrt(cov)
    raise ValueError(cov.shape)


def draw_chunk(mean, cov_kind, root, start, stop, S, rng):
    dim = mean.shape[1]
    eps = rng.normal(size=(stop - start, S, dim))
    if cov_kind == "diag":
        noise = eps * root[None, None, :]
    elif cov_kind == "diag_by_image":
        noise = eps * root[start:stop, None, :]
    else:
        noise = eps @ root.T
    return mean[start:stop, None, :] + noise


def evaluate_condition(rep: Representation, q_mean, q_cov, y_test, q_family, target=math.nan):
    q_mean, q_cov = np.asarray(q_mean, float), np.asarray(q_cov, float)
    kl_image = C.gaussian_kl_general(q_mean, q_cov, rep.mp_test, rep.p_cov)
    delta = float(kl_image.mean())
    if not np.isfinite(delta):
        raise AssertionError("non-finite test KL")
    q_kind, q_root = covariance_root(q_cov)
    p_kind, p_root = covariance_root(rep.p_cov)
    seed0 = C.stable_seed("eval-v2", rep.panel, rep.name, rep.fold, q_family, target)
    rq, rp = np.random.default_rng(seed0), np.random.default_rng(seed0 ^ 0x9E3779B9)
    states = {m.name: {
        "cq": np.zeros((C.K, C.K), np.int64), "cp": np.zeros((C.K, C.K), np.int64),
        "semq": 0, "semp": 0, "aq_img": [], "ap_img": [],
    } for m in rep.maps}
    for start in range(0, len(rep.mp_test), 250):
        stop = min(start + 250, len(rep.mp_test))
        zq3 = draw_chunk(q_mean, q_kind, q_root, start, stop, C.S, rq)
        zp3 = draw_chunk(rep.mp_test, p_kind, p_root, start, stop, C.S, rp)
        zq, zp = zq3.reshape(-1, rep.dim), zp3.reshape(-1, rep.dim)
        labels = np.repeat(y_test[start:stop], C.S)
        for cm in rep.maps:
            iq, ip = C.assign_encoder(zq, cm), C.assign_encoder(zp, cm)
            jq = C.assign_quadratic(zq, cm.centers, rep.decoder_metric)
            jp = C.assign_quadratic(zp, cm.centers, rep.decoder_metric)
            s = states[cm.name]
            np.add.at(s["cq"], (iq, jq), 1); np.add.at(s["cp"], (ip, jp), 1)
            s["semq"] += int(np.sum(cm.code_to_class[iq] == labels))
            s["semp"] += int(np.sum(cm.code_to_class[ip] == labels))
            s["aq_img"].append((iq == jq).reshape(stop - start, C.S).mean(1))
            s["ap_img"].append((ip == jp).reshape(stop - start, C.S).mean(1))
    rows = []
    for cm in rep.maps:
        s = states[cm.name]
        aq_img, ap_img = np.concatenate(s["aq_img"]), np.concatenate(s["ap_img"])
        Aq, Ap = float(aq_img.mean()), float(ap_img.mean())
        seq, sep = float(aq_img.std(ddof=1) / math.sqrt(len(aq_img))), float(ap_img.std(ddof=1) / math.sqrt(len(ap_img)))
        qdis, pdis = 1 - Aq, 1 - Ap
        lo, hi = C.event_band(qdis, delta)
        mc_lo, mc_hi = C.mc_expanded_band(qdis, seq, delta)
        bkl = C.kl_bern(qdis, pdis)
        raw, smooth, support_failure = C.raw_pair_kl(s["cq"], s["cp"])
        enc_counts, dec_counts = s["cq"].sum(1), s["cq"].sum(0)
        active_enc = int(np.sum(enc_counts / enc_counts.sum() >= 0.01))
        active_dec = int(np.sum(dec_counts / dec_counts.sum() >= 0.01))
        keff_enc, keff_dec = C.effective_codes(enc_counts), C.effective_codes(dec_counts)
        semantic = s["semq"] / s["cq"].sum()
        self_assign = bool(np.array_equal(
            C.assign_quadratic(cm.centers, cm.centers, rep.decoder_metric), np.arange(C.K)
        ))
        nondeg = bool(
            active_enc >= 5 and active_dec >= 5 and keff_enc >= 5 and keff_dec >= 5
            and 0.05 <= qdis <= 0.50 and self_assign and semantic >= 0.40
        )
        degr_upper = min(1.0, Aq + 1.96 * seq) - mc_lo
        ap_lo, ap_hi = max(0.0, Ap - 1.96 * sep), min(1.0, Ap + 1.96 * sep)
        expanded_coverage = bool(ap_lo <= mc_hi and ap_hi >= mc_lo)
        decision = bool(delta <= 0.05 and nondeg and mc_lo >= 0.80 and degr_upper <= 0.10 and expanded_coverage)
        rows.append({
            "panel": rep.panel, "representation": rep.name, "fold": rep.fold,
            "dimension": rep.dim, "map": cm.name, "q_family": q_family,
            "target_train_KL": target, "exact_test_KL": delta,
            "test_KL_sd_image": float(kl_image.std(ddof=1)),
            "A_q": Aq, "A_p": Ap, "A_gap": Aq - Ap,
            "A_q_se_image": seq, "A_p_se_image": sep,
            "A_p_band_low": lo, "A_p_band_high": hi, "band_width": hi - lo,
            "A_p_band_mc_low": mc_lo, "A_p_band_mc_high": mc_hi,
            "certified_degradation_upper95": degr_upper,
            "expanded_coverage": expanded_coverage,
            "independent_exact_within_5se": bool(abs(Aq - Ap) <= 5 * math.sqrt(seq * seq + sep * sep)),
            "binary_KL": bkl, "binary_slack": delta - bkl,
            "binary_utilization": bkl / delta if delta > 1e-14 else 0.0,
            "binary_ok_tol_1e3": bool(bkl <= delta + 0.001),
            "raw_code_pair_KL": raw, "raw_pair_support_failure": support_failure,
            "jeffreys_code_pair_KL_descriptive": smooth,
            "active_encoder_codes_1pct": active_enc, "active_decoder_codes_1pct": active_dec,
            "Keff_encoder": keff_enc, "Keff_decoder": keff_dec,
            "q_disagreement": qdis, "semantic_q_probe": semantic,
            "semantic_p_probe": s["semp"] / s["cp"].sum(),
            "decoder_prototype_self_assign": self_assign,
            "nondegenerate": nondeg, "decision_use_success": decision,
            "n_test": len(rep.mp_test), "S": C.S,
        })
    return rows


def common_rng_oracle(rep: Representation):
    seed = C.stable_seed("common-oracle", rep.name, rep.fold)
    rq, rp = np.random.default_rng(seed), np.random.default_rng(seed)
    q_cov = np.array(rep.p_cov, copy=True)
    q_kind, q_root = covariance_root(q_cov)
    p_kind, p_root = covariance_root(rep.p_cov)
    equal = {m.name: True for m in rep.maps}
    max_n = min(1000, len(rep.mp_test))
    q_mean = np.array(rep.mp_test[:max_n], copy=True)
    p_mean = rep.mp_test[:max_n]
    zq = draw_chunk(q_mean, q_kind, q_root, 0, max_n, 8, rq).reshape(-1, rep.dim)
    zp = draw_chunk(p_mean, p_kind, p_root, 0, max_n, 8, rp).reshape(-1, rep.dim)
    sample_identical = bool(np.array_equal(zq, zp))
    for cm in rep.maps:
        iq = C.assign_encoder(zq, cm); jq = C.assign_quadratic(zq, cm.centers, rep.decoder_metric)
        ip = C.assign_encoder(zp, cm); jp = C.assign_quadratic(zp, cm.centers, rep.decoder_metric)
        equal[cm.name] = bool(sample_identical and np.array_equal(iq, ip) and np.array_equal(jq, jp))
    return [{
        "panel": rep.panel, "representation": rep.name, "fold": rep.fold, "map": k,
        "common_rng_samples_identical": sample_identical, "common_rng_identical": v,
    } for k, v in equal.items()]


def append_unique(path: Path, rows: list[dict], keys: list[str]):
    old = pd.read_csv(path) if path.exists() else pd.DataFrame()
    if len(old):
        def key_of(r):
            return tuple("nan" if pd.isna(r[k]) else str(r[k]) for k in keys)
        seen = {key_of(r) for _, r in old.iterrows()}
        rows = [r for r in rows if key_of(r) not in seen]
    out = pd.concat([old, pd.DataFrame(rows)], ignore_index=True)
    out.to_csv(path, index=False)
    return out


def train_representation(rep, X_train_centered, X_val_centered, X_test_centered, training_rows):
    predictions = {}
    for kind in ("linear", "mlp"):
        family = f"amortized_{kind}"
        ckpt = CHECKPOINTS / f"{rep.name}_fold{rep.fold}_{kind}.pt"
        model, history, best_epoch, best_val = C.train_or_load_encoder(
            X_train_centered, X_val_centered, rep.W, rep.sigma2, rep.name,
            rep.fit_identity, rep.fold, rep.dim, kind, ckpt,
        )
        for h in history:
            training_rows.append({
                "panel": rep.panel, "representation": rep.name, "fold": rep.fold,
                "dimension": rep.dim, "model": family, "epoch": h["epoch"],
                "train_objective": h["train_objective"], "val_objective": h["val_objective"],
                "best_epoch": best_epoch, "best_val": best_val,
            })
        predictions[family] = C.predict_encoder(model, X_test_centered)
    return predictions


def native_representation(fit, X_train, X_val, X_test, y_train):
    mt, mv, ms = fit.posterior_mean(X_train), fit.posterior_mean(X_val), fit.posterior_mean(X_test)
    maps = C.build_maps(mt, y_train, fit.fold, fit.rank)
    return Representation(
        "native_rank", f"native_d{fit.rank}", fit.fold, fit.rank, mt, mv, ms,
        np.diag(fit.post_var), fit.decoder_W, fit.sigma2, maps,
        np.diag(fit.weights), f"{fit.identity}|native_d{fit.rank}",
    )


def transform_representation(base: Representation, name: str, dim: int, rotate: bool):
    old = base.dim
    def pad(x): return np.pad(x, ((0, 0), (0, dim - old)))
    mt, mv, ms = pad(base.mp_train), pad(base.mp_val), pad(base.mp_test)
    cov = np.eye(dim); cov[:old, :old] = base.p_cov
    W = np.pad(base.W, ((0, 0), (0, dim - old)))
    maps = tuple(C.lift_map(m, dim) for m in base.maps)
    metric = np.zeros((dim, dim)); metric[:old, :old] = base.decoder_metric
    if rotate:
        Q = C.dct_matrix(dim)
        mt, mv, ms = mt @ Q.T, mv @ Q.T, ms @ Q.T
        cov, W, metric = Q @ cov @ Q.T, W @ Q.T, Q @ metric @ Q.T
        maps = tuple(C.rotate_map(m, Q) for m in maps)
    return Representation(
        "invariance_2x2", name, base.fold, dim, mt, mv, ms, cov, W,
        base.sigma2, maps, metric, f"{base.fit_identity}|{name}",
    )


def quick_agreement_change(mp, residual, post_var, maps, metric, fold):
    subset = np.random.default_rng(26_400 + fold).choice(len(mp), 2000, replace=False)
    rng = np.random.default_rng(26_500 + fold)
    eps = rng.normal(size=(len(subset), 8, mp.shape[1]))
    zp = (mp[subset, None, :] + np.sqrt(post_var)[None, None, :] * eps).reshape(-1, mp.shape[1])
    zq = (mp[subset, None, :] + residual[subset, None, :] + np.sqrt(post_var)[None, None, :] * eps).reshape(-1, mp.shape[1])
    changes = []
    for cm in maps:
        ap = np.mean(C.assign_encoder(zp, cm) == C.assign_quadratic(zp, cm.centers, metric))
        aq = np.mean(C.assign_encoder(zq, cm) == C.assign_quadratic(zq, cm.centers, metric))
        changes.append(abs(float(aq - ap)))
    return float(np.mean(changes)), changes


def selected_bases(rep: Representation):
    candidates = []
    for candidate in range(16):
        seed = 27_000 + 1000 * rep.fold + candidate
        b = C.feature_basis(rep.mp_train, {}, seed)
        sb, raw, scale = C.scale_mean_basis(b, np.diag(rep.p_cov), 0.05)
        score, per_map = quick_agreement_change(rep.mp_train, sb["train"], np.diag(rep.p_cov), rep.maps, rep.decoder_metric, rep.fold)
        candidates.append({
            "fold": rep.fold, "candidate": candidate, "seed": seed,
            "selection_score": score, "natural_change": per_map[0],
            "mahalanobis_change": per_map[1], "kmeans_change": per_map[2],
            "raw_train_KL": raw, "scale_at_0.05": scale,
        })
    chosen = max(candidates, key=lambda r: (r["selection_score"], -r["candidate"]))
    arrays = {"test": rep.mp_test}
    random_b = C.feature_basis(rep.mp_train, arrays, candidates[0]["seed"])
    selected_b = C.feature_basis(rep.mp_train, arrays, chosen["seed"])
    return random_b, selected_b, candidates, int(chosen["candidate"])


def record_invariance(base: Representation, rep: Representation):
    opt = C.optimal_diag_cov(rep.p_cov)
    numeric = float(C.gaussian_kl_general(rep.mp_test[:10], opt, rep.mp_test[:10], rep.p_cov).mean())
    analytic = C.optimal_diag_gap(rep.p_cov)
    canonical_cov = np.eye(rep.dim)
    canonical_cov[:base.dim, :base.dim] = base.p_cov
    P = C.signed_permutation(rep.dim, 50_000 + rep.fold + rep.dim)
    perm_cov = P @ canonical_cov @ P.T
    perm_gap = C.optimal_diag_gap(perm_cov)
    base_gram = base.W @ base.W.T
    rep_gram = rep.W @ rep.W.T
    return {
        "fold": rep.fold, "representation": rep.name, "dimension": rep.dim,
        "optimal_diag_KL_analytic": analytic, "optimal_diag_KL_numeric": numeric,
        "analytic_numeric_absdiff": abs(analytic - numeric),
        "signed_permutation_optimal_diag_KL": perm_gap,
        "decoder_gram_max_absdiff_from_base10": float(np.max(np.abs(rep_gram - base_gram))),
        "marginal_likelihood_invariant_numeric": bool(np.allclose(rep_gram, base_gram, atol=1e-10)),
    }


def summarize(df, spectra, training, inv, oracle, selection, folds):
    finite_cols = [
        "exact_test_KL", "A_q", "A_p", "A_q_se_image", "A_p_se_image",
        "A_p_band_mc_low", "A_p_band_mc_high", "certified_degradation_upper95",
        "binary_KL", "binary_slack", "Keff_encoder", "Keff_decoder",
        "semantic_q_probe", "jeffreys_code_pair_KL_descriptive",
    ]
    exact = df[df.q_family == "exact_full"]
    key_cols = ["panel", "representation", "fold", "map", "q_family", "target_train_KL"]
    panel_counts = df.groupby("panel").size().to_dict()
    grid_complete = bool(
        len(df) == 900 and len(df.drop_duplicates(key_cols)) == 900
        and panel_counts == {"fixed_KL_calibration": 360, "invariance_2x2": 240, "native_rank": 300}
        and set(df["map"]) == {"natural_euclidean", "paper_mahalanobis", "unsupervised_kmeans"}
    )
    g1_checks = {
        "condition_grid_900_complete": grid_complete,
        "spectra_25_valid": bool(len(spectra) == 25 and spectra.spectrum_valid.all()),
        "fold_assignment_60000_unique": bool(
            len(folds) == 60_000 and folds.mnist_train_index.nunique() == 60_000
            and set(folds.mnist_train_index) == set(range(60_000))
        ),
        "selection_80_complete": bool(
            len(selection) == 80 and len(selection.drop_duplicates(["fold", "candidate"])) == 80
        ),
        "invariance_20_complete": bool(
            len(inv) == 20 and len(inv.drop_duplicates(["fold", "representation"])) == 20
        ),
        "oracle_135_complete": bool(
            len(oracle) == 135 and len(oracle.drop_duplicates(["panel", "representation", "fold", "map"])) == 135
        ),
        "all_primary_finite": bool(np.isfinite(df[finite_cols].to_numpy(float)).all()),
        "common_rng_oracle": bool(len(oracle) > 0 and oracle.common_rng_identical.all()),
        "independent_exact_5se": bool(len(exact) > 0 and exact.independent_exact_within_5se.all()),
        "decoder_self_assign": bool(df.decoder_prototype_self_assign.all()),
        "binary_tolerance_all_rows": bool(df.binary_ok_tol_1e3.all()),
        "training_80_cells_finite": bool(
            training[["representation", "fold", "model"]].drop_duplicates().shape[0] == 80
            and np.isfinite(training[["train_objective", "val_objective"]].to_numpy(float)).all()
        ),
    }
    g1 = all(g1_checks.values())
    primary = df[(df.panel == "native_rank") & (df.representation == "native_d10") &
                 (df["map"] == "unsupervised_kmeans") & (df.q_family == "amortized_mlp")]
    primary_n = int(primary.decision_use_success.sum())
    g2 = primary_n == 5
    padded = df[(df.panel == "invariance_2x2") & (df.representation == "pad32_canonical") &
                (df["map"] == "unsupervised_kmeans") & (df.q_family == "amortized_mlp")]
    padded_n = int(padded.decision_use_success.sum())
    g3 = padded_n == 5
    exact_matrix = df[(df.panel == "invariance_2x2") & (df.q_family == "exact_full")]
    base_exact = exact_matrix[exact_matrix.representation == "base10_canonical"][
        ["fold", "map", "A_p", "A_p_se_image"]
    ].rename(columns={"A_p": "A_p_base", "A_p_se_image": "se_base"})
    invariant_exact = exact_matrix.merge(base_exact, on=["fold", "map"])
    invariant_exact_ok = (
        (invariant_exact.A_p - invariant_exact.A_p_base).abs()
        <= 5 * np.sqrt(invariant_exact.A_p_se_image ** 2 + invariant_exact.se_base ** 2)
    ).all()
    g4_checks = {
        "all_analytic_numeric": bool((inv.analytic_numeric_absdiff <= 1e-8).all()),
        "all_likelihood_invariant": bool(inv.marginal_likelihood_invariant_numeric.all()),
        "canonical_gap_zero": bool((inv[inv.representation.str.contains("canonical")].optimal_diag_KL_analytic.abs() <= 1e-10).all()),
        "rotated_gap_positive": bool((inv[inv.representation.str.contains("dct")].optimal_diag_KL_analytic > 0).all()),
        "signed_permutation_gap_zero": bool((inv.signed_permutation_optimal_diag_KL.abs() <= 1e-10).all()),
        "exact_Ap_invariant_5se": bool(invariant_exact_ok),
    }
    g4 = all(g4_checks.values())
    nonexact = df[df.q_family != "exact_full"]
    g5 = bool(len(nonexact) and nonexact.binary_ok_tol_1e3.all())
    linear_oracle = df[(df.panel == "invariance_2x2") & df.q_family.isin(["optimal_diag", "amortized_linear"])]
    pivot = linear_oracle.pivot_table(index=["fold", "representation", "map"], columns="q_family", values="exact_test_KL")
    linear_within = bool(len(pivot) == 60 and ((pivot.amortized_linear - pivot.optimal_diag) <= 0.005).all())
    native_table = df[(df.panel == "native_rank") & (df["map"] == "unsupervised_kmeans") &
                      df.q_family.isin(["amortized_linear", "amortized_mlp"])].groupby(
        ["dimension", "q_family"]
    ).agg(folds=("fold", "size"), mean_KL=("exact_test_KL", "mean"), sd_KL=("exact_test_KL", "std"),
          decision_passes=("decision_use_success", "sum"), mean_cert_low=("A_p_band_mc_low", "mean"),
          mean_degradation_upper=("certified_degradation_upper95", "mean")).reset_index()
    matrix_table = df[(df.panel == "invariance_2x2") & (df["map"] == "unsupervised_kmeans")].groupby(
        ["representation", "q_family"]
    ).agg(folds=("fold", "size"), mean_KL=("exact_test_KL", "mean"), sd_KL=("exact_test_KL", "std"),
          decision_passes=("decision_use_success", "sum"), mean_Aq=("A_q", "mean"),
          mean_cert_low=("A_p_band_mc_low", "mean")).reset_index()
    fixed = df[(df.panel == "fixed_KL_calibration") & np.isclose(df.target_train_KL, 0.05)]
    fixed_table = fixed.groupby(["q_family", "map"]).agg(
        folds=("fold", "size"), mean_KL=("exact_test_KL", "mean"),
        mean_abs_gap=("A_gap", lambda x: float(np.mean(np.abs(x)))),
        mean_utilization=("binary_utilization", "mean"), max_utilization=("binary_utilization", "max"),
    ).reset_index()
    status = lambda n: "robust_PASS" if n == 5 else ("mixed_local_existence" if n == 4 else "FAIL")
    summary = {
        "gates": {"G1_IMPLEMENTATION": g1, "G2_PRIMARY_TRAINED": g2, "G3_PADDED_DIMENSION": g3,
                  "G4_INVARIANCE_MATRIX": g4, "G5_DATA_PROCESSING": g5},
        "G1_checks": g1_checks, "G4_checks": g4_checks,
        "primary_5fold_status": status(primary_n), "primary_pass_folds": primary_n,
        "padded_5fold_status": status(padded_n), "padded_pass_folds": padded_n,
        "linear_within_oracle_0.005": linear_within,
        "n_rows": int(len(df)), "n_training_cells": int(training[["representation", "fold", "model"]].drop_duplicates().shape[0]),
        "raw_pair_support_failures": int(df.raw_pair_support_failure.sum()),
        "native_table": native_table.to_dict("records"), "matrix_table": matrix_table.to_dict("records"),
        "fixed_005_table": fixed_table.to_dict("records"),
    }
    return summary, native_table, matrix_table, fixed_table


def write_report(summary, native, matrix, fixed):
    REPORT.write_text(
        "# Exp21 PPCA invariance and amortization stress suite\n\n"
        f"Gates: `{json.dumps(summary['gates'], sort_keys=True)}`\n\n"
        f"Primary trained result: **{summary['primary_5fold_status']}** ({summary['primary_pass_folds']}/5).  "
        f"Padded-dimension result: **{summary['padded_5fold_status']}** ({summary['padded_pass_folds']}/5).\n\n"
        "## Native rank sweep (secondary; unsupervised map)\n\n```text\n" + native.to_string(index=False) + "\n```\n\n"
        "## Same-likelihood 2x2 matrix (unsupervised map)\n\n```text\n" + matrix.to_string(index=False) + "\n```\n\n"
        "## Fixed-KL=0.05 calibration (descriptive)\n\n```text\n" + fixed.to_string(index=False) + "\n```\n\n"
        f"Linear optimizer control within 0.005 nat of oracle: `{summary['linear_within_oracle_0.005']}`.  "
        f"Raw pair plug-in support failures: {summary['raw_pair_support_failures']}.\n\n"
        "## Boundary\n\nThis is an analytic-posterior linear-Gaussian PPCA study. Rotation outcomes expose "
        "coordinate dependence of diagonal q; they do not rescue the nonlinear ConvVAE certificate.\n"
    )


def main():
    started = time.perf_counter()
    Xtr, ytr, Xte, yte = load_data()
    parts = C.make_partitions(ytr); record_partitions(parts)
    versions = C.software_versions() | {"python": platform.python_version(), "platform": platform.platform()}
    VERSIONS.write_text(json.dumps(versions, indent=2, sort_keys=True) + "\n")
    spectra_rows, training_rows, inv_rows, oracle_rows, selection_rows = [], [], [], [], []
    for fold, (train_idx, val_idx) in enumerate(parts):
        print(f"[exp21] PPCA fold={fold}", flush=True)
        basefit = C.fit_or_load_base(Xtr, train_idx, fold, CACHE)
        Xtrain, Xval = Xtr[train_idx], Xtr[val_idx]
        ytrain = ytr[train_idx]
        xtrc = Xtrain.astype(np.float32) - np.asarray(basefit["mean"], np.float32)
        xvac = Xval.astype(np.float32) - np.asarray(basefit["mean"], np.float32)
        xtec = Xte.astype(np.float32) - np.asarray(basefit["mean"], np.float32)
        reps, native10 = [], None
        native_predictions = {}
        for rank in C.RANKS:
            fit = C.nested_fit(basefit, rank)
            rep = native_representation(fit, Xtrain, Xval, Xte, ytrain)
            reps.append(rep)
            if rank == 10: native10 = rep
            spectra_rows.append({
                "fold": fold, "rank": rank, "identity": fit.identity, "sigma2": fit.sigma2,
                "eig_min": fit.eig.min(), "eig_max": fit.eig.max(), "weight_min": fit.weights.min(),
                "post_var_min": fit.post_var.min(), "post_var_max": fit.post_var.max(),
                "spectrum_valid": bool(fit.sigma2 > 0 and np.all(fit.weights > 0)),
            })
            preds = train_representation(rep, xtrc, xvac, xtec, training_rows)
            if rank == 10: native_predictions = preds
            conditions = [("exact_full", rep.mp_test, rep.p_cov), ("optimal_diag", rep.mp_test, C.optimal_diag_cov(rep.p_cov))]
            conditions += [(name, *preds[name]) for name in ("amortized_linear", "amortized_mlp")]
            oracle_rows.extend(common_rng_oracle(rep))
            for family, qm, qv in conditions:
                print(f"[exp21] {rep.name} {family}", flush=True)
                append_unique(OUT, evaluate_condition(rep, qm, qv, yte, family),
                              ["panel", "representation", "fold", "map", "q_family", "target_train_KL"])

        assert native10 is not None
        matrix_reps = [
            transform_representation(native10, "base10_canonical", 10, False),
            transform_representation(native10, "rot10_dct", 10, True),
            transform_representation(native10, "pad32_canonical", 32, False),
            transform_representation(native10, "rotpad32_dct", 32, True),
        ]
        for rep in matrix_reps:
            inv_rows.append(record_invariance(native10, rep)); oracle_rows.extend(common_rng_oracle(rep))
            if rep.name == "base10_canonical":
                preds = native_predictions
            else:
                preds = train_representation(rep, xtrc, xvac, xtec, training_rows)
            conditions = [("exact_full", rep.mp_test, rep.p_cov), ("optimal_diag", rep.mp_test, C.optimal_diag_cov(rep.p_cov))]
            conditions += [(name, *preds[name]) for name in ("amortized_linear", "amortized_mlp")]
            for family, qm, qv in conditions:
                print(f"[exp21] {rep.name} {family}", flush=True)
                append_unique(OUT, evaluate_condition(rep, qm, qv, yte, family),
                              ["panel", "representation", "fold", "map", "q_family", "target_train_KL"])

        random_b, selected_b, candidates, selected_idx = selected_bases(native10)
        selection_rows.extend(candidates)
        for target in C.TARGETS:
            rb, _, _ = C.scale_mean_basis(random_b, np.diag(native10.p_cov), target)
            sb, _, _ = C.scale_mean_basis(selected_b, np.diag(native10.p_cov), target)
            under, over = C.variance_alpha(10, target, "under"), C.variance_alpha(10, target, "over")
            conds = [
                ("random_mean", native10.mp_test + rb["test"], native10.p_cov),
                ("geometry_selected_mean", native10.mp_test + sb["test"], native10.p_cov),
                ("underdispersed", native10.mp_test, under * np.diag(native10.p_cov)),
                ("overdispersed", native10.mp_test, over * np.diag(native10.p_cov)),
            ]
            calrep = Representation(**{**native10.__dict__, "panel": "fixed_KL_calibration", "name": "native_d10_calibration"})
            for family, qm, qv in conds:
                print(f"[exp21] calibration fold={fold} {family} KL={target}", flush=True)
                append_unique(OUT, evaluate_condition(calrep, qm, qv, yte, family, target),
                              ["panel", "representation", "fold", "map", "q_family", "target_train_KL"])

        pd.DataFrame(spectra_rows).to_csv(SPECTRA, index=False)
        pd.DataFrame(training_rows).drop_duplicates(["panel", "representation", "fold", "model", "epoch"]).to_csv(TRAINING, index=False)
        pd.DataFrame(inv_rows).to_csv(INVARIANCE, index=False)
        pd.DataFrame(oracle_rows).drop_duplicates(["panel", "representation", "fold", "map"]).to_csv(ORACLE, index=False)
        pd.DataFrame(selection_rows).to_csv(SELECTION, index=False)

    df, spectra, training = pd.read_csv(OUT), pd.read_csv(SPECTRA), pd.read_csv(TRAINING)
    inv, oracle = pd.read_csv(INVARIANCE), pd.read_csv(ORACLE)
    selection, folds = pd.read_csv(SELECTION), pd.read_csv(FOLDS_OUT)
    summary, native, matrix, fixed = summarize(df, spectra, training, inv, oracle, selection, folds)
    summary["runtime_minutes"] = (time.perf_counter() - started) / 60
    summary["software_versions"] = versions
    SUMMARY.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n")
    write_report(summary, native, matrix, fixed)
    print(json.dumps(summary, indent=2, sort_keys=True), flush=True)


if __name__ == "__main__":
    main()


==> anc/experiments_2026/exp21_ppca_stress_suite/software_versions.json <==
{
  "numpy": "2.0.2",
  "platform": "macOS-26.5.2-arm64-arm-64bit",
  "python": "3.9.6",
  "scipy": "1.13.1",
  "sklearn": "1.6.1",
  "torch": "2.7.0"
}


==> anc/experiments_2026/exp21_ppca_stress_suite/spectra.csv <==
fold,rank,identity,sigma2,eig_min,eig_max,weight_min,post_var_min,post_var_max,spectrum_valid
0,2,f9134e1e5344cf68d33d75d0fa0d2902df4f4049cb1baf3426fb9ed4f8c55195,0.05607882104993194,3.7394869327545166,5.007599830627441,3.6834081117045847,0.011198742500737201,0.014996394440834193,True
0,5,f9134e1e5344cf68d33d75d0fa0d2902df4f4049cb1baf3426fb9ed4f8c55195,0.04515659198038714,2.6218414306640625,5.007599830627441,2.576684838683675,0.009017611931408888,0.017223235338435335,True
0,10,f9134e1e5344cf68d33d75d0fa0d2902df4f4049cb1baf3426fb9ed4f8c55195,0.03476683268990651,1.2520339488983154,5.007599830627441,1.217267116208409,0.006942813696347278,0.027768282737459637,True
0,20,f9134e1e5344cf68d33d75d0fa0d2902df4f4049cb1baf3426fb9ed4f8c55195,0.02444466645305717,0.6048173904418945,5.007599830627441,0.5803727239888373,0.004881513555366165,0.04041660646562641,True
0,32,f9134e1e5344cf68d33d75d0fa0d2902df4f4049cb1baf3426fb9ed4f8c55195,0.017854660641322982,0.33036571741104126,5.007599830627441,0.3125110567697183,0.0035655126697865217,0.05404513755617143,True
1,2,a394031af07db17604130d652cb8836452c01c657ad99f3373c1f77e807b4684,0.05596654515920128,3.737093925476074,5.131948947906494,3.681127380316873,0.010905514791224109,0.014975953581919034,True
1,5,a394031af07db17604130d652cb8836452c01c657ad99f3373c1f77e807b4684,0.0451167629698095,2.5435619354248047,5.131948947906494,2.498445172454995,0.008791350698882974,0.017737630973894282,True
1,10,a394031af07db17604130d652cb8836452c01c657ad99f3373c1f77e807b4684,0.03485678847317896,1.2391624450683594,5.131948947906494,1.2043056565951804,0.006792115203600826,0.028129313159790004,True
1,20,a394031af07db17604130d652cb8836452c01c657ad99f3373c1f77e807b4684,0.024647233360051268,0.6010066866874695,5.131948947906494,0.5763594533274182,0.004802704315697793,0.041009915373650604,True
1,32,a394031af07db17604130d652cb8836452c01c657ad99f3373c1f77e807b4684,0.018016343803431537,0.33464688062667847,5.131948947906494,0.31663053682324693,0.003510624128632661,0.05383687954805712,True
2,2,f905654883d6da579ecc9da3a42d9300785fbbfa8c21098c8c35516468ebdc65,0.05626695020995366,3.7089200019836426,5.194243907928467,3.652653051773689,0.010832558348688263,0.015170710120428695,True
2,5,f905654883d6da579ecc9da3a42d9300785fbbfa8c21098c8c35516468ebdc65,0.04524148504257392,2.568652391433716,5.194243907928467,2.523410906391142,0.008709926958477547,0.017612926215104564,True
2,10,f905654883d6da579ecc9da3a42d9300785fbbfa8c21098c8c35516468ebdc65,0.03489637450923175,1.2239465713500977,5.194243907928467,1.189050196840866,0.006718277987671334,0.028511354438240415,True
2,20,f905654883d6da579ecc9da3a42d9300785fbbfa8c21098c8c35516468ebdc65,0.02460456728271359,0.6139553785324097,5.194243907928467,0.5893508112496961,0.004736891012213983,0.04007549757366407,True
2,32,f905654883d6da579ecc9da3a42d9300785fbbfa8c21098c8c35516468ebdc65,0.0178982901109426,0.3471266031265259,5.194243907928467,0.3292283130155833,0.003445793156463589,0.05156127461777617,True
3,2,fbafe1dacbc9e528161466d22164620cb965dc26c603127cfda3525a77b21e4c,0.05591264901867351,3.7614905834198,5.112473011016846,3.705577934401126,0.010936517199834128,0.014864492620327104,True
3,5,fbafe1dacbc9e528161466d22164620cb965dc26c603127cfda3525a77b21e4c,0.04503169607288619,2.5475640296936035,5.112473011016846,2.5025323336207173,0.008808202209742249,0.017676374586864524,True
3,10,fbafe1dacbc9e528161466d22164620cb965dc26c603127cfda3525a77b21e4c,0.034698605934767014,1.2516653537750244,5.112473011016846,1.2169667478402575,0.006787049214733288,0.027721951262864288,True
3,20,fbafe1dacbc9e528161466d22164620cb965dc26c603127cfda3525a77b21e4c,0.024415325054311494,0.6094678640365601,5.112473011016846,0.5850525389822485,0.00477563891324199,0.040060069603353024,True
3,32,fbafe1dacbc9e528161466d22164620cb965dc26c603127cfda3525a77b21e4c,0.017823958821741055,0.3412623107433319,5.112473011016846,0.32343835192159087,0.0034863673183862845,0.05222949696061426,True
4,2,a7220b62b37c69cdd09c5a2e369e60a9e1fdc60c9ddc7e3e9e21e46498e278ce,0.056162272631819485,3.755350112915039,5.132940769195557,3.6991878402832197,0.010941539198906699,0.014955269400493871,True
4,5,a7220b62b37c69cdd09c5a2e369e60a9e1fdc60c9ddc7e3e9e21e46498e278ce,0.04523366534924404,2.569063663482666,5.132940769195557,2.523829998133422,0.008812426907535335,0.017607062834684495,True
4,10,a7220b62b37c69cdd09c5a2e369e60a9e1fdc60c9ddc7e3e9e21e46498e278ce,0.03484438207830497,1.226387858390808,5.132940769195557,1.1915434763125032,0.006788385770476335,0.028412204051029708,True
4,20,a7220b62b37c69cdd09c5a2e369e60a9e1fdc60c9ddc7e3e9e21e46498e278ce,0.024577043659870425,0.6003667116165161,5.132940769195557,0.5757896679566457,0.004788101940970221,0.040936719482157095,True
4,32,a7220b62b37c69cdd09c5a2e369e60a9e1fdc60c9ddc7e3e9e21e46498e278ce,0.01794291606878589,0.3434566557407379,5.132940769195557,0.325513739671952,0.003495640584139827,0.052242155651600765,True


==> anc/experiments_2026/exp21_ppca_stress_suite/summary.json <==
{
  "G1_checks": {
    "all_primary_finite": true,
    "binary_tolerance_all_rows": true,
    "common_rng_oracle": true,
    "condition_grid_900_complete": true,
    "decoder_self_assign": true,
    "fold_assignment_60000_unique": true,
    "independent_exact_5se": true,
    "invariance_20_complete": true,
    "oracle_135_complete": true,
    "selection_80_complete": true,
    "spectra_25_valid": true,
    "training_80_cells_finite": true
  },
  "G4_checks": {
    "all_analytic_numeric": true,
    "all_likelihood_invariant": true,
    "canonical_gap_zero": true,
    "exact_Ap_invariant_5se": true,
    "rotated_gap_positive": true,
    "signed_permutation_gap_zero": true
  },
  "fixed_005_table": [
    {
      "folds": 5,
      "map": "natural_euclidean",
      "max_utilization": 1.9553343397438283e-05,
      "mean_KL": 0.05009912298248313,
      "mean_abs_gap": 0.0002053124999999531,
      "mean_utilization": 6.3668234472060634e-06,
      "q_family": "geometry_selected_mean"
    },
    {
      "folds": 5,
      "map": "paper_mahalanobis",
      "max_utilization": 1.8624354747199515e-05,
      "mean_KL": 0.05009912298248313,
      "mean_abs_gap": 0.00022718749999994743,
      "mean_utilization": 5.198295674540847e-06,
      "q_family": "geometry_selected_mean"
    },
    {
      "folds": 5,
      "map": "unsupervised_kmeans",
      "max_utilization": 0.0002119987717711,
      "mean_KL": 0.05009912298248313,
      "mean_abs_gap": 0.0006643750000000178,
      "mean_utilization": 7.984283799380588e-05,
      "q_family": "geometry_selected_mean"
    },
    {
      "folds": 5,
      "map": "natural_euclidean",
      "max_utilization": 3.6821214098163594e-05,
      "mean_KL": 0.050000000000062494,
      "mean_abs_gap": 0.00020187499999995616,
      "mean_utilization": 8.97236530970276e-06,
      "q_family": "overdispersed"
    },
    {
      "folds": 5,
      "map": "paper_mahalanobis",
      "max_utilization": 0.0001378051443082,
      "mean_KL": 0.050000000000062494,
      "mean_abs_gap": 0.00078187499999992,
      "mean_utilization": 4.488053404426118e-05,
      "q_family": "overdispersed"
    },
    {
      "folds": 5,
      "map": "unsupervised_kmeans",
      "max_utilization": 4.0306962510965485e-05,
      "mean_KL": 0.050000000000062494,
      "mean_abs_gap": 0.00031312499999999364,
      "mean_utilization": 1.7521067838089974e-05,
      "q_family": "overdispersed"
    },
    {
      "folds": 5,
      "map": "natural_euclidean",
      "max_utilization": 9.104295316368156e-05,
      "mean_KL": 0.050197734797255755,
      "mean_abs_gap": 0.00041593749999997075,
      "mean_utilization": 3.018751857337672e-05,
      "q_family": "random_mean"
    },
    {
      "folds": 5,
      "map": "paper_mahalanobis",
      "max_utilization": 2.3999943181758164e-05,
      "mean_KL": 0.050197734797255755,
      "mean_abs_gap": 0.00042187499999995993,
      "mean_utilization": 1.2670964752189837e-05,
      "q_family": "random_mean"
    },
    {
      "folds": 5,
      "map": "unsupervised_kmeans",
      "max_utilization": 1.9832759936294704e-05,
      "mean_KL": 0.050197734797255755,
      "mean_abs_gap": 0.00019187499999998164,
      "mean_utilization": 6.844867712646813e-06,
      "q_family": "random_mean"
    },
    {
      "folds": 5,
      "map": "natural_euclidean",
      "max_utilization": 8.309079935005782e-05,
      "mean_KL": 0.05000000000012572,
      "mean_abs_gap": 0.0003912499999999707,
      "mean_utilization": 2.896834900009064e-05,
      "q_family": "underdispersed"
    },
    {
      "folds": 5,
      "map": "paper_mahalanobis",
      "max_utilization": 6.603893029008406e-05,
      "mean_KL": 0.05000000000012572,
      "mean_abs_gap": 0.0007021874999999801,
      "mean_utilization": 3.539313172016516e-05,
      "q_family": "underdispersed"
    },
    {
      "folds": 5,
      "map": "unsupervised_kmeans",
      "max_utilization": 2.369341160887607e-05,
      "mean_KL": 0.05000000000012572,
      "mean_abs_gap": 0.0002653124999999704,
      "mean_utilization": 1.2108221256755725e-05,
      "q_family": "underdispersed"
    }
  ],
  "gates": {
    "G1_IMPLEMENTATION": true,
    "G2_PRIMARY_TRAINED": false,
    "G3_PADDED_DIMENSION": false,
    "G4_INVARIANCE_MATRIX": true,
    "G5_DATA_PROCESSING": true
  },
  "linear_within_oracle_0.005": false,
  "matrix_table": [
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9026815625,
      "mean_KL": 6.8974630868631195,
      "mean_cert_low": 0.0003252307249961,
      "q_family": "amortized_linear",
      "representation": "base10_canonical",
      "sd_KL": 0.03146078920956246
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9072178125000001,
      "mean_KL": 0.08834339353343115,
      "mean_cert_low": 0.7353857494919441,
      "q_family": "amortized_mlp",
      "representation": "base10_canonical",
      "sd_KL": 0.006978724625036273
    },
    {
      "decision_passes": 5,
      "folds": 5,
      "mean_Aq": 0.907288125,
      "mean_KL": 0.0,
      "mean_cert_low": 0.9032258691385978,
      "q_family": "exact_full",
      "representation": "base10_canonical",
      "sd_KL": 0.0
    },
    {
      "decision_passes": 5,
      "folds": 5,
      "mean_Aq": 0.9075615625,
      "mean_KL": -7.105427357601002e-16,
      "mean_cert_low": 0.9035088324948335,
      "q_family": "optimal_diag",
      "representation": "base10_canonical",
      "sd_KL": 1.5888218580782547e-15
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9027587499999999,
      "mean_KL": 6.89230105755622,
      "mean_cert_low": 0.00032750141965656,
      "q_family": "amortized_linear",
      "representation": "pad32_canonical",
      "sd_KL": 0.03174171425579647
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9073084375,
      "mean_KL": 0.0876329108501237,
      "mean_cert_low": 0.7362852593195858,
      "q_family": "amortized_mlp",
      "representation": "pad32_canonical",
      "sd_KL": 0.003498526998832232
    },
    {
      "decision_passes": 5,
      "folds": 5,
      "mean_Aq": 0.9073231249999999,
      "mean_KL": 0.0,
      "mean_cert_low": 0.9032542366584735,
      "q_family": "exact_full",
      "representation": "pad32_canonical",
      "sd_KL": 0.0
    },
    {
      "decision_passes": 5,
      "folds": 5,
      "mean_Aq": 0.9071899999999999,
      "mean_KL": 7.105427357601002e-16,
      "mean_cert_low": 0.9031200680993665,
      "q_family": "optimal_diag",
      "representation": "pad32_canonical",
      "sd_KL": 2.9724135207732003e-15
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9022390625,
      "mean_KL": 7.475883680057993,
      "mean_cert_low": 0.0001702415508194,
      "q_family": "amortized_linear",
      "representation": "rot10_dct",
      "sd_KL": 0.04838254741866177
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9072009375000001,
      "mean_KL": 0.6726467529850156,
      "mean_cert_low": 0.3497165845368893,
      "q_family": "amortized_mlp",
      "representation": "rot10_dct",
      "sd_KL": 0.017905863984943
    },
    {
      "decision_passes": 5,
      "folds": 5,
      "mean_Aq": 0.9074193749999999,
      "mean_KL": 0.0,
      "mean_cert_low": 0.9033565057210232,
      "q_family": "exact_full",
      "representation": "rot10_dct",
      "sd_KL": 0.0
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9074478125000001,
      "mean_KL": 0.4740318804474228,
      "mean_cert_low": 0.44327946643400634,
      "q_family": "optimal_diag",
      "representation": "rot10_dct",
      "sd_KL": 0.008063752530325258
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.8987946875,
      "mean_KL": 32.90888719932997,
      "mean_cert_low": 9.999778782798785e-13,
      "q_family": "amortized_linear",
      "representation": "rotpad32_dct",
      "sd_KL": 0.15396513686953342
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.9033975,
      "mean_KL": 29.7099489645911,
      "mean_cert_low": 9.999778782798785e-13,
      "q_family": "amortized_mlp",
      "representation": "rotpad32_dct",
      "sd_KL": 0.029964041871681675
    },
    {
      "decision_passes": 5,
      "folds": 5,
      "mean_Aq": 0.907493125,
      "mean_KL": 0.0,
      "mean_cert_low": 0.9034326667601956,
      "q_family": "exact_full",
      "representation": "rotpad32_dct",
      "sd_KL": 5.617333549722722e-15
    },
    {
      "decision_passes": 0,
      "folds": 5,
      "mean_Aq": 0.90362875,
      "mean_KL": 29.418361396290244,
      "mean_cert_low": 9.999778782798785e-13,
      "q_family": "optimal_diag",
      "representation": "rotpad32_dct",
      "sd_KL": 0.03806906970725697
    }
  ],
  "n_rows": 900,
  "n_training_cells": 80,
  "native_table": [
    {
      "decision_passes": 0,
      "dimension": 2,
      "folds": 5,
      "mean_KL": 2.640781052550996,
      "mean_cert_low": 0.05454770846250896,
      "mean_degradation_upper": 0.9092231617246865,
      "q_family": "amortized_linear",
      "sd_KL": 0.013586686241877002
    },
    {
      "decision_passes": 0,
      "dimension": 2,
      "folds": 5,
      "mean_KL": 0.04434560741964854,
      "mean_cert_low": 0.8796578596288098,
      "mean_degradation_upper": 0.08634528289436919,
      "q_family": "amortized_mlp",
      "sd_KL": 0.00309518280298953
    },
    {
      "decision_passes": 0,
      "dimension": 5,
      "folds": 5,
      "mean_KL": 4.608606236872553,
      "mean_cert_low": 0.00544321992001056,
      "mean_degradation_upper": 0.9302023682422075,
      "q_family": "amortized_linear",
      "sd_KL": 0.01710153000432956
    },
    {
      "decision_passes": 0,
      "dimension": 5,
      "folds": 5,
      "mean_KL": 0.07381085642636623,
      "mean_cert_low": 0.7985315783138928,
      "mean_degradation_upper": 0.14164328859723968,
      "q_family": "amortized_mlp",
      "sd_KL": 0.008756628705770158
    },
    {
      "decision_passes": 0,
      "dimension": 10,
      "folds": 5,
      "mean_KL": 6.8974630868631195,
      "mean_cert_low": 0.00032459893878626,
      "mean_degradation_upper": 0.9054889631624696,
      "q_family": "amortized_linear",
      "sd_KL": 0.03146078920956246
    },
    {
      "decision_passes": 0,
      "dimension": 10,
      "folds": 5,
      "mean_KL": 0.08834339353343115,
      "mean_cert_low": 0.7358009234643719,
      "mean_degradation_upper": 0.1757563787532014,
      "q_family": "amortized_mlp",
      "sd_KL": 0.006978724625036273
    },
    {
      "decision_passes": 0,
      "dimension": 20,
      "folds": 5,
      "mean_KL": 10.939245049241096,
      "mean_cert_low": 2.503639171336225e-06,
      "mean_degradation_upper": 0.8850701398498122,
      "q_family": "amortized_linear",
      "sd_KL": 0.06071640082734895
    },
    {
      "decision_passes": 0,
      "dimension": 20,
      "folds": 5,
      "mean_KL": 0.1493816703349023,
      "mean_cert_low": 0.6423141561333515,
      "mean_degradation_upper": 0.24965620201283084,
      "q_family": "amortized_mlp",
      "sd_KL": 0.019546816265741822
    },
    {
      "decision_passes": 0,
      "dimension": 32,
      "folds": 5,
      "mean_KL": 17.882941063406616,
      "mean_cert_low": 5.712514905553687e-10,
      "mean_degradation_upper": 0.86686097004535,
      "q_family": "amortized_linear",
      "sd_KL": 0.23971859205267698
    },
    {
      "decision_passes": 0,
      "dimension": 32,
      "folds": 5,
      "mean_KL": 0.18681385818001073,
      "mean_cert_low": 0.580513496625893,
      "mean_degradation_upper": 0.29179727731132765,
      "q_family": "amortized_mlp",
      "sd_KL": 0.029615033848915173
    }
  ],
  "padded_5fold_status": "FAIL",
  "padded_pass_folds": 0,
  "postrun_analysis_fix": "df.map method collision corrected to df['map']; no experiment row regenerated",
  "primary_5fold_status": "FAIL",
  "primary_pass_folds": 0,
  "raw_pair_support_failures": 446,
  "runtime_minutes": 41.48664634791667,
  "software_versions": {
    "numpy": "2.0.2",
    "platform": "macOS-26.5.2-arm64-arm-64bit",
    "python": "3.9.6",
    "scipy": "1.13.1",
    "sklearn": "1.6.1",
    "torch": "2.7.0"
  }
}


==> anc/experiments_2026/exp21_ppca_stress_suite/test_exp21.py <==
#!/usr/bin/env python3
"""Deterministic pre-outcome tests for Exp21."""

from pathlib import Path

import numpy as np
import pytest
import torch

import ppca_core as C
import run_exp21 as R


def test_partitions_are_complete_disjoint_and_stratified():
    y = np.tile(np.arange(10), 6000)
    parts = C.make_partitions(y)
    joined = np.concatenate([np.concatenate(p) for p in parts])
    assert len(joined) == 60_000
    assert np.array_equal(np.sort(joined), np.arange(60_000))
    for train, val in parts:
        assert not np.intersect1d(train, val).size
        assert np.bincount(y[train], minlength=10).min() >= 990
        assert np.bincount(y[val], minlength=10).min() >= 190


def test_ppca_posterior_formula_matches_direct_conditioning():
    rng = np.random.default_rng(1)
    W = rng.normal(size=(7, 3))
    x = rng.normal(size=(5, 7))
    sigma2 = 0.37
    m, V = C.direct_gaussian_posterior(W, sigma2, x)
    precision = np.eye(3) + W.T @ W / sigma2
    assert np.allclose(V, np.linalg.inv(precision), atol=1e-12)
    assert np.allclose(m, (x @ W / sigma2) @ V, atol=1e-12)


def test_general_gaussian_kl_and_optimal_diagonal_formula():
    rng = np.random.default_rng(2)
    A = rng.normal(size=(4, 4))
    V = A @ A.T + 0.5 * np.eye(4)
    m = rng.normal(size=(6, 4))
    assert np.max(np.abs(C.gaussian_kl_general(m, V, m, V))) < 1e-12
    D = C.optimal_diag_cov(V)
    numeric = C.gaussian_kl_general(m, D, m, V)
    assert np.allclose(numeric, C.optimal_diag_gap(V), atol=1e-12)
    assert C.optimal_diag_gap(V) >= 0


def test_padded_and_rotated_likelihood_and_geometry_invariance():
    rng = np.random.default_rng(3)
    W = rng.normal(size=(9, 3))
    G = W.T @ W
    z, c = rng.normal(size=(11, 3)), rng.normal(size=(5, 3))
    native = C.assign_quadratic(z, c, G)
    Wp = np.pad(W, ((0, 0), (0, 4)))
    zp = np.pad(z, ((0, 0), (0, 4)))
    cp = np.pad(c, ((0, 0), (0, 4)))
    Q = C.dct_matrix(7)
    Wr, zr, cr = Wp @ Q.T, zp @ Q.T, cp @ Q.T
    assert np.allclose(Wr @ Wr.T, W @ W.T, atol=1e-12)
    rotated = C.assign_quadratic(zr, cr, Wr.T @ Wr)
    assert np.array_equal(native, rotated)


def test_elbo_and_posterior_kl_gradients_match():
    torch.manual_seed(4)
    n, obs, dim = 7, 6, 3
    x = torch.randn(n, obs, dtype=torch.float64)
    W = torch.randn(obs, dim, dtype=torch.float64)
    sigma2 = 0.41
    target_mean_np, target_cov_np = C.direct_gaussian_posterior(
        W.numpy(), sigma2, x.numpy()
    )
    target_mean = torch.tensor(target_mean_np, dtype=torch.float64)
    target_cov = torch.tensor(target_cov_np, dtype=torch.float64)
    mu = torch.randn(n, dim, dtype=torch.float64, requires_grad=True)
    lv = torch.randn(n, dim, dtype=torch.float64, requires_grad=True)
    a = C.negative_elbo_torch(x, mu, lv, W, sigma2).sum()
    ga = torch.autograd.grad(a, (mu, lv), retain_graph=True)
    b = C.posterior_kl_torch(mu, lv, target_mean, target_cov).sum()
    gb = torch.autograd.grad(b, (mu, lv))
    assert torch.allclose(ga[0], gb[0], atol=1e-10, rtol=1e-10)
    assert torch.allclose(ga[1], gb[1], atol=1e-10, rtol=1e-10)


def test_event_band_and_mc_expansion():
    qdis, delta = 0.2, 0.05
    lo, hi = C.event_band(qdis, delta)
    assert lo < 0.8 < hi
    assert C.kl_bern(qdis, 1 - lo) == pytest.approx(delta, abs=1e-10)
    assert C.kl_bern(qdis, 1 - hi) == pytest.approx(delta, abs=1e-10)
    mlo, mhi = C.mc_expanded_band(qdis, 0.01, delta)
    assert mlo <= lo and mhi >= hi
    sat_lo, sat_hi = C.event_band(qdis, 100.0)
    assert sat_lo == pytest.approx(0.0, abs=2e-12)
    assert sat_hi == pytest.approx(1.0, abs=2e-12)


def test_raw_pair_support_failure_is_explicit_and_smoothing_finite():
    q = np.array([[4, 1], [0, 5]])
    p = np.array([[4, 0], [1, 5]])
    raw, smooth, failure = C.raw_pair_kl(q, p)
    assert failure and np.isinf(raw) and np.isfinite(smooth)


def test_variance_targets_and_signed_permutation_control():
    for dim in (2, 10, 32):
        for target in (0.01, 0.05, 1.0):
            for branch in ("under", "over"):
                a = C.variance_alpha(dim, target, branch)
                got = 0.5 * dim * (a - 1 - np.log(a))
                assert got == pytest.approx(target, abs=1e-10)
    diag = np.diag(np.linspace(0.1, 1.0, 10))
    P = C.signed_permutation(10, 9)
    assert C.optimal_diag_gap(P @ diag @ P.T) == pytest.approx(0.0, abs=1e-12)


def test_cache_identity_rejects_changed_partition(tmp_path: Path):
    rng = np.random.default_rng(10)
    X = rng.normal(size=(80, 40)).astype(np.float32)
    # The production cache requires rank 32 and only uses the training subset.
    first = np.arange(60, dtype=np.int64)
    C.fit_or_load_base(X, first, 0, tmp_path)
    changed = np.arange(1, 61, dtype=np.int64)
    with pytest.raises(AssertionError, match="stale PPCA cache identity"):
        C.fit_or_load_base(X, changed, 0, tmp_path)


def test_end_to_end_evaluator_exact_control_is_finite():
    rng = np.random.default_rng(11)
    dim, n = 2, 200
    angles = np.linspace(0, 2 * np.pi, 10, endpoint=False)
    centers = np.c_[np.cos(angles), np.sin(angles)]
    cm = C.CodeMap("unsupervised_kmeans", centers, "euclidean", np.arange(10))
    mp = centers[np.arange(n) % 10] + 0.1 * rng.normal(size=(n, dim))
    cov = 0.03 * np.eye(dim)
    rep = R.Representation(
        "synthetic", "synthetic_d2", 0, dim, mp, mp, mp, cov,
        np.eye(dim), 0.1, (cm,), np.eye(dim), "synthetic",
    )
    rows = R.evaluate_condition(rep, mp, cov, np.arange(n) % 10, "exact_full")
    assert len(rows) == 1
    row = rows[0]
    assert abs(row["exact_test_KL"]) < 1e-12
    assert row["independent_exact_within_5se"]
    assert np.isfinite(row["jeffreys_code_pair_KL_descriptive"])
    assert R.common_rng_oracle(rep)[0]["common_rng_identical"]


@pytest.mark.parametrize("kind", ["linear", "mlp"])
def test_tiny_elbo_learner_replay_and_checkpoint(tmp_path: Path, kind: str):
    rng = np.random.default_rng(12)
    X = rng.normal(size=(128, 6)).astype(np.float32)
    V = rng.normal(size=(32, 6)).astype(np.float32)
    W = rng.normal(scale=0.2, size=(6, 3)).astype(np.float64)
    checkpoint = tmp_path / f"{kind}.pt"
    model, hist, best_epoch, best_val = C.train_or_load_encoder(
        X, V, W, 0.5, "tiny", "tiny-fit", 0, 3, kind, checkpoint
    )
    mean1, var1 = C.predict_encoder(model, V)
    replay, hist2, epoch2, val2 = C.train_or_load_encoder(
        X, V, W, 0.5, "tiny", "tiny-fit", 0, 3, kind, checkpoint
    )
    mean2, var2 = C.predict_encoder(replay, V)
    assert len(hist) >= 20 and np.isfinite(best_val)
    assert best_epoch == epoch2 and best_val == val2 and hist == hist2
    assert np.array_equal(mean1, mean2) and np.array_equal(var1, var2)
    assert np.isfinite(mean1).all() and (var1 > 0).all()


==> anc/experiments_2026/exp21_ppca_stress_suite/verify_exp21.py <==
#!/usr/bin/env python3
"""Independent saved-artifact and analysis-layer verification for Exp21."""

from __future__ import annotations

import hashlib
import json
from pathlib import Path

import numpy as np
import pandas as pd

import run_exp21 as R


HERE = Path(__file__).resolve().parent


def sha(path: str):
    return hashlib.sha256((HERE / path).read_bytes()).hexdigest()


def main():
    expected = {
        "PRECOMMIT.md": "71a4ee36301209196602545c7b9c8368aa187a1c9559d2a14176a59db61de28e",
        "DESIGN.md": "f2a7846979d6c2505443fff59ae994a05c2b2ad5565c60529a4f21d2de80c893",
        "ppca_core.py": "954962002988f1061b005ea07f13ccae293d1923c4446b02cd1f098bca259daf",
        "test_exp21.py": "0096a5b80a8768a3f0135472d6090f65da00a1484c1b4e2a4ff621675824a230",
    }
    assert all(sha(path) == value for path, value in expected.items())
    run_now = (HERE / "run_exp21.py").read_text()
    assert run_now.count('df["map"] ==') == 4
    reconstructed_run = run_now.replace('df["map"] ==', 'df.map ==')
    assert hashlib.sha256(reconstructed_run.encode()).hexdigest() == "89381fa2f693ebdfea537c863e69b57b1aed492196953541a0dbabbca4609f0d"

    df = pd.read_csv(R.OUT)
    spectra, training = pd.read_csv(R.SPECTRA), pd.read_csv(R.TRAINING)
    inv, oracle = pd.read_csv(R.INVARIANCE), pd.read_csv(R.ORACLE)
    selection, folds = pd.read_csv(R.SELECTION), pd.read_csv(R.FOLDS_OUT)
    keys = ["panel", "representation", "fold", "map", "q_family", "target_train_KL"]
    assert len(df) == len(df.drop_duplicates(keys)) == 900
    assert df.groupby("panel").size().to_dict() == {
        "fixed_KL_calibration": 360, "invariance_2x2": 240, "native_rank": 300,
    }
    assert len(spectra) == 25 and spectra.spectrum_valid.all()
    assert len(inv) == 20 and len(oracle) == 135 and oracle.common_rng_identical.all()
    assert len(selection) == 80 and len(folds) == folds.mnist_train_index.nunique() == 60_000
    assert len(list((HERE / "checkpoints").glob("*.pt"))) == 80
    assert training[["representation", "fold", "model"]].drop_duplicates().shape[0] == 80

    finite = [
        "exact_test_KL", "A_q", "A_p", "A_q_se_image", "A_p_se_image",
        "A_p_band_mc_low", "A_p_band_mc_high", "certified_degradation_upper95",
        "binary_KL", "Keff_encoder", "Keff_decoder", "semantic_q_probe",
    ]
    assert np.isfinite(df[finite].to_numpy(float)).all()
    assert df.binary_ok_tol_1e3.all() and df.decoder_prototype_self_assign.all()

    summary, native, matrix, fixed = R.summarize(df, spectra, training, inv, oracle, selection, folds)
    primary = df[(df.panel == "native_rank") & (df.representation == "native_d10") &
                 (df["map"] == "unsupervised_kmeans") & (df.q_family == "amortized_mlp")]
    padded = df[(df.panel == "invariance_2x2") & (df.representation == "pad32_canonical") &
                (df["map"] == "unsupervised_kmeans") & (df.q_family == "amortized_mlp")]
    assert len(primary) == len(padded) == 5
    assert summary["primary_pass_folds"] == int(primary.decision_use_success.sum())
    assert summary["padded_pass_folds"] == int(padded.decision_use_success.sum())
    assert summary["gates"]["G1_IMPLEMENTATION"]
    assert summary["gates"]["G4_INVARIANCE_MATRIX"]
    assert summary["gates"]["G5_DATA_PROCESSING"]
    assert len(native) == 10 and len(matrix) == 16 and len(fixed) == 12

    previous = json.loads(R.SUMMARY.read_text()) if R.SUMMARY.exists() else {}
    if "runtime_minutes" in previous:
        summary["runtime_minutes"] = previous["runtime_minutes"]
    summary["software_versions"] = previous.get("software_versions", CACHED_VERSIONS())
    summary["postrun_analysis_fix"] = "df.map method collision corrected to df['map']; no experiment row regenerated"
    R.SUMMARY.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n")
    R.write_report(summary, native, matrix, fixed)
    print(json.dumps({
        "EXP21_VERIFIED": True, "gates": summary["gates"],
        "primary_pass_folds": summary["primary_pass_folds"],
        "padded_pass_folds": summary["padded_pass_folds"],
        "linear_within_oracle_0.005": summary["linear_within_oracle_0.005"],
        "n_rows": summary["n_rows"],
    }, indent=2, sort_keys=True))


def CACHED_VERSIONS():
    return json.loads(R.VERSIONS.read_text())


if __name__ == "__main__":
    main()


==> anc/experiments_2026/exp2_a4_numeric/a4_interpolation.py <==
#!/usr/bin/env python3
"""Numerical companion for Proposition 1 (Appendix A.4, non-uniform marginals).

This standalone, deterministic script verifies the three coupling constructions,
their fixed marginals, mutual-information interpolation paths, matched-MI roots,
and agreement separation described in:

<SUPP>/experiments_2026/theory/a4_proposition.md

Running ``python3 a4_interpolation.py`` regenerates both CSV files, the two-panel
figure, the LaTeX snippet, and REPORT.md in the directory containing this script.
Only NumPy, SciPy, pandas, and matplotlib (plus the Python standard library) are
used; no randomness, network access, checkpoints, or external data are involved.
"""

from __future__ import annotations

import inspect
import os
from dataclasses import dataclass
from pathlib import Path
from typing import Callable

import numpy as np
import pandas as pd
from scipy.optimize import brentq, linprog


OUTPUT_DIR = Path(__file__).resolve().parent
SOURCE_PROPOSITION = Path(
    "<SUPP>/experiments_2026/"
    "theory/a4_proposition.md"
)
GRID = np.linspace(0.0, 1.0, 2001)
MARGINAL_HARD_TOL = 1e-10
MONOTONICITY_TOL = 1e-10
ROOT_ENDPOINT_TOL = 1e-9
ROOT_VALUE_TOL = 1e-6
LP_MATRIX_TOL = 1e-6
TRACE_CROSSCHECK_TOL = 1e-12

# Keep matplotlib's cache and all script-generated writes inside the requested directory.
os.environ.setdefault("MPLCONFIGDIR", str(OUTPUT_DIR / ".matplotlib-cache"))
import matplotlib  # noqa: E402

matplotlib.use("Agg")
import matplotlib.image as mpimg  # noqa: E402
import matplotlib.pyplot as plt  # noqa: E402
from matplotlib.lines import Line2D  # noqa: E402


@dataclass(frozen=True)
class CouplingCase:
    """Inputs and fixed endpoints for one numerical case."""

    name: str
    p: np.ndarray
    p_repr: str
    p_latex: str
    P_low: np.ndarray
    low_method: str


def mutual_information(P: np.ndarray, p: np.ndarray) -> float:
    """Return I(P) against marginals p in nats, masking zero-mass cells."""

    denominator = np.outer(p, p)
    mask = P > 0.0
    return float(np.sum(P[mask] * np.log(P[mask] / denominator[mask])))


def entropy(p: np.ndarray) -> float:
    """Return H(p) in nats, with zero-probability terms omitted."""

    mask = p > 0.0
    return float(-np.sum(p[mask] * np.log(p[mask])))


def agreement(P: np.ndarray) -> float:
    """Return diagonal probability mass A(P)."""

    return float(np.trace(P))


def solve_minimum_trace_coupling(p: np.ndarray) -> np.ndarray:
    """Solve the generic K^2-variable minimum-trace coupling LP."""

    K = len(p)
    objective = np.zeros(K * K, dtype=float)
    objective[np.arange(K) * K + np.arange(K)] = 1.0

    A_eq = np.zeros((2 * K, K * K), dtype=float)
    for i in range(K):
        A_eq[i, i * K : (i + 1) * K] = 1.0
    for j in range(K):
        A_eq[K + j, j::K] = 1.0
    b_eq = np.concatenate([p, p])

    result = linprog(
        objective,
        A_eq=A_eq,
        b_eq=b_eq,
        bounds=(0.0, None),
        method="highs",
    )
    if not result.success or result.x is None:
        raise RuntimeError(f"minimum-trace LP failed: {result.message}")
    return result.x.reshape(K, K)


def build_case(case_name: str) -> CouplingCase:
    """Build one of the three specified cases, including its P_low endpoint."""

    if case_name == "case1_0.5_0.3_0.2":
        p = np.array([0.5, 0.3, 0.2], dtype=float)
        P_low = np.array(
            [[0.0, 0.3, 0.2], [0.3, 0.0, 0.0], [0.2, 0.0, 0.0]],
            dtype=float,
        )
        return CouplingCase(
            case_name,
            p,
            "(0.5, 0.3, 0.2)",
            r"(0.5,0.3,0.2)",
            P_low,
            "fixed hand-verified minimum-trace coupling",
        )

    if case_name == "case2_0.9_0.1":
        p = np.array([0.9, 0.1], dtype=float)
        P_low = solve_minimum_trace_coupling(p)
        expected = np.array([[0.8, 0.1], [0.1, 0.0]], dtype=float)
        lp_difference = float(np.max(np.abs(P_low - expected)))
        if lp_difference > LP_MATRIX_TOL:
            raise AssertionError(
                "case 2 LP solution disagrees with analytic matrix: "
                f"max abs difference={lp_difference:.3e}"
            )
        return CouplingCase(
            case_name,
            p,
            "(0.9, 0.1)",
            r"(0.9,0.1)",
            P_low,
            "generic scipy.optimize.linprog minimum-trace solution",
        )

    if case_name == "case3_uniform3":
        p = np.full(3, 1.0 / 3.0, dtype=float)
        P_low = np.zeros((3, 3), dtype=float)
        P_low[np.arange(3), (np.arange(3) + 1) % 3] = 1.0 / 3.0
        return CouplingCase(
            case_name,
            p,
            "(1/3, 1/3, 1/3)",
            r"(\tfrac13,\tfrac13,\tfrac13)",
            P_low,
            "cyclic derangement coupling",
        )

    raise ValueError(f"unknown case: {case_name}")


def validate_case(case: CouplingCase) -> None:
    """Check fixed endpoints, analytic A_min, and valid probabilities."""

    p = case.p
    Pi = np.outer(p, p)
    P_high = np.diag(p)
    A_min = max(0.0, 2.0 * float(np.max(p)) - 1.0)
    for label, P in (("Pi", Pi), ("P_high", P_high), ("P_low", case.P_low)):
        if P.shape != (len(p), len(p)):
            raise AssertionError(f"{case.name} {label} has wrong shape")
        if float(np.min(P)) < -1e-14:
            raise AssertionError(f"{case.name} {label} has negative mass")
        if not np.isclose(float(np.sum(P)), 1.0, atol=1e-13, rtol=0.0):
            raise AssertionError(f"{case.name} {label} does not sum to one")
        if not np.allclose(P.sum(axis=1), p, atol=1e-13, rtol=0.0):
            raise AssertionError(f"{case.name} {label} has wrong row marginal")
        if not np.allclose(P.sum(axis=0), p, atol=1e-13, rtol=0.0):
            raise AssertionError(f"{case.name} {label} has wrong column marginal")
    if not np.isclose(agreement(case.P_low), A_min, atol=1e-12, rtol=0.0):
        raise AssertionError(f"{case.name} P_low does not attain analytic A_min")


def find_root(mi_function: Callable[[float], float], target: float) -> float:
    """Solve MI(path(parameter)) = target robustly on [0,1]."""

    if target <= 0.0:
        raise ValueError("matched-MI target must be strictly positive")

    def objective(x: float) -> float:
        return mi_function(x) - target

    f0 = objective(0.0)
    f1 = objective(1.0)
    if abs(f0) < ROOT_ENDPOINT_TOL:
        return 0.0
    if abs(f1) < ROOT_ENDPOINT_TOL:
        return 1.0
    if f0 * f1 > 0.0:
        raise ValueError(
            f"target {target:.16g} is not bracketed: f(0)={f0:.3e}, f(1)={f1:.3e}"
        )
    return float(brentq(objective, 0.0, 1.0, xtol=1e-13, rtol=1e-13))


def compute_paths_and_summary(
    cases: list[CouplingCase],
) -> tuple[pd.DataFrame, pd.DataFrame, dict[str, dict[str, object]], float]:
    """Evaluate every path grid point and both matched-MI levels."""

    path_rows: list[dict[str, object]] = []
    summary_rows: list[dict[str, object]] = []
    diagnostics: dict[str, dict[str, object]] = {}
    worst_marginal_residual = 0.0

    for case in cases:
        validate_case(case)
        p = case.p
        Pi = np.outer(p, p)
        P_high = np.diag(p)
        A0 = agreement(Pi)
        A_high = agreement(P_high)
        A_low = agreement(case.P_low)
        A_min = max(0.0, 2.0 * float(np.max(p)) - 1.0)
        MI_low = mutual_information(case.P_low, p)
        H_p = entropy(p)
        MI_high = mutual_information(P_high, p)
        if not (MI_low > 0.0 and MI_low <= MI_high + 1e-12):
            raise AssertionError(f"{case.name} has invalid matched-MI range")
        if not np.isclose(MI_high, H_p, atol=1e-12, rtol=0.0):
            raise AssertionError(f"{case.name} MI(P_high) != H(p)")

        grid_values: dict[str, dict[str, np.ndarray]] = {}
        for path_label, endpoint in (("P_high", P_high), ("Q_low", case.P_low)):
            mi_values = np.empty_like(GRID)
            agreement_values = np.empty_like(GRID)
            row_residuals = np.empty_like(GRID)
            col_residuals = np.empty_like(GRID)
            for idx, parameter in enumerate(GRID):
                P = (1.0 - parameter) * Pi + parameter * endpoint
                mi_values[idx] = mutual_information(P, p)
                agreement_values[idx] = agreement(P)
                row_residuals[idx] = float(np.max(np.abs(P.sum(axis=1) - p)))
                col_residuals[idx] = float(np.max(np.abs(P.sum(axis=0) - p)))
                path_rows.append(
                    {
                        "case": case.name,
                        "p_repr": case.p_repr,
                        "path": path_label,
                        "param": parameter,
                        "MI_nats": mi_values[idx],
                        "A": agreement_values[idx],
                        "max_row_marginal_resid": row_residuals[idx],
                        "max_col_marginal_resid": col_residuals[idx],
                    }
                )

            worst_marginal_residual = max(
                worst_marginal_residual,
                float(np.max(row_residuals)),
                float(np.max(col_residuals)),
            )
            increments = np.diff(mi_values)
            violation_indices = np.flatnonzero(increments < -MONOTONICITY_TOL)
            grid_values[path_label] = {
                "MI": mi_values,
                "A": agreement_values,
                "row_residual": row_residuals,
                "col_residual": col_residuals,
                "min_MI_increment": np.array([float(np.min(increments))]),
                "violation_indices": violation_indices,
            }

        if worst_marginal_residual >= MARGINAL_HARD_TOL:
            raise AssertionError(
                "hard marginal-residual gate failed: "
                f"{worst_marginal_residual:.3e} >= {MARGINAL_HARD_TOL:.1e}"
            )

        root_records: dict[str, dict[str, float]] = {}
        for m_level, m_value in (
            ("MI_low", MI_low),
            ("half_MI_low", MI_low / 2.0),
        ):
            P_path = lambda t: (1.0 - t) * Pi + t * P_high
            Q_path = lambda s: (1.0 - s) * Pi + s * case.P_low
            t_star = find_root(lambda t: mutual_information(P_path(t), p), m_value)
            s_star = find_root(lambda s: mutual_information(Q_path(s), p), m_value)
            MI_at_t = mutual_information(P_path(t_star), p)
            MI_at_s = mutual_information(Q_path(s_star), p)
            if abs(MI_at_t - m_value) > ROOT_VALUE_TOL:
                raise AssertionError(f"{case.name} MI(t*) root check failed")
            if abs(MI_at_s - m_value) > ROOT_VALUE_TOL:
                raise AssertionError(f"{case.name} MI(s*) root check failed")

            A_at_t = (1.0 - t_star) * A0 + t_star * A_high
            A_at_s = (1.0 - s_star) * A0 + s_star * A_low
            A_at_t_direct = agreement(P_path(t_star))
            A_at_s_direct = agreement(Q_path(s_star))
            trace_error = max(
                abs(A_at_t - A_at_t_direct),
                abs(A_at_s - A_at_s_direct),
            )
            if trace_error > TRACE_CROSSCHECK_TOL:
                raise AssertionError(
                    f"{case.name} affine/direct trace cross-check failed: {trace_error:.3e}"
                )
            if not (A_at_t > A0 and A_at_s < A0):
                raise AssertionError(f"{case.name} matched-MI agreement separation failed")

            summary_rows.append(
                {
                    "case": case.name,
                    "p_repr": case.p_repr,
                    "A_min": A_min,
                    "MI_P_low": MI_low,
                    "H_p": H_p,
                    "MI_P_high": MI_high,
                    "m_level": m_level,
                    "m_value": m_value,
                    "t_star": t_star,
                    "s_star": s_star,
                    "MI_at_t_star": MI_at_t,
                    "MI_at_s_star": MI_at_s,
                    "A_at_t_star": A_at_t,
                    "A_at_s_star": A_at_s,
                    "A_P_low": A_low,
                    "A_high": A_high,
                    "A0_independence": A0,
                }
            )
            root_records[m_level] = {
                "m_value": m_value,
                "t_star": t_star,
                "s_star": s_star,
                "A_at_t_star": A_at_t,
                "A_at_s_star": A_at_s,
            }

        diagnostics[case.name] = {
            "case": case,
            "Pi": Pi,
            "P_high": P_high,
            "A_min": A_min,
            "MI_low": MI_low,
            "H_p": H_p,
            "MI_high": MI_high,
            "grid": grid_values,
            "roots": root_records,
        }

    path_columns = [
        "case",
        "p_repr",
        "path",
        "param",
        "MI_nats",
        "A",
        "max_row_marginal_resid",
        "max_col_marginal_resid",
    ]
    summary_columns = [
        "case",
        "p_repr",
        "A_min",
        "MI_P_low",
        "H_p",
        "MI_P_high",
        "m_level",
        "m_value",
        "t_star",
        "s_star",
        "MI_at_t_star",
        "MI_at_s_star",
        "A_at_t_star",
        "A_at_s_star",
        "A_P_low",
        "A_high",
        "A0_independence",
    ]
    return (
        pd.DataFrame(path_rows, columns=path_columns),
        pd.DataFrame(summary_rows, columns=summary_columns),
        diagnostics,
        worst_marginal_residual,
    )


def build_self_check(summary: pd.DataFrame) -> pd.DataFrame:
    """Compare computed results with every stated scalar reference value."""

    case1 = summary[
        (summary["case"] == "case1_0.5_0.3_0.2")
        & (summary["m_level"] == "MI_low")
    ].iloc[0]
    case2 = summary[
        (summary["case"] == "case2_0.9_0.1")
        & (summary["m_level"] == "MI_low")
    ].iloc[0]
    checks = [
        ("case1", "MI(P_low)", case1["MI_P_low"], 0.693147, 0.5e-6),
        ("case1", "H(p)", case1["H_p"], 1.0297, 0.5e-4),
        ("case1", "t* at MI_low", case1["t_star"], 0.86678, 0.5e-5),
        ("case1", "A(P_t*)", case1["A_at_t_star"], 0.9174, 0.5e-4),
        ("case1", "A(P_low)", case1["A_P_low"], 0.0, 1e-12),
        ("case2", "A_min", case2["A_min"], 0.8, 0.5e-4),
        ("case2", "MI(P_low)", case2["MI_P_low"], 0.01113, 0.5e-5),
        ("case2", "H(p)", case2["H_p"], 0.32508, 0.5e-5),
    ]
    rows: list[dict[str, object]] = []
    for case, quantity, computed, reference, tolerance in checks:
        difference = abs(float(computed) - reference)
        rows.append(
            {
                "case": case,
                "quantity": quantity,
                "computed": float(computed),
                "reference": reference,
                "abs_diff": difference,
                "tolerance": tolerance,
                "status": "PASS" if difference <= tolerance else "FAIL",
            }
        )
    result = pd.DataFrame(rows)
    if not bool((result["status"] == "PASS").all()):
        failures = result[result["status"] == "FAIL"].to_string(index=False)
        raise AssertionError(f"reference self-check failed:\n{failures}")
    return result


def make_figure(
    diagnostics: dict[str, dict[str, object]],
    output_path: Path,
) -> None:
    """Create the required two-panel interpolation and matched-MI figure."""

    colors = {
        "case1_0.5_0.3_0.2": "#0072B2",
        "case2_0.9_0.1": "#D55E00",
        "case3_uniform3": "#009E73",
    }
    labels = {
        "case1_0.5_0.3_0.2": r"$p=(0.5,0.3,0.2)$",
        "case2_0.9_0.1": r"$p=(0.9,0.1)$",
        "case3_uniform3": r"$p=(1/3,1/3,1/3)$",
    }
    fig, axes = plt.subplots(1, 2, figsize=(14.0, 6.0), constrained_layout=True)
    left, right = axes

    for case_name, diagnostic in diagnostics.items():
        color = colors[case_name]
        grid = diagnostic["grid"]
        for path_label, linestyle in (("P_high", "-"), ("Q_low", "--")):
            values = grid[path_label]
            left.plot(
                GRID,
                values["MI"],
                color=color,
                linestyle=linestyle,
                linewidth=2.0,
            )
            right.plot(
                values["MI"],
                values["A"],
                color=color,
                linestyle=linestyle,
                linewidth=2.0,
            )

        for root in diagnostic["roots"].values():
            m_value = root["m_value"]
            left.axhline(m_value, color=color, linewidth=0.8, alpha=0.24)
            left.plot(
                root["t_star"],
                m_value,
                marker="o",
                color=color,
                markersize=5.0,
                linestyle="none",
            )
            left.plot(
                root["s_star"],
                m_value,
                marker="x",
                color=color,
                markersize=6.0,
                markeredgewidth=1.5,
                linestyle="none",
            )
            right.axvline(m_value, color=color, linewidth=0.8, alpha=0.24)
            right.plot(
                m_value,
                root["A_at_t_star"],
                marker="o",
                color=color,
                markersize=5.0,
                linestyle="none",
            )
            right.plot(
                m_value,
                root["A_at_s_star"],
                marker="x",
                color=color,
                markersize=6.0,
                markeredgewidth=1.5,
                linestyle="none",
            )

    case_handles = [
        Line2D([0], [0], color=colors[name], linewidth=2.5, label=labels[name])
        for name in colors
    ]
    path_handles = [
        Line2D([0], [0], color="black", linestyle="-", linewidth=2.0, label=r"to $P_{\rm high}$"),
        Line2D([0], [0], color="black", linestyle="--", linewidth=2.0, label=r"to $P_{\rm low}$"),
        Line2D([0], [0], color="black", marker="o", linestyle="none", label=r"$P_{t^*}$"),
        Line2D([0], [0], color="black", marker="x", linestyle="none", label=r"$Q_{s^*}$"),
    ]
    legend_handles = case_handles + path_handles

    left.set_xlim(0.0, 1.0)
    left.set_xlabel(r"Path parameter ($t$ or $s$)")
    left.set_ylabel("Mutual information (nats)")
    left.set_title("MI along fixed-marginal paths")
    left.grid(True, alpha=0.2)
    left.legend(handles=legend_handles, fontsize=8.5, loc="upper left", framealpha=0.95)

    right.set_xlabel("Mutual information (nats)")
    right.set_ylabel(r"Agreement $A=\operatorname{trace}(P)$")
    right.set_title("Agreement separation at matched MI")
    right.grid(True, alpha=0.2)
    right.legend(handles=legend_handles, fontsize=8.5, loc="best", framealpha=0.95)

    fig.suptitle("Proposition 1 (App. A.4): numerical interpolation companion", fontsize=14)
    fig.savefig(output_path, dpi=180)
    plt.close(fig)


def validate_figure(output_path: Path) -> dict[str, object]:
    """Re-read the PNG and check size, dimensions, and nonblank panel content."""

    file_size = output_path.stat().st_size
    if file_size <= 10_000:
        raise AssertionError(f"figure is too small: {file_size} bytes")
    image = mpimg.imread(output_path)
    if image.ndim != 3 or image.shape[0] < 500 or image.shape[1] < 1000:
        raise AssertionError(f"unexpected figure dimensions: {image.shape}")
    rgb = image[..., :3]
    midpoint = rgb.shape[1] // 2
    panel_stds = (float(np.std(rgb[:, :midpoint])), float(np.std(rgb[:, midpoint:])))
    if min(panel_stds) < 0.01:
        raise AssertionError(f"one or more figure panels appear blank: std={panel_stds}")
    return {
        "file_size": file_size,
        "shape": tuple(int(value) for value in image.shape),
        "panel_stds": panel_stds,
    }


def format_latex_snippet(
    cases: list[CouplingCase],
    diagnostics: dict[str, dict[str, object]],
    summary: pd.DataFrame,
) -> str:
    """Render a compact self-contained LaTeX appendix snippet."""

    case_blocks: list[str] = []
    for index, case in enumerate(cases, start=1):
        diagnostic = diagnostics[case.name]
        matrix = r"\\".join(
            " & ".join(f"{value:.6g}" for value in row)
            for row in case.P_low
        )
        case_blocks.append(
            rf"\text{{Case {index}:}}\quad p&={case.p_latex},\qquad "
            rf"P_{{\rm low}}=\begin{{bmatrix}}{matrix}\end{{bmatrix}},\quad "
            + r"\\"
            + "\n"
            + rf"&\quad A_{{\min}}={diagnostic['A_min']:.6f},\qquad "
            rf"I(P_{{\rm low}})={diagnostic['MI_low']:.6f},\quad "
            rf"H(p)={diagnostic['H_p']:.6f}."
        )

    table_rows: list[str] = []
    case_short = {
        "case1_0.5_0.3_0.2": "1",
        "case2_0.9_0.1": "2",
        "case3_uniform3": "3",
    }
    level_latex = {
        "MI_low": r"I(P_{\rm low})",
        "half_MI_low": r"I(P_{\rm low})/2",
    }
    for _, row in summary.iterrows():
        table_rows.append(
            rf"{case_short[row['case']]} & {level_latex[row['m_level']]} "
            rf"& {row['m_value']:.6f} & {row['t_star']:.6f} & {row['s_star']:.6f} "
            rf"& {row['A_at_t_star']:.6f} & {row['A_at_s_star']:.6f} \\"
        )

    return "\n".join(
        [
            r"\paragraph{Numerical instances for Proposition 1 (Appendix A.4).}",
            r"All logarithms are natural.  Case 1 uses the fixed hand-verified coupling,",
            r"Case 2 obtains $P_{\rm low}$ by the generic minimum-trace linear program,",
            r"and Case 3 uses the cyclic derangement.  The computed endpoints are",
            r"\begin{align*}",
            (r"\\[3pt]" + "\n").join(case_blocks),
            r"\end{align*}",
            r"The matched-MI roots and agreements are",
            r"\[",
            r"\begin{array}{c c r r r r r}",
            r"\hline",
            r"\text{Case} & \text{target} & m\;(\mathrm{nats}) & t^* & s^*"
            r" & A(P_{t^*}) & A(Q_{s^*}) \\",
            r"\hline",
            *table_rows,
            r"\hline",
            r"\end{array}",
            r"\]",
            r"For the uniform case, $I(P_{\rm low})=H(p)=\ln 3$ and the first",
            r"matched level is the boundary point $t^*=s^*=1$; both endpoints are",
            r"deterministic permutation couplings.",
            "",
        ]
    )


def markdown_self_check_table(self_check: pd.DataFrame) -> str:
    """Format the scalar reference checks as a stable Markdown table."""

    lines = [
        "| case | quantity | computed | reference | abs diff | tolerance | status |",
        "|---|---|---:|---:|---:|---:|:---:|",
    ]
    for _, row in self_check.iterrows():
        lines.append(
            f"| {row['case']} | {row['quantity']} | {row['computed']:.10f} "
            f"| {row['reference']:.10f} | {row['abs_diff']:.3e} "
            f"| {row['tolerance']:.1e} | {row['status']} |"
        )
    return "\n".join(lines)


def make_report(
    diagnostics: dict[str, dict[str, object]],
    self_check: pd.DataFrame,
    worst_marginal_residual: float,
    lp_difference: float,
    figure_check: dict[str, object],
) -> str:
    """Create the required eight-section intelligence-style report."""

    monotonic_lines: list[str] = []
    total_violations = 0
    for case_name, diagnostic in diagnostics.items():
        for path_label in ("P_high", "Q_low"):
            values = diagnostic["grid"][path_label]
            violation_count = len(values["violation_indices"])
            total_violations += violation_count
            min_increment = float(values["min_MI_increment"][0])
            monotonic_lines.append(
                f"- `{case_name}` / `{path_label}`: {violation_count} violations "
                f"below -{MONOTONICITY_TOL:.0e}; minimum grid increment "
                f"{min_increment:.3e} nats."
            )

    function_lines = {
        name: inspect.getsourcelines(function)[1]
        for name, function in (
            ("mutual_information", mutual_information),
            ("solve_minimum_trace_coupling", solve_minimum_trace_coupling),
            ("build_case", build_case),
            ("find_root", find_root),
            ("compute_paths_and_summary", compute_paths_and_summary),
        )
    }
    self_check_table = markdown_self_check_table(self_check)
    root_command = f"cd {OUTPUT_DIR} && python3 a4_interpolation.py"
    figure_shape = " x ".join(str(value) for value in figure_check["shape"])

    return f"""## 1. BLUF

All three specified cases reproduce the Proposition 1 (App. A.4) references and demonstrate distinct agreement at matched mutual information. All hard acceptance gates pass: the worst path marginal residual is {worst_marginal_residual:.3e}, the case-2 LP matrix error is {lp_difference:.3e}, and all eight scalar reference checks are PASS.

## 2. Coverage declaration

- Read the complete 120-line ground-truth proposition at `{SOURCE_PROPOSITION}`.
- Ran all 2,001 grid points on both paths for all three cases (12,006 coupling evaluations), both matched-MI targets for each case, the generic case-2 LP, affine/direct trace cross-checks, CSV schema/row checks, and PNG re-read checks.
- Re-read the saved PNG as an array: {figure_shape}, {figure_check['file_size']} bytes; left/right RGB standard deviations were {figure_check['panel_stds'][0]:.4f} and {figure_check['panel_stds'][1]:.4f}.
- Visually inspected the deterministic saved PNG after generation; both panels contain the required curves, matched-level guides, markers, labels, and legends.
- Did not examine other paper files, other marginal vectors, alternative choices of non-unique minimum-trace couplings, or MI levels outside the proposition's stated interval.
- No LaTeX engine was available in the environment; the snippet source was inspected for delimiter and matrix-row correctness but was not typeset.

## 3. Fact / Assumption / Assessment

- **[FACT]** The implementation uses natural logarithms, masks zero cells, preserves both marginals, and computes agreement as the matrix trace.
- **[FACT]** Case 2 is solved by a generic `scipy.optimize.linprog(method="highs")` problem with all row and column constraints; its matrix differs from `[[0.8,0.1],[0.1,0]]` by at most {lp_difference:.3e}.
- **[FACT]** The following self-check table was computed by this run:

{self_check_table}

- **[ASSUMPTION]** The three requested vectors and endpoint constructions are representative numerical instances, not an exhaustive empirical survey of all admissible marginals.
- **[ASSESSMENT — confidence: High]** Within the tested instances and matched-MI interval, the numerical evidence almost certainly implements the stated construction correctly: every direct invariant and independent analytic endpoint check passed.

## 4. Confidence per key judgment

- **Reference reproduction — High.** Assumptions: none beyond IEEE-754 arithmetic and the supplied definitions. Sources: one ground-truth document plus independent direct computation. Reasoning: exact formulas and tight scalar comparisons.
- **Marginal preservation and monotonicity — High.** Assumptions: the 2,001-point diagnostic grid represents the requested diagnostic resolution. Sources: algebraic construction plus exhaustive evaluation on that grid. Reasoning: direct residuals and finite differences on both paths.
- **Matched-MI agreement separation — High.** Assumptions: SciPy's documented HiGHS and Brent implementations behave correctly. Sources: endpoint formulas, numerical roots, direct MI reevaluation, and affine/direct trace cross-checks. Reasoning: redundant checks agree within explicit tolerances.
- **Generality beyond the three cases — Low.** Assumptions would be numerous; there is no numerical coverage beyond the supplied vectors and the proposition explicitly leaves part of the K>=3 regime open.

## 5. Negative findings

- No marginal-residual gate failure was found: the single worst row/column residual over all cases, paths, and grid points was {worst_marginal_residual:.3e} (< {MARGINAL_HARD_TOL:.0e}).
- No monotonicity violation beyond the {MONOTONICITY_TOL:.0e} noise threshold was found ({total_violations} total):
{chr(10).join(monotonic_lines)}
- No mismatch was found in the eight scalar reference checks, the case-2 analytic LP matrix check, the MI-at-root checks, or the affine/direct agreement cross-checks.
- No blank panel or undersized figure was found when the saved PNG was re-read.

## 6. Raw-data pointers

- Ground-truth definitions: `{SOURCE_PROPOSITION}:11` (independence/A0), `:12-14` (high/low endpoints and A_min), `:21-22` (paths), `:28-43` (monotonicity, roots, agreement gap), `:75-79` (scope limit), and `:113-120` (numeric references).
- Implementation: `{OUTPUT_DIR / 'a4_interpolation.py'}:{function_lines['mutual_information']}` (MI), `:{function_lines['solve_minimum_trace_coupling']}` (LP), `:{function_lines['build_case']}` (three endpoints), `:{function_lines['find_root']}` (endpoint-aware Brent root), and `:{function_lines['compute_paths_and_summary']}` (grid and acceptance checks).
- Re-run exactly: `{root_command}`.
- Outputs: `{OUTPUT_DIR / 'path_curves.csv'}`, `{OUTPUT_DIR / 'summary_results.csv'}`, `{OUTPUT_DIR / 'a4_interpolation_figure.png'}`, `{OUTPUT_DIR / 'a4_snippet.tex'}`, and `{OUTPUT_DIR / 'REPORT.md'}`.
- Scalar checks from this run (computed/reference/absolute difference): case-1 MI {self_check.iloc[0]['computed']:.10f}/{self_check.iloc[0]['reference']:.10f}/{self_check.iloc[0]['abs_diff']:.3e}; case-1 H {self_check.iloc[1]['computed']:.10f}/{self_check.iloc[1]['reference']:.10f}/{self_check.iloc[1]['abs_diff']:.3e}; case-1 t* {self_check.iloc[2]['computed']:.10f}/{self_check.iloc[2]['reference']:.10f}/{self_check.iloc[2]['abs_diff']:.3e}; case-1 A(P_t*) {self_check.iloc[3]['computed']:.10f}/{self_check.iloc[3]['reference']:.10f}/{self_check.iloc[3]['abs_diff']:.3e}; case-2 A_min {self_check.iloc[5]['computed']:.10f}/{self_check.iloc[5]['reference']:.10f}/{self_check.iloc[5]['abs_diff']:.3e}; case-2 MI {self_check.iloc[6]['computed']:.10f}/{self_check.iloc[6]['reference']:.10f}/{self_check.iloc[6]['abs_diff']:.3e}; case-2 H {self_check.iloc[7]['computed']:.10f}/{self_check.iloc[7]['reference']:.10f}/{self_check.iloc[7]['abs_diff']:.3e}.

## 7. Single-source flag

**[SINGLE-SOURCE]** The published reference values and proposition statements originate from the single file `{SOURCE_PROPOSITION}`. They were cross-checked internally here by independent NumPy/SciPy evaluation, including a separately formulated LP for case 2, rather than by a second external source.

## 8. Gaps & omissions

- Only the three prescribed p vectors were computed; no exhaustive sweep over K or the probability simplex was attempted.
- The non-uniqueness of P_low was not explored; case 1 uses the fixed matrix, case 2 uses the HiGHS optimum required by the specification, and case 3 uses the cyclic derangement.
- MI levels in `(I(P_low), H(p))` were intentionally not explored. The source says non-identifiability there is false for skewed K=2 and open for K>=3.
- No symbolic proof, cross-platform reproducibility study, performance benchmark, uncertainty model, external dataset, checkpoint, Torch code, or network result is included.
"""


def validate_outputs(path_curves: pd.DataFrame, summary: pd.DataFrame) -> None:
    """Check CSV shapes, exact schemas, and all six required deliverable paths."""

    if len(path_curves) != 3 * 2 * len(GRID):
        raise AssertionError(f"unexpected path_curves row count: {len(path_curves)}")
    if len(summary) != 3 * 2:
        raise AssertionError(f"unexpected summary row count: {len(summary)}")
    expected_paths = [
        OUTPUT_DIR / "a4_interpolation.py",
        OUTPUT_DIR / "path_curves.csv",
        OUTPUT_DIR / "summary_results.csv",
        OUTPUT_DIR / "a4_interpolation_figure.png",
        OUTPUT_DIR / "a4_snippet.tex",
        OUTPUT_DIR / "REPORT.md",
    ]
    missing = [str(path) for path in expected_paths if not path.is_file()]
    if missing:
        raise AssertionError(f"missing deliverables: {missing}")


def main() -> None:
    """Regenerate every numerical companion artifact and print gate results."""

    cases = [
        build_case("case1_0.5_0.3_0.2"),
        build_case("case2_0.9_0.1"),
        build_case("case3_uniform3"),
    ]
    path_curves, summary, diagnostics, worst_residual = compute_paths_and_summary(cases)
    self_check = build_self_check(summary)

    case2_expected = np.array([[0.8, 0.1], [0.1, 0.0]], dtype=float)
    case2_actual = next(case.P_low for case in cases if case.name == "case2_0.9_0.1")
    lp_difference = float(np.max(np.abs(case2_actual - case2_expected)))

    path_curves.to_csv(OUTPUT_DIR / "path_curves.csv", index=False)
    summary.to_csv(OUTPUT_DIR / "summary_results.csv", index=False)
    make_figure(diagnostics, OUTPUT_DIR / "a4_interpolation_figure.png")
    figure_check = validate_figure(OUTPUT_DIR / "a4_interpolation_figure.png")
    snippet = format_latex_snippet(cases, diagnostics, summary)
    (OUTPUT_DIR / "a4_snippet.tex").write_text(snippet, encoding="utf-8")
    report = make_report(
        diagnostics,
        self_check,
        worst_residual,
        lp_difference,
        figure_check,
    )
    (OUTPUT_DIR / "REPORT.md").write_text(report, encoding="utf-8")
    validate_outputs(path_curves, summary)

    print("REFERENCE SELF-CHECK")
    print(
        self_check.to_string(
            index=False,
            formatters={
                "computed": lambda value: f"{value:.10f}",
                "reference": lambda value: f"{value:.10f}",
                "abs_diff": lambda value: f"{value:.3e}",
                "tolerance": lambda value: f"{value:.1e}",
            },
        )
    )
    total_violations = sum(
        len(diagnostics[case.name]["grid"][path]["violation_indices"])
        for case in cases
        for path in ("P_high", "Q_low")
    )
    print(f"\nWorst marginal residual: {worst_residual:.3e} (PASS < {MARGINAL_HARD_TOL:.1e})")
    print(f"Case 2 LP matrix max abs difference: {lp_difference:.3e} (PASS <= {LP_MATRIX_TOL:.1e})")
    print(f"Monotonicity violations below -{MONOTONICITY_TOL:.1e}: {total_violations}")
    print(
        "Figure re-read: "
        f"{figure_check['shape']}, {figure_check['file_size']} bytes, "
        f"panel std={figure_check['panel_stds']}"
    )
    print("All six required deliverables exist. PASS")


if __name__ == "__main__":
    main()


==> anc/experiments_2026/exp2_a4_numeric/summary_results.csv <==
case,p_repr,A_min,MI_P_low,H_p,MI_P_high,m_level,m_value,t_star,s_star,MI_at_t_star,MI_at_s_star,A_at_t_star,A_at_s_star,A_P_low,A_high,A0_independence
case1_0.5_0.3_0.2,"(0.5, 0.3, 0.2)",0.0,0.6931471805599453,1.0296530140645737,1.0296530140645737,MI_low,0.6931471805599453,0.8667787659256073,1.0,0.6931471805599457,0.6931471805599453,0.9174028348738765,0.0,0.0,1.0,0.38
case1_0.5_0.3_0.2,"(0.5, 0.3, 0.2)",0.0,0.6931471805599453,1.0296530140645737,1.0296530140645737,half_MI_low,0.34657359027997264,0.6276577279699376,0.7799442711232794,0.3465735902799727,0.34657359027997114,0.7691477913413614,0.08362117697315384,0.0,1.0,0.38
case2_0.9_0.1,"(0.9, 0.1)",0.8,0.011134087132719439,0.3250829733914482,0.32508297339144826,MI_low,0.011134087132719439,0.17037167496536534,1.0,0.011134087132719407,0.011134087132719439,0.8506669014937658,0.8,0.8,1.0,0.8200000000000001
case2_0.9_0.1,"(0.9, 0.1)",0.8,0.011134087132719439,0.3250829733914482,0.32508297339144826,half_MI_low,0.005567043566359719,0.11675671907612623,0.8030789645064083,0.005567043566359727,0.005567043566359809,0.8410162094337028,0.8039384207098719,0.8,1.0,0.8200000000000001
case3_uniform3,"(1/3, 1/3, 1/3)",0.0,1.0986122886681096,1.0986122886681096,1.0986122886681096,MI_low,1.0986122886681096,1.0,1.0,1.0986122886681096,1.0986122886681096,1.0,0.0,0.0,1.0,0.3333333333333333
case3_uniform3,"(1/3, 1/3, 1/3)",0.0,1.0986122886681096,1.0986122886681096,1.0986122886681096,half_MI_low,0.5493061443340548,0.7608077427377584,0.7608077427377583,0.5493061443340547,0.5493061443340547,0.8405384951585056,0.07973075242074723,0.0,1.0,0.3333333333333333


==> anc/experiments_2026/exp7_prior_agreement/prior_agreement_results.csv <==
checkpoint_id,family,dataset,seed_or_epoch,n_train,A_prior,A_q_csv,A_q_recomputed,A_q_csv_minus_recomputed_abs,gap,KL_qbar_p,hole_fraction,hole_fraction_median,density_ratio_disagree,density_ratio_agree,n_prior_samples,grid_res,grid_size
digits_seed00,rescue,digits,0,1257,0.59648,0.7049044489974882,0.6971717880539543,0.0077326609435338645,0.10842444899748815,0.13149353226792704,0.0033546201921025877,0.026534104129012477,62354.00562574933,335.3029258376886,50000,41,1681
digits_seed01,rescue,digits,1,1257,0.5211,0.6284419466608724,0.6252467400907133,0.003195206570159037,0.10734194666087238,0.1495947501544071,0.001933445852309187,0.02059930533700703,25494.622278702984,18.83584485742489,50000,41,1681
digits_seed02,rescue,digits,2,1257,0.56134,0.63528620653342,0.6260111780878341,0.00927502844558592,0.0739462065334201,0.14821273288948292,0.0011278013592502757,0.011224199992940114,58578.10170531882,21459.518757131747,50000,41,1681
digits_seed03,rescue,digits,3,1257,0.78992,0.8583817685565676,0.8529995110814161,0.00538225747515142,0.0684617685565676,0.13930395895708905,0.007330174357048723,0.03462040434892056,479430.2667205336,35568.27944814028,50000,41,1681
digits_seed04,rescue,digits,4,1257,0.59386,0.6747979927392043,0.6704050939412309,0.0043928987979733325,0.08093799273920421,0.1561166015308852,0.003438292812411134,0.018558729291902037,148567.53552354863,2360.831536832928,50000,41,1681
wine_seed00,rescue,wine,0,124,0.89666,0.9404200266985034,0.9404200041112191,2.2587284376207606e-08,0.04376002669850343,0.06637476466962025,0.008278615404985158,0.06738124431915364,26.849888160545316,16.59261499361257,50000,41,1681
wine_seed01,rescue,wine,1,124,0.78276,0.8424466634228477,0.8424466374245397,2.5998307950914068e-08,0.059686663422847674,0.09340428267702174,0.00829474899508085,0.06848301326188055,441.8086585764287,3243.8223703430963,50000,41,1681
wine_seed02,rescue,wine,2,124,0.88288,0.908255393258528,0.9082553964075104,3.1489824081631923e-09,0.025375393258528,0.052935426845367284,0.002529628328658519,0.025467715460117512,3.779844603248239,157.38835650543774,50000,41,1681
wine_seed03,rescue,wine,3,124,0.84428,0.9019183258257795,0.9019183321681034,6.342323888297585e-09,0.057638325825779435,0.09839933328771347,0.00411154890299203,0.049556234076652564,21.47918321124876,6839.287916918633,50000,41,1681
wine_seed04,rescue,wine,4,124,0.63644,0.7306484822370152,0.7306484601038183,2.2133196830864676e-08,0.09420848223701517,0.1320731978124642,0.0038618972121938692,0.042677270222359016,7202.173723330254,7891.185310098271,50000,41,1681
breast_cancer_seed00,rescue,breast_cancer,0,398,0.90278,0.9044169982963415,0.9044170289094435,3.0613102053322905e-08,0.001636998296341452,0.09966319372326427,0.00041461040889368664,0.002566706161376716,106954.31237257595,157754.66694603115,50000,41,1681
breast_cancer_seed01,rescue,breast_cancer,1,398,0.89856,0.9277113572438127,0.9277113557554603,1.4883524412923066e-09,0.02915135724381268,0.14221578741610771,0.0014083789272067966,0.009262006548850102,722420.1800335313,114754.25691425728,50000,41,1681
breast_cancer_seed02,rescue,breast_cancer,2,398,0.88192,0.8832890113579915,0.8832890172499649,5.891973353655544e-09,0.0013690113579915009,0.13083534206298467,0.00021004845415883395,0.007890944610875774,291051.1671368498,352107.04661176767,50000,41,1681
breast_cancer_seed03,rescue,breast_cancer,3,398,0.87642,0.8961104009647463,0.8961104812006152,8.02358689488969e-08,0.01969040096474628,0.13209123225356306,0.0004536467318128034,0.0042026402184677835,243778.45214506713,232686.62157032345,50000,41,1681
breast_cancer_seed04,rescue,breast_cancer,4,398,0.87624,0.9005741184862976,0.9005741633978472,4.491154959040955e-08,0.02433411848629763,0.14909806205713105,0.00024000632850511706,0.005348945483439196,215534.69138949053,269253.7206719528,50000,41,1681
moons_seed00,rescue,moons,0,840,0.5156,0.5003148631068255,0.5002096728575764,0.00010519024924904308,-0.015285136893174456,0.0021583826083897127,0.00683729080576311,0.04504957424334377,1.065112132529275,1.0664396414650603,50000,41,1681
moons_seed01,rescue,moons,1,840,0.50506,0.5172371507099762,0.5182757546445442,0.0010386039345680054,0.01217715070997627,0.00273873489355814,0.007451991849020998,0.04678695282207234,1.0836634086578885,1.0720306999736886,50000,41,1681
moons_seed02,rescue,moons,2,840,0.5289,0.516044709771522,0.515974868000115,6.984177140689773e-05,-0.012855290228478089,0.002763370013647876,0.00713474612443662,0.04483692974799714,1.0365827168694801,1.025180307046028,50000,41,1681
moons_seed03,rescue,moons,3,840,0.55346,0.5777589931965613,0.5761684904196636,0.001590502776897762,0.02429899319656137,0.0019355541317244073,0.008094249079620277,0.05186527882789338,1.0640285918663386,1.0540104465245455,50000,41,1681
moons_seed04,rescue,moons,4,840,0.51004,0.4997356495723799,0.500192663169268,0.0004570135968881006,-0.010304350427620124,0.0022943713068892136,0.007191771981120377,0.04594657935487385,1.074759106310501,1.0692261571043031,50000,41,1681


==> anc/experiments_scale/PRECOMMIT_SCALE.md <==
# Precommit — scaled certification-frontier audit

**Written and frozen 2026-09-25, before any grid run.** Author decision of
2026-09-25 (recorded in the project's task list, not included): the primary reading is a *check of the
theory's predictions*, not a positive-rate hunt; the prior arm under control maps
is adopted as part of the design rather than as a post-hoc deviation; the three
selected claims are (A) the certification frontier, (B) the search for
configurations where the certificate actually fires, (D) a downstream-failure
demonstration. Map sensitivity (C) is collected because it is free but is a
secondary reading.

Nothing in this file may be edited after the first row is written to
`scale_audit.csv`. Corrections go in a dated addendum at the end, as
`PRECOMMIT_LICENSED_MI.md` does.

---

## 0. Relation to the existing results

These are **new models**, not a re-run of the paper's 58. The GPU port
(`run_scale_audit.py`) is arithmetically faithful — its `dbin`, `band` and
`budget_star` are `licensed_budget.py:138-190` verbatim and agree with it to all
printed digits on six test cases, including the load-bearing
`band(0.021560, 0.565)` width `0.487241`, `band(0.9016, 0.088)` width
`0.248023`, and `B*(0.5) = 0.143841` — but it is **not** a bit-reproduction of
the training runs: the `DataLoader` RNG stream and the GPU kernels differ, and
`sklearn`'s diagonal-covariance EM reaches a different optimum. On the paper's
own configuration (`fashion, d=16, K=10, beta=1, n=15000, 40 epochs, seed 0`) the
port gives `Rbar = 27.5672` against the paper's `27.8387`, `alpha = 0.2208`
against `0.2291`, `gamma = 0.0626` against `0.0706`, and `A_q = 0.348` against
`0.251`. The paper's reported numbers stand as they are; the scaled grid is
reported as a separate population and never merged with the 58.

## 1. The instrument

`run_scale_audit.py`, one row per configuration, on one NVIDIA RTX PRO 6000
Blackwell. Fixed across the whole grid, at the paper's values: the two
architectures `ConvVAE28` / `ConvVAE32` byte-identical to `run_e1ext.py`; the
Continuous-Bernoulli likelihood on MNIST/FashionMNIST and the Gaussian
likelihood on SVHN/CIFAR; Adam at `lr = 1e-3`; batch 256; `S = 16` posterior
draws per test point; 20,000 prior draws; the diagonal-GMM encoder code map with
`reg_covar = 1e-4`, `max_iter = 200`, `random_state = seed`; the decoder-side
Bregman prototype map; the licensed mutual-information budget with `M = 20,000`,
`c = 5`, `delta = 0.05`, clip-tail correction `e^{-c} = 0.006738`, and
`w* = 0.5`. Seeds keep the paper's offsets: training `5000 + 100d + s`, posterior
draws `41_000 + 100d + s`, prior draws `53_000 + 100d + s`, the probe draw
`51_000 + 100d + s`, the MI sample `91_000 + 100d + s`.

`beta` is the only *training* quantity the grid varies away from the paper's
value of 1. It is a scale knob on the rate, not a change to any estimand: every
reported quantity is computed by the same estimator at every `beta`.

## 2. The predictions being tested

Write `N` for the number of test points forming the aggregate posterior,
`Rbar` for the mean per-example rate, `I_valid` for the licensed lower bound on
`I(x;z)`, `B_MI = Rbar - I_valid`, `A_q` for posterior-draw agreement, and
`B*(a)` for the admission budget at `w* = 0.5`.

**P1 (hard prediction, Theorem 3(e)).** Because `I(x;z) <= log N`, we have
`B_MI >= Rbar - log N`, so certification at `w* = 0.5` requires

>   `Rbar <= log N + B*(A_q)`,  and a fortiori  `Rbar <= log N + log 2 = log N + 0.6931`.

*Reading.* No configuration with `Rbar > log N + 0.6931` may report CERTIFY. This
is a consequence of a proved theorem, so a violation is a **bug in the
instrument**, not a refutation; we will treat any violation as a stop-the-run
defect and report it as such. Recorded per row as `Rbar - log(N_mix)`.

**P2 (frontier location).** The CERTIFY/ABSTAIN boundary in the coordinates
`(Rbar - log N, A_q)` will coincide with the curve `Rbar - I_valid = B*(A_q)`.

*Reading.* If the observed boundary matches the predicted curve to within the
estimator residual (the gap between `I_valid` and `I_hat`, reported per row),
Theorems 2 and 3 jointly *predict* where auditing works, which is a stronger
claim than the paper currently makes. If it does not match, the discrepancy
localises to `I_valid` and we report it as an estimator gap with its size.

**P3 (the price of certification — the two-sided reading that decides claim B).**
Certification needs `Rbar` small; an informative code needs `Rbar >= gamma(alpha)`
with `gamma(alpha) = H(y) - h_2(1-alpha) - (1-alpha) log(L-1)` (Theorem 3(d)).
Along the `beta` sweep both fall.

*Reading, fixed now, both directions reportable.*
- If every CERTIFY row has `alpha` within `0.02` of chance `1/L`, then
  certification is purchased only with uninformative codes; the paper's single
  certificate on its most degenerate channel was **not** a small-sample accident
  but the generic case, and we say so as a limitation with a measured frontier
  behind it.
- If some CERTIFY row has `alpha >= 2/L` (twice chance), then the certify branch
  reaches codes that carry real label information, the paper's "one of 58"
  *was* a scale artifact, and we report the certifying region with its `alpha`.
- The number we commit to reporting either way is
  `alpha_max_certify = max{alpha : decision == CERTIFY}` per dataset, together
  with the `beta` at which it occurs and its `A_q`.

**P4 (map sensitivity, secondary).** Per model, `A_q` is computed under four
declared code maps on the *same* checkpoint: the paper's declared map (GMM on
encoder means), the Section 6.1 control (GMM on posterior draws), the
prior-domain refit (GMM on prior draws), and k-means on encoder means.

*Reading.* We report the spread `A_q_map_hi - A_q_map_lo` as an interval, per
configuration and pooled. We do **not** claim any one map is correct. If the
median spread exceeds `0.1`, we state in the body that natural-index agreement
must be reported with its declared map and with this interval, and that a single
scalar agreement is under-specified, stated as a measurement.

**P5 (prior arm, all three maps).** Per model we report
`A_q - A_prior` under each of the three GMM fitting laws.

*Reading.* The case-study phenomenon is "agreement under the aggregate posterior
exceeds agreement under the prior". We count a configuration as exhibiting it
when `A_q - A_prior > 0.05`. We report the rate separately for each fitting law
and stratified by `alpha` (below vs at-or-above `2/L`). This is a *rate across a
new population*, not a replication verdict on the paper's locked 4-cell grid;
the 0/4 null on the declared map stands and is reported unchanged.

**P6 (positive rate).** The fraction of configurations with `decision == CERTIFY`,
reported per dataset and per `beta`, alongside `min_a B*(a) = 0.143841` and the
Lemma 1 necessary condition `B_MI <= 0.6931`.

## 3. The grid

Stage 1 (must complete; continuity with the paper):

    dataset      fashion, svhn
    n_per_class  1500 (the paper's subset) and "full"
    d            16, 32
    K            10
    beta         1, 2, 4, 8, 16, 32
    seed         0, 1, 2
    = 2 x 2 x 2 x 1 x 6 x 3 = 144 configurations

Stage 2 (scale and dimension arms):

    dataset      cifar10; plus mnist as a second CB-likelihood family
    n_per_class  "full"
    d            8, 16, 32, 64
    K            10, 32, 128
    beta         1, 4, 16, 64
    seed         0, 1, 2

Stage 3 (claim B, the certifying region): a refined `beta` sweep bracketing the
first crossing found in stages 1-2, on the dataset that crosses first.

Stage 4 (claim D, downstream failure) is a separate script with its own
precommit section, added below before it runs.

Stages are run in order. If the deadline arrives mid-stage, every completed row
is reported and the incomplete stage is named as incomplete with the number of
cells run, per the paper's existing disclosure practice.

## 4. What would make us abandon a claim

- P1 violated: stop, report the defect, publish nothing from the grid.
- P2 boundary off by more than the estimator residual: report as an estimator
  gap, do not claim the theory predicts the frontier.
- P3 with no CERTIFY rows at all: report the frontier as entirely outside the
  reachable region for this model family, which is a sharper negative result
  than the paper's current "52/52 abstain" and is reported as such.
- P4 median spread below 0.02: drop the map-sensitivity interval, map dependence
  does not bite empirically, and say so.

## 6. Claim D — code-addressed generation (added 2026-09-25 before any row was written)

A natural objection is that these failure modes may not matter downstream, since
a permutation mismatch does not affect the generator's distribution. That point is
**correct** for unconditional generation. It is false for the interface practitioners
actually build on a latent code: *addressing* the generator by code.

**The task.** "Give me a sample of class `c`." The pipeline looks up the codes
whose declared encoder-side semantics is `c` (the majority-label map the paper
already fits), draws `z` from that component of the fitted code map, decodes, and
an external classifier trained only on data - never on codes - judges the result.

**Fixed before running.** Uniform choice among the components carrying label `c`;
200 draws per class; component covariance as fitted; draw seed
`61_000 + 100d + s`; the same external classifier as every other probe.
Configurations where no component carries label `c` cannot serve `c` at all, which
is itself a failure of the interface: we record `caga_coverage`, the fraction of
classes the interface can address, and average accuracy only over served classes
so that coverage and accuracy are reported separately rather than mixed.

**The three numbers.** `caga` routes on the encoder's declared semantics and is
what the user gets. `caga_dec` re-routes the same drawn `z` through the decoder's
own read and asks the same question; it is what the user would get if the decoder
agreed with the encoder about which code it had been handed.
`caga_coupling_loss = caga - caga_dec` is the part of the interface's behaviour
that lives in the coupling.

**Reading, both directions reportable.**
- If `caga` is predicted by `A_prior` (or `A_q`) across the grid while the
  standard diagnostics in Definition 1 (test ELBO, its reconstruction and rate
  terms, `I(x;z)`, occupied codes, `H_enc`) predict it no better than chance,
  then codebook disagreement has a downstream cost that no marginal diagnostic
  sees, and the objection is answered on a population rather than by assertion. We commit to reporting, per dataset, the Spearman correlation of
  `caga` with `A_prior`, with `A_q`, and with each of those five standard
  diagnostics, on the same rows.
- If a standard diagnostic predicts `caga` as well as agreement does, we report
  that instead and say the coupled quantity is not needed for this task. That
  outcome weakens the paper's motivation and we will state it plainly in
  Limitations.
- If `caga_coupling_loss` is near zero throughout, the coupling does not matter
  for this interface either, and we say so and keep looking for the interface
  where it does - naming the ones we did not test (retrieval, latent editing,
  rate-distortion compression) rather than implying they were covered.

`caga` is **not** a claim that the paper's theorems are about classification
accuracy. It is one concrete interface, chosen because the permutation counterexample does
not cover it, and it is reported as one interface.

## Addendum, 2026-09-25 (after the first grid pass, before any number was used)

Two defects in the instrument were found and fixed; both are recorded here rather
than silently corrected, and the affected rows were discarded and recomputed.

**A1 — the probe classifier deviated from the declared one.** Section 1 fixes the
probe at `run_e1ext.py`'s choice, which fits it **once on the whole training
split, in the file's own order**, before the per-model loop: it is an instrument,
not part of any model. The first implementation fitted it instead on each model's
own training subset, and on a shuffled order for the full split. For
FashionMNIST's convex logistic probe this was immaterial (test accuracy 0.8254 and
0.8430 against `run_e1ext.py`'s 0.8419), but SVHN's probe is a 12-iteration MLP on
raw pixels and was left badly under-trained: **0.1379 and 0.4893 against 0.6152**,
barely above the 0.10 chance level in the first case. Every probe-dependent
column on SVHN (`sem_*`, `proto_*`, `caga*`, and the task-probe half of P5's full
criterion) was therefore invalid. `Rbar`, `I_*`, `B_MI`, the decision, `A_q`,
`A_prior`, all three gaps, `alpha_true_label`, `gamma_fano` and the map-sensitivity
columns do not use the probe and were unaffected. The grid was re-run with the
declared probe, cached per dataset.

**A2 — two processes appended to one output file.** A relaunch overlapped a shard
that was still alive, and both appended to `s1_fashion.csv`, each skipping on a
`done` set read at its own start. This produced 18 duplicated configurations.
Checked before discarding: **all 18 duplicate pairs agreed on every substantive
column**, which is an independent confirmation across processes that the
determinism fixes of Section 2 hold. The file was deduplicated keeping first
occurrences, and the driver now takes a PID lock so only one writer can run.

Neither defect changed a reading; A1 invalidated SVHN's probe-dependent columns
and A2 could only have miscounted rates. Both are disclosed because the grid's
CSVs ship in the supplement and a reader can see the `.bad_probe_20260925` files
and the duplicate history in the run log.

## 5. Provenance

Every row carries its full configuration as JSON in the `config` column, the
wall-clock training and audit seconds, `N_mix`, `M_mi_used`, `clip_frac` and
`tail_emp`. Checkpoints are saved per configuration under `ckpt_scale/`.
Host: `gpu-host`, torch 2.13.0+cu130, torchvision 0.29.0+cu130,
scikit-learn 1.9.0, numpy 2.5.0, Python 3.12.3.


==> anc/experiments_scale/analyze_scale.py <==
#!/usr/bin/env python3
"""Readings of the scaled frontier grid, exactly as PRECOMMIT_SCALE.md fixes them.

Every number this prints is read from the per-run CSVs written by
run_scale_audit.py; nothing here re-derives a model.  The readings P1, P3, P4 and
the claim-D contrast were written down before the grid ran (PRECOMMIT_SCALE.md
sections 2 and 6) and are evaluated here without modification.

Usage: analyze_scale.py s1_fashion.csv [s1_svhn.csv ...]
"""
import csv
import math
import statistics as st
import sys
from collections import Counter
from itertools import groupby
from pathlib import Path

WSTAR = 0.5
CHANCE_TOL = 0.02          # precommitted threshold in P3
INFORMATIVE = 1.2          # "twice chance" in P3 is 2/L; 1.2/L is the weaker screen


def rank(v):
    order = sorted(range(len(v)), key=lambda i: v[i])
    r = [0.0] * len(v)
    i = 0
    while i < len(order):
        j = i
        while j + 1 < len(order) and v[order[j + 1]] == v[order[i]]:
            j += 1
        for k in range(i, j + 1):
            r[order[k]] = (i + j) / 2 + 1
        i = j + 1
    return r


def spearman(x, y):
    rx, ry = rank(x), rank(y)
    mx, my = st.mean(rx), st.mean(ry)
    num = sum((a - mx) * (b - my) for a, b in zip(rx, ry))
    den = math.sqrt(sum((a - mx) ** 2 for a in rx) * sum((b - my) ** 2 for b in ry))
    return num / den if den else float("nan")


def main(paths):
    rs = []
    for p in paths:
        rs += list(csv.DictReader(open(p)))
    f = float
    print(f"rows: {len(rs)}   datasets: {sorted(set(r['dataset'] for r in rs))}")
    print(f"decisions: {dict(Counter(r['decision'] for r in rs))}\n")

    for ds in sorted(set(r["dataset"] for r in rs)):
        g = [r for r in rs if r["dataset"] == ds]
        N = int(g[0]["N_mix"])
        thr = math.log(N) + math.log(2)
        cert = [r for r in g if r["decision"] == "CERTIFY"]
        above = [r for r in g if f(r["Rbar"]) > thr]
        viol = [r for r in above if r["decision"] == "CERTIFY"]

        print(f"===== {ds}  (n={len(g)}, N_mix={N}, log N = {math.log(N):.4f}) =====")
        print(f"P1  threshold log N + log 2 = {thr:.4f} nats")
        print(f"P1  configurations above it: {len(above)}/{len(g)};  of those CERTIFY: "
              f"{len(viol)}  -> {'PREDICTION HOLDS' if not viol else 'VIOLATION: instrument bug'}")
        if cert:
            print(f"P1  CERTIFY Rbar range [{min(f(r['Rbar']) for r in cert):.3f}, "
                  f"{max(f(r['Rbar']) for r in cert):.3f}]")
            a = [f(r["alpha_true_label"]) for r in cert]
            L = 10
            print(f"P3  CERTIFY alpha range [{min(a):.4f}, {max(a):.4f}]; "
                  f"alpha_max_certify = {max(a):.4f}; max |alpha - 1/L| = "
                  f"{max(abs(x - 1 / L) for x in a):.4f} (precommitted tol {CHANCE_TOL})")
            print(f"P3  reading fires: "
                  f"{'certification only with uninformative codes' if max(abs(x - 1/L) for x in a) <= CHANCE_TOL else 'certify branch reaches informative codes'}")
            print(f"P3  CERTIFY gamma range [{min(f(r['gamma_fano']) for r in cert):.5f}, "
                  f"{max(f(r['gamma_fano']) for r in cert):.5f}] nats")
        else:
            print("P3  no CERTIFY rows: the frontier lies entirely outside this family")
        inf = [r for r in g if f(r["alpha_true_label"]) >= INFORMATIVE / 10]
        print(f"    informative cells (alpha >= {INFORMATIVE/10:.2f}): {len(inf)}/{len(g)}; "
              f"of those CERTIFY: {sum(1 for r in inf if r['decision'] == 'CERTIFY')}")
        sp = [f(r["A_q_map_spread"]) for r in g]
        print(f"P4  map-sensitivity spread: median {st.median(sp):.4f}, mean {st.mean(sp):.4f}, "
              f"range [{min(sp):.4f}, {max(sp):.4f}], above 0.1 in {sum(1 for x in sp if x > 0.1)}/{len(g)}")
        gaps = [f(r["gap_q_prior"]) for r in g]
        print(f"P5  A_q - A_prior > 0.05 (declared map): "
              f"{sum(1 for x in gaps if x > 0.05)}/{len(g)}; "
              f"postfit {sum(1 for r in g if f(r['gap_postfit']) > 0.05)}/{len(g)}; "
              f"priorfit {sum(1 for r in g if f(r['gap_priorfit']) > 0.05)}/{len(g)}")
        print(f"P6  positive rate: {len(cert)}/{len(g)} = {len(cert)/len(g):.3f}")

        print("\nclaim D  caga predicted by (Spearman):")
        y = [f(r["caga"]) for r in g]
        for lbl, c in [("A_prior", "A_prior"), ("A_q", "A_q"), ("test ELBO", "elbo_test"),
                       ("reconstruction", "recon_test"), ("rate", "kl_test"),
                       ("I(x;z) lower bd", "I_valid"), ("occupied codes", "active_enc"),
                       ("usage entropy", "H_enc")]:
            print(f"           all cells   caga ~ {lbl:16s} rho = {spearman([f(r[c]) for r in g], y):+.4f}")
        if len(inf) >= 6:
            yi = [f(r["caga"]) for r in inf]
            print()
            for lbl, c in [("A_prior", "A_prior"), ("A_q", "A_q"), ("test ELBO", "elbo_test"),
                           ("occupied codes", "active_enc"), ("usage entropy", "H_enc")]:
                print(f"           informative caga ~ {lbl:16s} rho = "
                      f"{spearman([f(r[c]) for r in inf], yi):+.4f}   (n={len(inf)})")
        cl = [f(r["caga_coupling_loss"]) for r in g]
        cov = [f(r["caga_coverage"]) for r in g]
        print(f"\nclaim D  caga - caga_dec: negative in {sum(1 for x in cl if x < 0)}/{len(g)}, "
              f"mean {st.mean(cl):+.4f}, worst {min(cl):+.4f}")
        print(f"claim D  addressable-class coverage: mean {st.mean(cov):.3f}, "
              f"all ten classes in {sum(1 for c in cov if c >= 1.0)}/{len(g)}")
        print()

    print("===== frontier table (means over seeds) =====")
    key = lambda r: (r["dataset"], int(r["n_train"]), int(r["d"]), f(r["beta"]))
    print(f"{'dataset':>8s} {'n_train':>7s} {'d':>3s} {'beta':>5s} | {'Rbar':>7s} {'B_MI':>7s} "
          f"{'A_q':>6s} {'B*':>6s} {'width':>6s} {'CERT':>6s} {'alpha':>6s} {'caga':>6s} {'mapspr':>6s}")
    for k, g in groupby(sorted(rs, key=key), key=key):
        g = list(g)
        m = lambda c: st.mean(f(r[c]) for r in g)
        cert = sum(1 for r in g if r["decision"] == "CERTIFY")
        print(f"{k[0]:>8s} {k[1]:>7d} {k[2]:>3d} {k[3]:>5g} | {m('Rbar'):7.3f} {m('B_MI'):7.3f} "
              f"{m('A_q'):6.4f} {m('B_star_Aq'):6.4f} {m('band_width'):6.4f} {cert:>3d}/{len(g):<2d} "
              f"{m('alpha_true_label'):6.3f} {m('caga'):6.3f} {m('A_q_map_spread'):6.3f}")


if __name__ == "__main__":
    here = Path(__file__).resolve().parent
    args = sys.argv[1:] or [str(p) for p in sorted(here.glob("s1_*.csv"))]
    main(args)


==> anc/experiments_scale/deviation_A1_first_pass_probe/s1_fashion_oldprobe.csv <==
dataset,n_train,n_per_class,d,K,epochs,beta,prior,map_family,map_fit,seed,likelihood,train_seconds,audit_seconds,arch,A_mu,A_q,A_prior,gap_q_prior,div_mu_q,A_q_postfit,A_prior_postfit,gap_postfit,A_q_priorfit,A_prior_priorfit,gap_priorfit,A_q_kmeans,A_prior_kmeans,A_q_map_lo,A_q_map_hi,A_q_map_spread,Rbar,N_mix,M_mi_used,I_hat,I_var,I_lower,I_valid,B_MI,B_star_Aq,band_lo,band_hi,band_width,decision,clip_frac,tail_emp,alpha_true_label,gamma_fano,chain_R_ge_gamma,sem_mean,sem_posterior,sem_prior,proto_posterior,proto_prior,caga,caga_dec,caga_coupling_loss,caga_coverage,active_enc,H_enc,purity_unweighted,clf_test_acc,n_test,elbo_test,recon_test,kl_test,config
fashion,15000,1500,16,10,40,1,standard,gmm,means,0,cb,28.8,22.8,ConvVAE28,0.600000,0.153525,0.060550,0.092975,0.446475,0.677475,0.343250,0.334225,0.380606,0.309150,0.071456,0.730706,0.458300,0.153525,0.730706,0.577181,26.812044,10000,20000,9.204946,0.014222,9.193806,9.187068,17.624976,0.279197,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.184400,0.032528,True,0.482700,0.184800,0.085450,0.198000,0.186650,0.555714,0.704286,-0.148571,0.700000,6,0.7519,0.5503,0.8254,10000,1174.4288,1201.2408,26.8120,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,1,standard,gmm,means,1,cb,25.1,14.2,ConvVAE28,0.667800,0.444925,0.265300,0.179625,0.222875,0.709550,0.327500,0.382050,0.323994,0.301600,0.022394,0.729150,0.427500,0.323994,0.729150,0.405156,27.634828,10000,20000,9.205991,0.006976,9.195574,9.188836,18.445992,0.145754,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.375700,0.268938,True,0.581300,0.381200,0.238900,0.379800,0.237750,0.608333,0.701111,-0.092778,0.900000,10,1.7447,0.6511,0.8254,10000,1174.7868,1202.4216,27.6348,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,1,standard,gmm,means,2,cb,11.8,18.8,ConvVAE28,0.673200,0.349575,0.286450,0.063125,0.323625,0.702800,0.300750,0.402050,0.306931,0.308750,-0.001819,0.760206,0.499150,0.306931,0.760206,0.453275,28.833681,10000,20000,9.203350,0.012977,9.192318,9.185580,19.648101,0.159343,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.304200,0.159375,True,0.579600,0.303800,0.181300,0.301800,0.181350,0.586667,0.740000,-0.153333,0.900000,10,1.4520,0.5913,0.8254,10000,1173.2861,1202.1198,28.8337,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,2,standard,gmm,means,0,cb,21.7,10.9,ConvVAE28,0.514500,0.094644,0.104500,-0.009856,0.419856,0.690806,0.364900,0.325906,0.243050,0.261950,-0.018900,0.716550,0.477050,0.094644,0.716550,0.621906,18.899629,10000,20000,9.147752,0.130100,9.131726,9.124988,9.774642,0.381060,0.000000,0.999986,0.999986,ABSTAIN,0.000000e+00,0.000000e+00,0.100500,0.000001,True,0.518800,0.127100,0.216250,0.127200,0.216350,0.546111,0.547222,-0.001111,0.900000,1,0.0119,0.5689,0.8254,10000,1166.8699,1185.7695,18.8996,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,2,standard,gmm,means,1,cb,9.1,11.3,ConvVAE28,0.484000,0.104194,0.207600,-0.103406,0.379806,0.711006,0.459800,0.251206,0.279856,0.252250,0.027606,0.746000,0.500600,0.104194,0.746000,0.641806,19.145434,10000,20000,9.139041,0.135033,9.122878,9.116140,10.029294,0.360976,0.000000,0.999991,0.999991,ABSTAIN,0.000000e+00,0.000000e+00,0.109300,0.000468,True,0.470800,0.113800,0.139350,0.109800,0.125700,0.475625,0.555000,-0.079375,0.800000,3,0.6699,0.5499,0.8254,10000,1168.2739,1187.4193,19.1454,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,2,standard,gmm,means,2,cb,8.7,11.6,ConvVAE28,0.560700,0.175956,0.304000,-0.128044,0.384744,0.723513,0.484000,0.239513,0.262144,0.235400,0.026744,0.735394,0.487500,0.175956,0.735394,0.559437,18.731730,10000,20000,9.146524,0.133510,9.130403,9.123665,9.608066,0.252566,0.000000,0.999995,0.999995,ABSTAIN,0.000000e+00,0.000000e+00,0.100700,0.000003,True,0.504200,0.126300,0.186600,0.126600,0.188450,0.518750,0.615000,-0.096250,0.800000,2,0.1309,0.5836,0.8254,10000,1168.1817,1186.9135,18.7317,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,4,standard,gmm,means,0,cb,9.5,11.9,ConvVAE28,0.101900,0.222969,0.203300,0.019669,-0.121069,0.693119,0.442450,0.250669,0.264363,0.231900,0.032463,0.718656,0.495100,0.222969,0.718656,0.495688,13.204060,10000,20000,8.754537,0.932497,8.726270,8.719532,4.484528,0.212000,0.000000,0.998425,0.998425,ABSTAIN,0.000000e+00,0.000000e+00,0.100900,0.000004,True,0.162500,0.091300,0.072600,0.099500,0.113900,0.156875,0.223750,-0.066875,0.800000,3,0.4013,0.2060,0.8254,10000,1153.0171,1166.2212,13.2041,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,4,standard,gmm,means,1,cb,9.2,10.9,ConvVAE28,0.511200,0.130131,0.186550,-0.056419,0.381069,0.701063,0.490500,0.210563,0.230856,0.222200,0.008656,0.717331,0.568750,0.130131,0.717331,0.587200,13.535453,10000,20000,8.706773,1.036784,8.677442,8.670704,4.864749,0.313588,0.000000,0.997610,0.997610,ABSTAIN,0.000000e+00,0.000000e+00,0.100700,0.000003,True,0.484400,0.119600,0.177300,0.119500,0.177900,0.520556,0.593333,-0.072778,0.900000,2,0.0862,0.5224,0.8254,10000,1153.5235,1167.0590,13.5355,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,4,standard,gmm,means,2,cb,9.2,11.4,ConvVAE28,0.476200,0.146687,0.201250,-0.054563,0.329512,0.741613,0.585700,0.155913,0.262144,0.247700,0.014444,0.732419,0.501050,0.146687,0.741613,0.594925,12.506764,10000,20000,8.686223,1.009064,8.657170,8.650432,3.856332,0.288495,0.000000,0.993307,0.993307,ABSTAIN,0.000000e+00,0.000000e+00,0.101500,0.000012,True,0.493000,0.093500,0.088100,0.092200,0.085550,0.582222,0.614444,-0.032222,0.900000,2,0.1159,0.5304,0.8254,10000,1150.2883,1162.7950,12.5068,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,8,standard,gmm,means,0,cb,9.3,11.6,ConvVAE28,0.332100,0.150356,0.161400,-0.011044,0.181744,0.693556,0.522900,0.170656,0.251394,0.247950,0.003444,0.715425,0.540550,0.150356,0.715425,0.565069,8.812062,10000,20000,7.309514,2.833496,7.266726,7.259988,1.552074,0.283432,0.000002,0.900381,0.900379,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.295900,0.101900,0.069000,0.142200,0.212350,0.355000,0.510000,-0.155000,0.700000,2,0.5676,0.3930,0.8254,10000,1127.1085,1135.9205,8.8121,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,8,standard,gmm,means,1,cb,8.8,12.0,ConvVAE28,0.361700,0.104625,0.113950,-0.009325,0.257075,0.725838,0.556100,0.169737,0.226825,0.210000,0.016825,0.698538,0.528400,0.104625,0.725838,0.621213,9.162809,10000,20000,7.526318,2.656916,7.484608,7.477870,1.684939,0.360103,0.000000,0.893861,0.893861,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.337700,0.095000,0.100550,0.121900,0.192150,0.388889,0.426111,-0.037222,0.900000,2,0.4276,0.4533,0.8254,10000,1131.7010,1140.8638,9.1628,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,8,standard,gmm,means,2,cb,9.5,11.9,ConvVAE28,0.231500,0.079269,0.060800,0.018469,0.152231,0.737425,0.570500,0.166925,0.180681,0.184500,-0.003819,0.720594,0.563100,0.079269,0.737425,0.658156,9.250125,10000,20000,7.538602,2.608012,7.497197,7.490459,1.759666,0.416435,0.000000,0.889407,0.889407,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.283500,0.107800,0.076050,0.107800,0.076050,0.412500,0.475625,-0.063125,0.800000,2,0.4239,0.4309,0.8254,10000,1132.9016,1142.1517,9.2501,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,16,standard,gmm,means,0,cb,9.1,11.8,ConvVAE28,0.512700,0.112794,0.074000,0.038794,0.399906,0.714762,0.568100,0.146662,0.238331,0.224550,0.013781,0.716981,0.568700,0.112794,0.716981,0.604187,6.066022,10000,20000,5.440314,3.043023,5.396290,5.389552,0.676470,0.344118,0.000109,0.670001,0.669892,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.420700,0.104000,0.094050,0.135500,0.109500,0.570000,0.646250,-0.076250,0.800000,2,0.2249,0.5272,0.8254,10000,1095.2511,1101.3171,6.0660,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,16,standard,gmm,means,1,cb,9.6,11.7,ConvVAE28,0.638000,0.104319,0.105600,-0.001281,0.533681,0.715431,0.605500,0.109931,0.227538,0.210350,0.017187,0.766025,0.655000,0.104319,0.766025,0.661706,6.158058,10000,20000,5.479366,3.040511,5.435356,5.428618,0.729441,0.360722,0.000037,0.681173,0.681136,ABSTAIN,1.000000e-04,7.826692e-05,0.100000,-0.000000,True,0.542400,0.113500,0.097950,0.113500,0.097950,0.587500,0.721875,-0.134375,0.800000,1,0.0019,0.5958,0.8254,10000,1097.2350,1103.3931,6.1581,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,16,standard,gmm,means,2,cb,9.0,11.0,ConvVAE28,0.344100,0.117763,0.122050,-0.004287,0.226338,0.730000,0.617700,0.112300,0.137819,0.136400,0.001419,0.741106,0.607350,0.117763,0.741106,0.623344,6.058883,10000,20000,5.443016,2.912005,5.399760,5.393022,0.665861,0.334903,0.000162,0.671214,0.671053,ABSTAIN,1.000000e-04,3.206413e-05,0.099600,0.000001,True,0.382700,0.087500,0.100900,0.071100,0.066650,0.479286,0.569286,-0.090000,0.700000,1,0.0383,0.5056,0.8254,10000,1096.6463,1102.7052,6.0589,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,32,standard,gmm,means,0,cb,9.1,11.7,ConvVAE28,0.759100,0.086519,0.083050,0.003469,0.672581,0.620387,0.495750,0.124637,0.185413,0.193700,-0.008288,0.720337,0.630550,0.086519,0.720337,0.633819,4.117630,10000,20000,3.798831,2.214440,3.759993,3.753255,0.364374,0.399286,0.000496,0.478686,0.478190,CERTIFY,5.000000e-05,5.052406e-05,0.100000,-0.000000,True,0.565000,0.096000,0.084950,0.096000,0.084950,0.553889,0.750556,-0.196667,0.900000,3,0.7942,0.5984,0.8254,10000,1049.5046,1053.6222,4.1176,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,32,standard,gmm,means,1,cb,9.3,11.5,ConvVAE28,0.760300,0.047075,0.048150,-0.001075,0.713225,0.460863,0.410600,0.050262,0.174356,0.168550,0.005806,0.707450,0.614900,0.047075,0.707450,0.660375,3.992625,10000,20000,3.763196,2.079747,3.725288,3.718550,0.274075,0.503337,0.000053,0.352967,0.352914,CERTIFY,5.000000e-05,4.114864e-05,0.103000,0.000050,True,0.608400,0.096600,0.085300,0.096600,0.085300,0.636875,0.769375,-0.132500,0.800000,2,0.6876,0.6379,0.8254,10000,1049.8401,1053.8328,3.9926,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,32,standard,gmm,means,2,cb,8.2,8.7,ConvVAE28,0.785800,0.048944,0.060700,-0.011756,0.736856,0.556600,0.467850,0.088750,0.103869,0.113450,-0.009581,0.723581,0.630450,0.048944,0.723581,0.674638,4.041842,10000,20000,3.740819,2.066530,3.703004,3.696266,0.345577,0.497755,0.000016,0.406992,0.406976,CERTIFY,2.000000e-04,2.123158e-04,0.100000,-0.000000,True,0.543400,0.077900,0.069200,0.077900,0.069200,0.563125,0.813750,-0.250625,0.800000,3,0.4776,0.6195,0.8254,10000,1049.5067,1053.5486,4.0418,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,1,standard,gmm,means,0,cb,6.9,10.0,ConvVAE28,0.351800,0.080944,0.091950,-0.011006,0.270856,0.704294,0.370250,0.334044,0.258544,0.217950,0.040594,0.725387,0.460550,0.080944,0.725387,0.644444,27.473098,10000,20000,9.203772,0.013639,9.192682,9.185944,18.287154,0.412399,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.360500,0.114800,0.178400,0.114800,0.178400,0.474375,0.505000,-0.030625,0.800000,1,0.0022,0.4425,0.8254,10000,1168.9561,1196.4292,27.4731,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,1,standard,gmm,means,1,cb,6.8,9.3,ConvVAE28,0.475200,0.051544,0.043000,0.008544,0.423656,0.660106,0.360200,0.299906,0.226894,0.206900,0.019994,0.674119,0.375200,0.051544,0.674119,0.622575,26.945105,10000,20000,9.203659,0.014469,9.192498,9.185760,17.759345,0.490114,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100400,0.000001,True,0.472500,0.131800,0.176700,0.131400,0.176800,0.515000,0.550000,-0.035000,0.800000,1,0.0181,0.4915,0.8254,10000,1169.9124,1196.8575,26.9451,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,1,standard,gmm,means,2,cb,7.3,9.1,ConvVAE28,0.622300,0.155250,0.335950,-0.180700,0.467050,0.769500,0.498450,0.271050,0.259725,0.231550,0.028175,0.755425,0.509400,0.155250,0.769500,0.614250,28.593582,10000,20000,9.198843,0.019743,9.187272,9.180534,19.413047,0.276943,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.514500,0.088600,0.087150,0.126000,0.150150,0.615000,0.780625,-0.165625,0.800000,1,-0.0000,0.5717,0.8254,10000,1164.9588,1193.5524,28.5936,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,2,standard,gmm,means,0,cb,7.2,9.5,ConvVAE28,0.214100,0.206956,0.218600,-0.011644,0.007144,0.762700,0.480150,0.282550,0.204669,0.206200,-0.001531,0.740269,0.470600,0.204669,0.762700,0.558031,18.316664,10000,20000,9.133696,0.148696,9.117167,9.110429,9.206235,0.223887,0.000000,0.999995,0.999995,ABSTAIN,0.000000e+00,0.000000e+00,0.108700,0.000410,True,0.234200,0.119400,0.123500,0.109500,0.147150,0.210000,0.233889,-0.023889,0.900000,2,0.6934,0.2826,0.8254,10000,1164.9535,1183.2701,18.3167,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,2,standard,gmm,means,1,cb,6.9,9.8,ConvVAE28,0.195800,0.036500,0.018500,0.018000,0.159300,0.722325,0.452350,0.269975,0.190794,0.188550,0.002244,0.702231,0.438350,0.036500,0.722325,0.685825,19.434812,10000,20000,9.144885,0.133348,9.128769,9.122031,10.312781,0.536490,0.000000,0.999981,0.999981,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.237400,0.121600,0.186400,0.121600,0.186400,0.280000,0.305000,-0.025000,0.800000,1,-0.0000,0.3013,0.8254,10000,1167.5342,1186.9690,19.4348,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,2,standard,gmm,means,2,cb,7.2,9.5,ConvVAE28,0.283400,0.233775,0.197900,0.035875,0.049625,0.709825,0.445700,0.264125,0.199031,0.198700,0.000331,0.719525,0.505200,0.199031,0.719525,0.520494,19.609263,10000,20000,9.130157,0.163692,9.113243,9.106505,10.502758,0.204899,0.000000,0.999999,0.999999,ABSTAIN,0.000000e+00,0.000000e+00,0.099900,0.000000,True,0.268000,0.120800,0.165300,0.099100,0.101900,0.363571,0.424286,-0.060714,0.700000,2,0.4753,0.3463,0.8254,10000,1167.2963,1186.9055,19.6093,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,4,standard,gmm,means,0,cb,7.2,10.0,ConvVAE28,0.166800,0.250256,0.221400,0.028856,-0.083456,0.658331,0.496650,0.161681,0.178031,0.174050,0.003981,0.752888,0.571200,0.178031,0.752888,0.574856,13.704494,10000,20000,8.771118,0.911493,8.743073,8.736335,4.968160,0.195306,0.000000,0.999374,0.999374,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.211400,0.085100,0.066800,0.082300,0.102500,0.262857,0.305000,-0.042143,0.700000,2,0.1359,0.2744,0.8254,10000,1153.2469,1166.9514,13.7045,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,4,standard,gmm,means,1,cb,7.5,9.5,ConvVAE28,0.144000,0.131031,0.111650,0.019381,0.012969,0.635988,0.411300,0.224688,0.276537,0.244750,0.031787,0.725569,0.504350,0.131031,0.725569,0.594537,13.232915,10000,20000,8.672927,1.131418,8.642677,8.635939,4.596976,0.312125,0.000000,0.996774,0.996774,ABSTAIN,0.000000e+00,0.000000e+00,0.103900,0.000084,True,0.201000,0.097200,0.096950,0.097200,0.096950,0.171111,0.192778,-0.021667,0.900000,2,0.3577,0.2107,0.8254,10000,1150.6473,1163.8802,13.2329,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,4,standard,gmm,means,2,cb,7.8,9.6,ConvVAE28,0.100800,0.269612,0.248250,0.021362,-0.168812,0.609856,0.404600,0.205256,0.196419,0.178200,0.018219,0.656700,0.445300,0.196419,0.656700,0.460281,13.318186,10000,20000,8.712816,1.024671,8.683606,8.676868,4.641318,0.185678,0.000000,0.999217,0.999217,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.193000,0.137500,0.221900,0.137500,0.221900,0.137857,0.209286,-0.071429,0.700000,1,0.0007,0.1909,0.8254,10000,1154.3908,1167.7090,13.3182,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,8,standard,gmm,means,0,cb,7.6,11.6,ConvVAE28,0.338800,0.159688,0.206750,-0.047062,0.179112,0.618613,0.449600,0.169013,0.152931,0.158800,-0.005869,0.742969,0.582950,0.152931,0.742969,0.590037,9.013311,10000,20000,7.422118,2.772486,7.379698,7.372960,1.640351,0.271311,0.000002,0.914365,0.914363,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.340200,0.091500,0.092800,0.091500,0.092800,0.346875,0.486875,-0.140000,0.800000,1,-0.0000,0.3984,0.8254,10000,1129.6965,1138.7098,9.0133,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,8,standard,gmm,means,1,cb,7.8,11.4,ConvVAE28,0.181600,0.231575,0.205250,0.026325,-0.049975,0.695850,0.525750,0.170100,0.183306,0.185100,-0.001794,0.694013,0.528850,0.183306,0.695850,0.512544,8.642886,10000,20000,7.213387,2.885095,7.170290,7.163552,1.479334,0.206289,0.000163,0.926193,0.926031,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.251800,0.089100,0.100200,0.089200,0.101200,0.201250,0.240000,-0.038750,0.800000,1,0.0307,0.2644,0.8254,10000,1126.0358,1134.6787,8.6429,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,8,standard,gmm,means,2,cb,7.7,11.2,ConvVAE28,0.077900,0.039881,0.032650,0.007231,0.038019,0.686444,0.509800,0.176644,0.182869,0.182350,0.000519,0.701362,0.504000,0.039881,0.701362,0.661481,9.395135,10000,20000,7.587337,2.607638,7.545934,7.539196,1.855938,0.525581,0.000000,0.877806,0.877806,ABSTAIN,5.000000e-05,3.618114e-05,0.100600,0.000002,True,0.201600,0.102100,0.070700,0.101400,0.070550,0.170000,0.234167,-0.064167,0.600000,1,0.0542,0.2504,0.8254,10000,1132.8716,1142.2667,9.3951,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,16,standard,gmm,means,0,cb,7.7,11.3,ConvVAE28,0.161600,0.035037,0.028900,0.006138,0.126562,0.584881,0.471000,0.113881,0.151856,0.152700,-0.000844,0.711506,0.586650,0.035037,0.711506,0.676469,5.869406,10000,20000,5.287541,2.885934,5.244439,5.237701,0.631705,0.541308,0.000000,0.546170,0.546170,ABSTAIN,0.000000e+00,0.000000e+00,0.100200,0.000000,True,0.219000,0.104700,0.098050,0.104700,0.098050,0.286875,0.311875,-0.025000,0.800000,2,0.2262,0.3537,0.8254,10000,1091.8063,1097.6757,5.8694,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,16,standard,gmm,means,1,cb,7.9,11.1,ConvVAE28,0.102700,0.157225,0.157250,-0.000025,-0.054525,0.534569,0.451850,0.082719,0.183613,0.190600,-0.006987,0.739175,0.630350,0.157225,0.739175,0.581950,5.794375,10000,20000,5.269298,2.748355,5.227025,5.220287,0.574088,0.274408,0.001646,0.675047,0.673401,ABSTAIN,0.000000e+00,0.000000e+00,0.099600,0.000001,True,0.174300,0.085100,0.090050,0.068000,0.053000,0.231000,0.326000,-0.095000,0.500000,2,0.0667,0.2924,0.8254,10000,1091.1578,1096.9521,5.7944,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,16,standard,gmm,means,2,cb,7.8,10.7,ConvVAE28,0.292400,0.037194,0.031500,0.005694,0.255206,0.505419,0.419550,0.085869,0.194956,0.194900,0.000056,0.738637,0.611750,0.037194,0.738637,0.701444,6.012817,10000,20000,5.403100,2.925245,5.359765,5.353027,0.659789,0.534226,0.000000,0.563146,0.563146,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.267900,0.105100,0.092250,0.105100,0.092250,0.235000,0.399167,-0.164167,0.600000,1,-0.0000,0.3188,0.8254,10000,1094.2961,1100.3090,6.0128,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,32,standard,gmm,means,0,cb,7.9,11.5,ConvVAE28,0.588900,0.042463,0.038650,0.003813,0.546438,0.302419,0.279600,0.022819,0.135156,0.137900,-0.002744,0.690325,0.598800,0.042463,0.690325,0.647863,3.818457,10000,20000,3.585608,2.004692,3.548232,3.541494,0.276963,0.517455,0.000023,0.346725,0.346702,CERTIFY,1.000000e-04,9.812160e-05,0.099700,0.000001,True,0.458900,0.083900,0.089000,0.134300,0.113050,0.445000,0.542000,-0.097000,1.000000,3,0.5372,0.4804,0.8254,10000,1040.4259,1044.2444,3.8185,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,32,standard,gmm,means,1,cb,8.5,13.3,ConvVAE28,0.690300,0.069444,0.062200,0.007244,0.620856,0.303844,0.254650,0.049194,0.145537,0.147550,-0.002013,0.682094,0.578800,0.069444,0.682094,0.612650,3.971749,10000,20000,3.698549,2.075274,3.660673,3.653935,0.317814,0.441029,0.000273,0.421990,0.421717,CERTIFY,5.000000e-05,9.672452e-06,0.103100,0.000053,True,0.484900,0.093000,0.079900,0.093000,0.079900,0.537222,0.693333,-0.156111,0.900000,3,1.0445,0.5881,0.8254,10000,1045.7657,1049.7374,3.9717,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,32,standard,gmm,means,2,cb,9.6,11.4,ConvVAE28,0.700800,0.063750,0.060300,0.003450,0.637050,0.456481,0.387350,0.069131,0.176894,0.179150,-0.002256,0.695831,0.597100,0.063750,0.695831,0.632081,3.919178,10000,20000,3.648305,2.018267,3.610831,3.604093,0.315084,0.456017,0.000173,0.410986,0.410812,CERTIFY,1.000000e-04,3.584083e-05,0.099100,0.000005,True,0.515200,0.091200,0.085100,0.091200,0.085100,0.564444,0.713333,-0.148889,0.900000,3,1.0572,0.6327,0.8254,10000,1043.5960,1047.5151,3.9192,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,1,standard,gmm,means,0,cb,36.9,11.6,ConvVAE28,0.609900,0.150537,0.159150,-0.008613,0.459363,0.704656,0.457900,0.246756,0.214987,0.254250,-0.039262,0.670394,0.370400,0.150537,0.704656,0.554119,28.730459,10000,20000,9.209138,0.001386,9.199657,9.192919,19.537540,0.283186,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.111200,0.000675,True,0.609600,0.100100,0.066600,0.100300,0.066650,0.615625,0.693750,-0.078125,0.800000,3,1.1052,0.6480,0.8430,10000,1194.5957,1223.3262,28.7305,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,1,standard,gmm,means,1,cb,36.1,11.8,ConvVAE28,0.677800,0.141637,0.316500,-0.174863,0.536162,0.678744,0.464600,0.214144,0.290381,0.275000,0.015381,0.686187,0.373750,0.141637,0.686187,0.544550,28.608824,10000,20000,9.209308,0.001018,9.199935,9.193197,19.415627,0.295751,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100300,0.000000,True,0.649200,0.119500,0.161800,0.119500,0.161800,0.637222,0.713333,-0.076111,0.900000,1,0.0047,0.6904,0.8430,10000,1195.8798,1224.4886,28.6088,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,1,standard,gmm,means,2,cb,37.3,12.9,ConvVAE28,0.687200,0.088962,0.066350,0.022612,0.598237,0.688419,0.411350,0.277069,0.363162,0.279900,0.083263,0.670381,0.442300,0.088962,0.688419,0.599456,28.597712,10000,20000,9.208509,0.003086,9.198657,9.191919,19.405793,0.393694,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.122600,0.002667,True,0.616700,0.119300,0.103500,0.119300,0.103500,0.615556,0.732778,-0.117222,0.900000,2,0.7053,0.6623,0.8430,10000,1193.0305,1221.6282,28.5977,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,2,standard,gmm,means,0,cb,43.0,13.7,ConvVAE28,0.734200,0.125825,0.232800,-0.106975,0.608375,0.649112,0.453800,0.195312,0.408100,0.322400,0.085700,0.675931,0.443900,0.125825,0.675931,0.550106,20.175462,10000,20000,9.183857,0.053972,9.170429,9.163691,11.011771,0.320750,0.000000,0.999998,0.999998,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.602900,0.122800,0.179650,0.122800,0.179650,0.619444,0.735000,-0.115556,0.900000,1,-0.0000,0.6394,0.8430,10000,1189.5520,1209.7274,20.1755,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,2,standard,gmm,means,1,cb,42.8,11.9,ConvVAE28,0.265400,0.166956,0.247500,-0.080544,0.098444,0.724269,0.472100,0.252169,0.238131,0.211100,0.027031,0.735563,0.482150,0.166956,0.735563,0.568606,19.827780,10000,20000,9.187861,0.054229,9.174422,9.167684,10.660096,0.262579,0.000000,0.999998,0.999998,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.278100,0.126900,0.185150,0.095600,0.096600,0.407857,0.521429,-0.113571,0.700000,1,0.0001,0.4212,0.8430,10000,1189.3170,1209.1448,19.8278,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,2,standard,gmm,means,2,cb,44.5,13.1,ConvVAE28,0.663400,0.124250,0.198450,-0.074200,0.539150,0.687669,0.478500,0.209169,0.262225,0.247150,0.015075,0.675531,0.448150,0.124250,0.687669,0.563419,19.573398,10000,20000,9.181398,0.059446,9.167738,9.161000,10.412399,0.323438,0.000000,0.999996,0.999996,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.591000,0.118800,0.171500,0.118800,0.171500,0.605000,0.680625,-0.075625,0.800000,1,-0.0000,0.6673,0.8430,10000,1186.6478,1206.2212,19.5734,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,4,standard,gmm,means,0,cb,39.7,13.2,ConvVAE28,0.702200,0.081437,0.087850,-0.006413,0.620763,0.746431,0.547300,0.199131,0.280275,0.264250,0.016025,0.664713,0.490550,0.081437,0.746431,0.664994,13.864217,10000,20000,8.901989,0.643588,8.877029,8.870291,4.993926,0.411217,0.000000,0.996797,0.996797,ABSTAIN,0.000000e+00,0.000000e+00,0.100800,0.000004,True,0.614500,0.118600,0.156050,0.118600,0.156050,0.622778,0.678333,-0.055556,0.900000,3,0.9345,0.6878,0.8430,10000,1173.2160,1187.0802,13.8642,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,4,standard,gmm,means,1,cb,39.5,12.3,ConvVAE28,0.781500,0.026119,0.013300,0.012819,0.755381,0.641881,0.481350,0.160531,0.196337,0.191700,0.004637,0.684000,0.476550,0.026119,0.684000,0.657881,13.591782,10000,20000,8.907678,0.620026,8.883017,8.876279,4.715503,0.572167,0.000000,0.993029,0.993029,ABSTAIN,0.000000e+00,0.000000e+00,0.100100,0.000000,True,0.577400,0.125800,0.203250,0.125800,0.203250,0.633889,0.711667,-0.077778,0.900000,2,0.2196,0.6657,0.8430,10000,1174.0675,1187.6593,13.5918,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,4,standard,gmm,means,2,cb,39.6,12.0,ConvVAE28,0.662200,0.166956,0.293750,-0.126794,0.495244,0.645763,0.499800,0.145962,0.251262,0.237400,0.013862,0.671981,0.497700,0.166956,0.671981,0.505025,13.683134,10000,20000,8.922182,0.584987,8.897978,8.891240,4.791894,0.262579,0.000000,0.998151,0.998151,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.572700,0.117900,0.173450,0.117900,0.173450,0.551667,0.640556,-0.088889,0.900000,1,0.0019,0.5631,0.8430,10000,1174.4637,1188.1469,13.6831,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,8,standard,gmm,means,0,cb,40.5,11.3,ConvVAE28,0.718400,0.088094,0.082200,0.005894,0.630306,0.584150,0.443900,0.140250,0.308494,0.293350,0.015144,0.638975,0.476750,0.088094,0.638975,0.550881,9.356637,10000,20000,7.744041,2.487298,7.703401,7.696663,1.659973,0.395671,0.000000,0.881765,0.881765,ABSTAIN,0.000000e+00,0.000000e+00,0.102700,0.000040,True,0.573100,0.105500,0.085750,0.106800,0.086550,0.611667,0.734444,-0.122778,0.900000,5,0.8488,0.6617,0.8430,10000,1148.1528,1157.5094,9.3566,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,8,standard,gmm,means,1,cb,40.6,11.6,ConvVAE28,0.723100,0.081712,0.069550,0.012162,0.641387,0.618188,0.478450,0.139738,0.183519,0.189350,-0.005831,0.644419,0.496300,0.081712,0.644419,0.562706,9.879818,10000,20000,7.973004,2.256352,7.933882,7.927144,1.952674,0.410561,0.000000,0.911637,0.911637,ABSTAIN,0.000000e+00,0.000000e+00,0.098100,0.000020,True,0.596100,0.096500,0.127250,0.096500,0.127250,0.573333,0.696667,-0.123333,0.900000,3,0.8483,0.6465,0.8430,10000,1155.5801,1165.4600,9.8798,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,8,standard,gmm,means,2,cb,40.2,11.1,ConvVAE28,0.698400,0.074456,0.054850,0.019606,0.623944,0.654813,0.558000,0.096812,0.274587,0.263000,0.011587,0.715281,0.601550,0.074456,0.715281,0.640825,9.366256,10000,20000,7.789175,2.394043,7.749139,7.742401,1.623855,0.428285,0.000000,0.868598,0.868598,ABSTAIN,0.000000e+00,0.000000e+00,0.101300,0.000009,True,0.664900,0.094500,0.081800,0.094500,0.081800,0.662222,0.710000,-0.047778,0.900000,4,0.9988,0.6753,0.8430,10000,1148.4348,1157.8010,9.3663,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,16,standard,gmm,means,0,cb,40.9,12.3,ConvVAE28,0.644100,0.071381,0.052500,0.018881,0.572719,0.556144,0.459850,0.096294,0.169981,0.178850,-0.008869,0.702194,0.590850,0.071381,0.702194,0.630812,6.151466,10000,20000,5.674485,3.174790,5.629704,5.622966,0.528500,0.436054,0.000017,0.550782,0.550765,ABSTAIN,5.000000e-05,1.785537e-04,0.099900,0.000000,True,0.507500,0.102500,0.067450,0.101500,0.066800,0.498750,0.655625,-0.156875,0.800000,3,0.3070,0.5149,0.8430,10000,1110.1763,1116.3278,6.1515,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,16,standard,gmm,means,1,cb,40.2,13.0,ConvVAE28,0.543100,0.133988,0.125150,0.008837,0.409112,0.440188,0.371300,0.068887,0.170425,0.170050,0.000375,0.629731,0.552000,0.133988,0.629731,0.495744,6.605880,10000,20000,6.063752,3.226042,6.018681,6.011943,0.593937,0.307402,0.000631,0.659102,0.658471,ABSTAIN,0.000000e+00,0.000000e+00,0.094900,0.000147,True,0.509500,0.085000,0.077700,0.105300,0.096000,0.472222,0.534444,-0.062222,0.900000,2,0.7341,0.4996,0.8430,10000,1120.3225,1126.9283,6.6059,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,16,standard,gmm,means,2,cb,41.3,12.2,ConvVAE28,0.616100,0.141788,0.160850,-0.019062,0.474312,0.557794,0.495350,0.062444,0.156112,0.165800,-0.009688,0.660306,0.577700,0.141788,0.660306,0.518519,6.598380,10000,20000,6.041395,3.217229,5.996374,5.989636,0.608744,0.295530,0.000771,0.673614,0.672843,ABSTAIN,0.000000e+00,0.000000e+00,0.101100,0.000007,True,0.564900,0.095600,0.085250,0.105200,0.096500,0.577778,0.623889,-0.046111,0.900000,2,0.6972,0.5824,0.8430,10000,1119.2522,1125.8506,6.5984,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,32,standard,gmm,means,0,cb,37.9,11.6,ConvVAE28,0.737300,0.074194,0.065450,0.008744,0.663106,0.349150,0.321450,0.027700,0.171500,0.177150,-0.005650,0.688750,0.588250,0.074194,0.688750,0.614556,4.295962,10000,20000,4.054878,2.328408,4.015274,4.008536,0.287426,0.428942,0.000593,0.407937,0.407344,CERTIFY,5.000000e-05,5.082263e-06,0.101300,0.000009,True,0.651800,0.097300,0.083400,0.097300,0.083400,0.686875,0.756875,-0.070000,0.800000,3,0.9830,0.6601,0.8430,10000,1066.8116,1071.1075,4.2960,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,32,standard,gmm,means,1,cb,35.4,11.8,ConvVAE28,0.739400,0.081450,0.073450,0.008000,0.657950,0.395331,0.355200,0.040131,0.140288,0.142200,-0.001912,0.695381,0.614400,0.081450,0.695381,0.613931,4.239067,10000,20000,4.030745,2.297958,3.991344,3.984606,0.254461,0.411187,0.001396,0.394623,0.393227,CERTIFY,0.000000e+00,0.000000e+00,0.101800,0.000018,True,0.531200,0.104100,0.092850,0.104500,0.093100,0.559375,0.731250,-0.171875,0.800000,3,0.2872,0.5870,0.8430,10000,1066.1878,1070.4269,4.2391,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,32,standard,gmm,means,2,cb,34.1,11.4,ConvVAE28,0.746700,0.055563,0.047450,0.008113,0.691138,0.311556,0.297600,0.013956,0.144469,0.148000,-0.003531,0.678575,0.593400,0.055563,0.678575,0.623013,4.115852,10000,20000,3.911288,2.297166,3.871892,3.865154,0.250698,0.478575,0.000232,0.350076,0.349844,CERTIFY,3.000000e-04,2.786910e-04,0.105100,0.000142,True,0.577200,0.096100,0.078950,0.097600,0.081500,0.634444,0.762222,-0.127778,0.900000,4,0.9072,0.6004,0.8430,10000,1063.3015,1067.4174,4.1159,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,1,standard,gmm,means,0,cb,36.0,12.4,ConvVAE28,0.616400,0.123956,0.231750,-0.107794,0.492444,0.647575,0.434400,0.213175,0.238237,0.209150,0.029087,0.700100,0.431900,0.123956,0.700100,0.576144,29.041488,10000,20000,9.207508,0.007903,9.196982,9.190244,19.851244,0.323944,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.575200,0.127600,0.211950,0.127600,0.211950,0.593750,0.646250,-0.052500,0.800000,1,-0.0000,0.6155,0.8430,10000,1194.8783,1223.9198,29.0415,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,1,standard,gmm,means,1,cb,35.5,13.2,ConvVAE28,0.215400,0.023637,0.010000,0.013637,0.191763,0.647331,0.446450,0.200881,0.217812,0.212450,0.005362,0.674606,0.373450,0.023637,0.674606,0.650969,29.195931,10000,20000,9.209083,0.002450,9.199354,9.192616,20.003315,0.581271,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.207500,0.124700,0.151050,0.124700,0.151050,0.303571,0.316429,-0.012857,0.700000,1,-0.0000,0.3220,0.8430,10000,1195.7534,1224.9493,29.1959,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,1,standard,gmm,means,2,cb,33.0,12.9,ConvVAE28,0.375000,0.026306,0.011550,0.014756,0.348694,0.673825,0.392350,0.281475,0.196200,0.180000,0.016200,0.667781,0.382950,0.026306,0.673825,0.647519,28.680995,10000,20000,9.208618,0.002738,9.198832,9.192094,19.488901,0.571489,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.336200,0.121600,0.152600,0.121600,0.152600,0.497143,0.583571,-0.086429,0.700000,1,-0.0000,0.4588,0.8430,10000,1195.2838,1223.9648,28.6810,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,2,standard,gmm,means,0,cb,40.7,12.7,ConvVAE28,0.677900,0.095062,0.134450,-0.039387,0.582837,0.740356,0.527750,0.212606,0.161062,0.162350,-0.001287,0.659150,0.428050,0.095062,0.740356,0.645294,20.181619,10000,20000,9.185913,0.044228,9.172930,9.166192,11.015427,0.380149,0.000000,0.999996,0.999996,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.526600,0.089200,0.093700,0.089200,0.093700,0.552500,0.729375,-0.176875,0.800000,1,-0.0000,0.5737,0.8430,10000,1188.8989,1209.0806,20.1816,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,2,standard,gmm,means,1,cb,43.3,11.2,ConvVAE28,0.425900,0.102500,0.104050,-0.001550,0.323400,0.717075,0.494300,0.222775,0.195238,0.183700,0.011538,0.698081,0.455050,0.102500,0.717075,0.614575,19.562607,10000,20000,9.178791,0.064189,9.164937,9.158199,10.404408,0.364433,0.000000,0.999994,0.999994,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.395200,0.120700,0.182700,0.120700,0.182700,0.467500,0.518125,-0.050625,0.800000,2,0.5416,0.4970,0.8430,10000,1187.3443,1206.9069,19.5626,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,2,standard,gmm,means,2,cb,41.3,10.9,ConvVAE28,0.686100,0.039912,0.048400,-0.008488,0.646188,0.730250,0.479350,0.250900,0.185469,0.184000,0.001469,0.702712,0.460250,0.039912,0.730250,0.690337,19.779936,10000,20000,9.181788,0.060177,9.168097,9.161359,10.618577,0.525481,0.000000,0.999987,0.999987,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.553800,0.128800,0.198150,0.128800,0.198150,0.580000,0.691111,-0.111111,0.900000,1,-0.0000,0.5925,0.8430,10000,1188.6264,1208.4064,19.7799,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,4,standard,gmm,means,0,cb,40.1,9.1,ConvVAE28,0.724900,0.062344,0.038400,0.023944,0.662556,0.704319,0.508800,0.195519,0.183688,0.190500,-0.006812,0.702544,0.515800,0.062344,0.704319,0.641975,13.541420,10000,20000,8.885411,0.659114,8.860257,8.853519,4.687902,0.459805,0.000000,0.994743,0.994743,ABSTAIN,0.000000e+00,0.000000e+00,0.099500,0.000001,True,0.528300,0.116000,0.160350,0.101000,0.067600,0.533000,0.712000,-0.179000,1.000000,2,0.6614,0.5668,0.8430,10000,1173.5977,1187.1392,13.5414,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,4,standard,gmm,means,1,cb,38.7,8.2,ConvVAE28,0.573000,0.036419,0.026550,0.009869,0.536581,0.636875,0.417300,0.219575,0.135513,0.146000,-0.010487,0.669512,0.471450,0.036419,0.669512,0.633094,13.007744,10000,20000,8.844918,0.741614,8.818766,8.812028,4.195716,0.536756,0.000000,0.989069,0.989069,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.509600,0.129000,0.212250,0.104000,0.123950,0.500000,0.615000,-0.115000,0.800000,1,0.0006,0.5943,0.8430,10000,1170.1700,1183.1777,13.0077,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,4,standard,gmm,means,2,cb,37.7,6.6,ConvVAE28,0.693600,0.022013,0.006000,0.016012,0.671588,0.637463,0.461700,0.175763,0.161062,0.169850,-0.008788,0.712025,0.516750,0.022013,0.712025,0.690013,14.091818,10000,20000,8.922271,0.621008,8.897598,8.890861,5.200958,0.587376,0.000000,0.995600,0.995600,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.534800,0.127400,0.161800,0.127300,0.161650,0.627143,0.731429,-0.104286,0.700000,1,0.0219,0.5845,0.8430,10000,1176.3896,1190.4814,14.0918,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,8,standard,gmm,means,0,cb,36.0,7.0,ConvVAE28,0.670700,0.056150,0.064850,-0.008700,0.614550,0.586450,0.466250,0.120200,0.176544,0.166300,0.010244,0.705650,0.574650,0.056150,0.705650,0.649500,9.624760,10000,20000,7.930091,2.198436,7.891362,7.884624,1.740136,0.476915,0.000000,0.873143,0.873143,ABSTAIN,0.000000e+00,0.000000e+00,0.097200,0.000044,True,0.536900,0.098600,0.125550,0.098900,0.125400,0.569444,0.655556,-0.086111,0.900000,4,0.9105,0.6122,0.8430,10000,1152.0339,1161.6587,9.6248,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,8,standard,gmm,means,1,cb,36.2,7.3,ConvVAE28,0.687600,0.045381,0.037000,0.008381,0.642219,0.543787,0.419850,0.123937,0.112669,0.125900,-0.013231,0.646925,0.464100,0.045381,0.646925,0.601544,9.475686,10000,20000,7.856739,2.351794,7.816981,7.810243,1.665442,0.508463,0.000000,0.854943,0.854943,ABSTAIN,0.000000e+00,0.000000e+00,0.099600,0.000001,True,0.529000,0.134200,0.206950,0.134700,0.210650,0.568333,0.682778,-0.114444,0.900000,2,0.2829,0.6082,0.8430,10000,1151.8209,1161.2966,9.4757,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,8,standard,gmm,means,2,cb,37.3,8.1,ConvVAE28,0.347300,0.013969,0.003200,0.010769,0.333331,0.642887,0.545500,0.097387,0.123244,0.127300,-0.004056,0.611088,0.494600,0.013969,0.642887,0.628919,9.439454,10000,20000,7.822924,2.446982,7.782545,7.775807,1.663647,0.619617,0.000000,0.827802,0.827802,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.303300,0.103900,0.075100,0.103900,0.075100,0.320000,0.475714,-0.155714,0.700000,1,-0.0000,0.3732,0.8430,10000,1150.8202,1160.2596,9.4395,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,16,standard,gmm,means,0,cb,36.5,7.4,ConvVAE28,0.110300,0.129912,0.124150,0.005762,-0.019612,0.332869,0.312050,0.020819,0.142706,0.143600,-0.000894,0.610225,0.527300,0.129912,0.610225,0.480313,6.352870,10000,20000,5.892091,3.029554,5.848145,5.841407,0.511463,0.313945,0.001005,0.616956,0.615952,ABSTAIN,5.000000e-05,1.228852e-05,0.099900,0.000000,True,0.216600,0.089800,0.076800,0.088100,0.085550,0.250000,0.262500,-0.012500,0.600000,2,0.4787,0.3145,0.8430,10000,1116.5951,1122.9480,6.3529,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,16,standard,gmm,means,1,cb,36.6,7.8,ConvVAE28,0.056900,0.282637,0.252550,0.030087,-0.225737,0.492150,0.412300,0.079850,0.129594,0.132500,-0.002906,0.685431,0.577450,0.129594,0.685431,0.555837,6.402106,10000,20000,5.872925,3.186706,5.828077,5.821339,0.580767,0.180053,0.016246,0.786707,0.770462,ABSTAIN,1.000000e-04,4.570409e-05,0.100000,-0.000000,True,0.179300,0.137700,0.201250,0.137700,0.201250,0.195000,0.279000,-0.084000,0.500000,1,-0.0000,0.2218,0.8430,10000,1116.6449,1123.0470,6.4021,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,16,standard,gmm,means,2,cb,31.5,8.3,ConvVAE28,0.582400,0.043675,0.044900,-0.001225,0.538725,0.370962,0.335300,0.035662,0.126312,0.133200,-0.006888,0.669706,0.582550,0.043675,0.669706,0.626031,6.232548,10000,20000,5.778158,3.098251,5.733815,5.727077,0.505471,0.513695,0.000000,0.495472,0.495472,CERTIFY,5.000000e-05,2.935980e-05,0.100100,0.000000,True,0.421000,0.067000,0.059500,0.069400,0.063200,0.428125,0.617500,-0.189375,0.800000,2,0.2349,0.4521,0.8430,10000,1114.6722,1120.9048,6.2325,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,32,standard,gmm,means,0,cb,40.3,8.4,ConvVAE28,0.818500,0.040269,0.035100,0.005169,0.778231,0.136288,0.137900,-0.001612,0.106338,0.109800,-0.003462,0.706750,0.622250,0.040269,0.706750,0.666481,4.284014,10000,20000,4.073522,2.250502,4.034439,4.027701,0.256313,0.524350,0.000026,0.327027,0.327001,CERTIFY,1.000000e-04,6.082983e-05,0.100600,0.000002,True,0.650900,0.092300,0.072650,0.092300,0.072650,0.678333,0.771667,-0.093333,0.900000,1,0.0607,0.6417,0.8430,10000,1067.0190,1071.3030,4.2840,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,32,standard,gmm,means,1,cb,41.0,8.3,ConvVAE28,0.772400,0.034869,0.027050,0.007819,0.737531,0.293131,0.268600,0.024531,0.136338,0.134850,0.001488,0.691419,0.607450,0.034869,0.691419,0.656550,4.308027,10000,20000,4.071577,2.258967,4.032438,4.025700,0.282328,0.541868,0.000004,0.336283,0.336279,CERTIFY,5.000000e-05,1.319437e-04,0.099900,0.000000,True,0.630000,0.103600,0.087050,0.103600,0.087050,0.639375,0.786250,-0.146875,0.800000,1,0.0114,0.6489,0.8430,10000,1069.0401,1073.3481,4.3080,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,32,standard,gmm,means,2,cb,41.1,7.0,ConvVAE28,0.740300,0.079781,0.078450,0.001331,0.660519,0.184963,0.190200,-0.005238,0.153750,0.152500,0.001250,0.690744,0.618850,0.079781,0.690744,0.610962,4.160987,10000,20000,3.968480,2.335833,3.928827,3.922089,0.238898,0.415195,0.001559,0.380032,0.378473,CERTIFY,1.000000e-04,3.067788e-05,0.103800,0.000079,True,0.527200,0.102200,0.091450,0.120600,0.112550,0.565000,0.715625,-0.150625,0.800000,3,0.8904,0.5968,0.8430,10000,1065.6244,1069.7854,4.1610,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"


==> anc/experiments_scale/run_scale_audit.py <==
#!/usr/bin/env python3
"""Scaled codebook-consistency audit, GPU.

A faithful port of run_e1ext.py's audit plus run_licensed_mi_budget.py's licensed
budget, with every scale knob and every research choice lifted into an explicit
grid entry so that nothing is decided here.  Defaults reproduce the paper:
K=10, S=16, 20,000 prior draws, beta=1, 40 epochs, 1500 train images per class,
Adam lr=1e-3, diagonal GMM code map with reg_covar=1e-4 and max_iter=200,
decoder-side Bregman prototype map, seeds 5000+100d+s / 41_000+.. / 53_000+.. /
51_000+.. / 91_000+.. as in the originals.

Everything the grid can change is recorded in the row, so a row is
self-describing.  Usage:

    run_scale_audit.py --grid grid.json --out out.csv [--limit N] [--device cuda]

Each grid entry is a dict; missing keys take the paper's value:

    dataset      fashion | svhn | cifar10 | cifar100 | mnist
    n_per_class  1500 (paper) | "full"
    d            16
    K            10
    epochs       40
    beta         1.0            KL weight; the paper uses 1.0
    prior        "standard"     N(0, I); or "gmm:<J>" for a learned J-component
                                diagonal Gaussian mixture prior
    map_family   "gmm"          code map on the encoder side; or "kmeans"
    map_fit      "means"        what the code map is fitted on: the paper's
                                declared map uses encoder means; "postdraw" is
                                Section 6.1's control; "priordraw" is the
                                prior-domain refit the paper names as not run
    seed         0
    S_diag       16
    n_prior      20000
    M_mi         20000
    batch        256
    lr           1e-3

Written 2026-09-25.  Research choices in the grid are fixed in
PRECOMMIT_SCALE.md; this file only executes them.
"""
import argparse
import csv
import json
import math
import os
import time
import warnings
from pathlib import Path

import joblib
import numpy as np
import torch
import torch.nn as nn
import torch.nn.functional as F
from sklearn.cluster import KMeans
from sklearn.exceptions import ConvergenceWarning
from sklearn.linear_model import LogisticRegression
from sklearn.mixture import GaussianMixture
from sklearn.neural_network import MLPClassifier
from threadpoolctl import threadpool_limits
from torch.utils.data import DataLoader, TensorDataset

HERE = Path(__file__).resolve().parent
DATA = HERE / "data"
CKPT = HERE / "ckpt_scale"
CLFDIR = HERE / "probe_cache"

# ---------------------------------------------------------------- determinism
# A same-seed rerun of one configuration moved A_q from 0.348 to 0.236 before
# these were set: cuDNN picked different convolution algorithms and the shuffled
# loader drew from the global RNG through worker processes.  The paper's
# reproducibility statement promises re-runnable numbers, so the grid fixes both.
torch.backends.cudnn.deterministic = True
torch.backends.cudnn.benchmark = False
torch.use_deterministic_algorithms(True, warn_only=True)
os.environ.setdefault("CUBLAS_WORKSPACE_CONFIG", ":4096:8")

DEFAULTS = dict(n_per_class=1500, d=16, K=10, epochs=40, beta=1.0,
                prior="standard", map_family="gmm", map_fit="means", seed=0,
                S_diag=16, n_prior=20_000, M_mi=20_000, batch=256, lr=1e-3)

CLIP = 5.0          # precommitted in PRECOMMIT_LICENSED_MI.md
DELTA = 0.05        # precommitted
WSTAR = 0.5         # precommitted
TAIL_CORR = math.exp(-CLIP)

FIELDS = [
    # provenance
    "dataset", "n_train", "n_per_class", "d", "K", "epochs", "beta", "prior",
    "map_family", "map_fit", "seed", "likelihood", "train_seconds",
    "audit_seconds", "arch",
    # agreement, declared map
    "A_mu", "A_q", "A_prior", "gap_q_prior", "div_mu_q",
    # agreement, control maps (map sensitivity)
    "A_q_postfit", "A_prior_postfit", "gap_postfit",
    "A_q_priorfit", "A_prior_priorfit", "gap_priorfit",
    "A_q_kmeans", "A_prior_kmeans",
    "A_q_map_lo", "A_q_map_hi", "A_q_map_spread",
    # rate side and the licensed budget
    "Rbar", "N_mix", "M_mi_used", "I_hat", "I_var", "I_lower", "I_valid",
    "B_MI", "B_star_Aq", "band_lo", "band_hi", "band_width", "decision",
    "clip_frac", "tail_emp",
    # informativeness and probes
    "alpha_true_label", "gamma_fano", "chain_R_ge_gamma",
    "sem_mean", "sem_posterior", "sem_prior",
    "proto_posterior", "proto_prior",
    "caga", "caga_dec", "caga_coupling_loss", "caga_coverage",
    "active_enc", "H_enc", "purity_unweighted", "clf_test_acc", "n_test",
    "elbo_test", "recon_test", "kl_test",
    "config",
]


# --------------------------------------------------------------------- models
class ConvVAE28(nn.Module):
    """exp13 architecture, 1x28x28.  Byte-identical to run_e1ext.py."""

    def __init__(self, d):
        super().__init__()
        self.d = d
        self.e1 = nn.Conv2d(1, 32, 4, 2, 1); self.e2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.f1 = nn.Linear(64 * 7 * 7, 256); self.f2 = nn.Linear(256, 2 * d)
        self.g1 = nn.Linear(d, 256); self.g2 = nn.Linear(256, 64 * 7 * 7)
        self.d1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.d2 = nn.ConvTranspose2d(32, 1, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.e1(x)); h = F.relu(self.e2(h)).flatten(1)
        o = self.f2(F.relu(self.f1(h)))
        return o[:, :self.d], torch.clamp(o[:, self.d:], -10, 10)

    def decode(self, z):
        h = F.relu(self.g1(z)); h = F.relu(self.g2(h)).view(-1, 64, 7, 7)
        return self.d2(F.relu(self.d1(h)))


class ConvVAE32(nn.Module):
    """3x32x32 variant.  Byte-identical to run_e1ext.py; serves SVHN and CIFAR."""

    def __init__(self, d):
        super().__init__()
        self.d = d
        self.e1 = nn.Conv2d(3, 32, 4, 2, 1); self.e2 = nn.Conv2d(32, 64, 4, 2, 1)
        self.f1 = nn.Linear(64 * 8 * 8, 256); self.f2 = nn.Linear(256, 2 * d)
        self.g1 = nn.Linear(d, 256); self.g2 = nn.Linear(256, 64 * 8 * 8)
        self.d1 = nn.ConvTranspose2d(64, 32, 4, 2, 1)
        self.d2 = nn.ConvTranspose2d(32, 3, 4, 2, 1)

    def encode(self, x):
        h = F.relu(self.e1(x)); h = F.relu(self.e2(h)).flatten(1)
        o = self.f2(F.relu(self.f1(h)))
        return o[:, :self.d], torch.clamp(o[:, self.d:], -10, 10)

    def decode(self, z):
        h = F.relu(self.g1(z)); h = F.relu(self.g2(h)).view(-1, 64, 8, 8)
        return self.d2(F.relu(self.d1(h)))


def cb_log_norm(lam, eps=1e-6):
    lam = lam.clamp(eps, 1 - eps)
    x = 1 - 2 * lam
    near = x.abs() < 1e-3
    taylor = math.log(2.0) + x * x / 3 + 7 * x.pow(4) / 45
    safe = torch.where(near, torch.full_like(x, 0.5), x)
    exact = torch.log(2 * torch.atanh(safe) / safe)
    return torch.where(near, taylor, exact)


def recon_loglik(x, logits, kind):
    if kind == "cb":
        lam = torch.sigmoid(logits).clamp(1e-6, 1 - 1e-6)
        lp = x * torch.log(lam) + (1 - x) * torch.log(1 - lam)
        return (lp + cb_log_norm(lam)).flatten(1).sum(1)
    return (-0.5 * ((x - torch.sigmoid(logits)) ** 2)
            - 0.5 * math.log(2 * math.pi)).flatten(1).sum(1)


# ----------------------------------------------------------------------- data
_CACHE = {}


def load_data(name):
    """Return (train_x, train_y, test_x, test_y, Arch, likelihood_kind).

    fashion/mnist keep the Continuous-Bernoulli likelihood and ConvVAE28;
    svhn/cifar10/cifar100 keep the Gaussian likelihood and ConvVAE32, exactly as
    run_e1ext.py assigns them.
    """
    if name in _CACHE:
        return _CACHE[name]
    from torchvision import datasets, transforms
    tt = transforms.ToTensor()
    if name in ("fashion", "mnist"):
        cls = datasets.FashionMNIST if name == "fashion" else datasets.MNIST
        tr = cls(DATA, train=True, download=False, transform=tt)
        te = cls(DATA, train=False, download=False, transform=tt)
        out = (tr.data.float().div(255).unsqueeze(1), np.asarray(tr.targets),
               te.data.float().div(255).unsqueeze(1), np.asarray(te.targets),
               ConvVAE28, "cb")
    elif name == "svhn":
        tr = datasets.SVHN(DATA / "svhn", split="train", download=False)
        te = datasets.SVHN(DATA / "svhn", split="test", download=False)
        out = (torch.tensor(tr.data, dtype=torch.float32).div(255),
               np.asarray(tr.labels),
               torch.tensor(te.data, dtype=torch.float32).div(255),
               np.asarray(te.labels), ConvVAE32, "gauss")
    elif name in ("cifar10", "cifar100"):
        cls = datasets.CIFAR10 if name == "cifar10" else datasets.CIFAR100
        tr = cls(DATA, train=True, download=False)
        te = cls(DATA, train=False, download=False)
        out = (torch.tensor(tr.data, dtype=torch.float32).div(255).permute(0, 3, 1, 2),
               np.asarray(tr.targets),
               torch.tensor(te.data, dtype=torch.float32).div(255).permute(0, 3, 1, 2),
               np.asarray(te.targets), ConvVAE32, "gauss")
    else:
        raise SystemExit(f"unknown dataset {name}")
    _CACHE[name] = out
    return out


def stratified(y, n_per_class, seed, n_classes):
    """run_e1ext.py's sampler, generalised past 10 classes."""
    rng = np.random.default_rng(seed)
    idx = []
    for c in range(n_classes):
        pool = np.where(y == c)[0]
        idx.extend(rng.choice(pool, min(n_per_class, len(pool)), replace=False).tolist())
    rng.shuffle(idx)
    return np.array(idx)


# -------------------------------------------------------------------- helpers
@torch.inference_mode()
def encode_all(model, x, dev, bs=1024):
    mus, lvs = [], []
    for s in range(0, len(x), bs):
        m, lv = model.encode(x[s:s + bs].to(dev, non_blocking=True))
        mus.append(m); lvs.append(lv)
    return torch.cat(mus), torch.cat(lvs)


@torch.inference_mode()
def bregman_codes(model, z, protos, kind, dev, bs=None):
    """Decoder-side code: nearest prototype in the likelihood's Bregman divergence.

    Identical arithmetic to run_e1ext.py; the batch size is chosen so that the
    (batch x K x D) tensor stays under ~2 GB, which matters once K is large.
    """
    K, D = protos.shape
    if bs is None:
        bs = max(8, min(512, int(2 ** 31 / max(1, K * D * 4))))
    out = []
    for s in range(0, len(z), bs):
        dec = model.decode(z[s:s + bs].to(dev, non_blocking=True))
        p = torch.sigmoid(dec).flatten(1)
        if kind == "cb":
            p = p.clamp(1e-6, 1 - 1e-6)[:, None, :]
            q = protos[None, :, :]
            div = (p * torch.log(p / q) + (1 - p) * torch.log((1 - p) / (1 - q))).sum(2)
        else:
            div = ((p[:, None, :] - protos[None, :, :]) ** 2).sum(2)
        out.append(div.argmin(1).cpu().numpy())
    return np.concatenate(out)


@torch.inference_mode()
def decode_classify(model, clf, z, dev, bs=512):
    preds = []
    for s in range(0, len(z), bs):
        xh = torch.sigmoid(model.decode(z[s:s + bs].to(dev, non_blocking=True)))
        preds.append(clf.predict(xh.cpu().numpy().reshape(len(xh), -1)))
    return np.concatenate(preds)


def h2(e):
    e = min(max(e, 1e-12), 1 - 1e-12)
    return -e * math.log(e) - (1 - e) * math.log(1 - e)


# The next three functions are licensed_budget.py:138-190 verbatim (e=1e-12
# clamping, 90-step bisection per side, 200-step bisection for B*).  Do not
# "improve" them: the paper's reported bands and admission budgets come from
# exactly this arithmetic, and any change here is a change to a reported number.
def dbin(a, b):
    e = 1e-12
    a = min(max(a, e), 1 - e); b = min(max(b, e), 1 - e)
    return a * math.log(a / b) + (1 - a) * math.log((1 - a) / (1 - b))


def band(a, B):
    """[low, high] = {b : d_bin(a||b) <= B}, by bisection on each side of a."""
    lo, hi = 0.0, a
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: hi = m
        else: lo = m
    low = hi
    lo, hi = a, 1.0
    for _ in range(90):
        m = (lo + hi) / 2
        if dbin(a, m) <= B: lo = m
        else: hi = m
    return low, lo


def budget_star(a, w=WSTAR):
    """Largest B with band width <= w at observed agreement a (admission budget)."""
    lo, hi = 0.0, 50.0
    for _ in range(200):
        m = (lo + hi) / 2
        l, h = band(a, m)
        if h - l <= w: lo = m
        else: hi = m
    return lo


def fit_code_map(family, K, Z, seed):
    """The encoder-side code map, fitted on Z.  GMM is the paper's declared map.

    Single-threaded: with the default thread pool, k-means' OpenMP reduction order
    varied between runs and moved the map-sensitivity spread from 0.442 to 0.491
    on one configuration while every other column was bit-identical.
    """
    with warnings.catch_warnings(), threadpool_limits(limits=1):
        warnings.simplefilter("ignore", ConvergenceWarning)
        if family == "gmm":
            g = GaussianMixture(K, covariance_type="diag", random_state=seed,
                                max_iter=200, reg_covar=1e-4).fit(Z)
            return g, g.means_
        if family == "kmeans":
            k = KMeans(K, random_state=seed, n_init=10).fit(Z)
            return k, k.cluster_centers_
    raise SystemExit(f"unknown map_family {family}")


def prototypes(model, centers, kind, dev):
    with torch.inference_mode():
        dec = model.decode(torch.tensor(centers, dtype=torch.float32, device=dev))
        p = torch.sigmoid(dec).flatten(1)
        if kind == "cb":
            p = p.clamp(1e-6, 1 - 1e-6)
    return p


# ------------------------------------------------------- licensed MI (on GPU)
@torch.inference_mode()
def licensed_mi(mu, var, M, sample_seed, dev, block=4096):
    """Empirical-Bernstein lower bound on the exact mixture MI, then B_MI = Rbar - I_valid.

    Same estimator, same clip, same constants as run_licensed_mi_budget.py; the
    O(M*N) mixture density is evaluated in float64 on the GPU.
    """
    mu = mu.to(dev, torch.float64); var = var.to(dev, torch.float64)
    N, d = mu.shape
    g = torch.Generator(device="cpu").manual_seed(int(sample_seed))
    idx = torch.randint(0, N, (M,), generator=g).to(dev)
    eps = torch.randn(M, d, generator=g, dtype=torch.float64).to(dev)
    z = mu[idx] + var[idx].sqrt() * eps

    const = -0.5 * torch.log(2 * math.pi * var).sum(1)                  # [N]
    log_own = const[idx] - 0.5 * (((z - mu[idx]) ** 2) / var[idx]).sum(1)

    # The [rows x block x d] intermediate is the only large allocation here; cap it
    # near 0.5 GB in float64 so that several audits can share one GPU.  A 21 GB
    # allocation (M=20,000 x block=4,096 x d) fitted when this ran alone and got the
    # process killed as soon as four shards ran together.
    budget_elems = 64 * 1024 * 1024          # 0.5 GB / 8 bytes
    block = max(64, min(block, budget_elems // max(1, d)))
    rows = max(64, min(M, budget_elems // max(1, block * d)))
    acc = torch.full((M,), -float("inf"), dtype=torch.float64, device=dev)
    for r0 in range(0, M, rows):
        zr = z[r0:r0 + rows]
        accr = torch.full((len(zr),), -float("inf"), dtype=torch.float64, device=dev)
        for s in range(0, N, block):
            m = mu[s:s + block]; v = var[s:s + block]; c = const[s:s + block]
            lp = c[None, :] - 0.5 * (((zr[:, None, :] - m[None, :, :]) ** 2)
                                     / v[None, :, :]).sum(2)
            accr = torch.logaddexp(accr, torch.logsumexp(lp, dim=1))
        acc[r0:r0 + rows] = accr
    log_mix = acc - math.log(N)

    T = (log_own - log_mix).cpu().numpy()
    logN = math.log(N)
    assert T.max() <= logN + 1e-6, "T > log N: mixture density bug"
    Tc = np.clip(T, -CLIP, logN)
    V = float(np.var(Tc, ddof=1))
    t = math.log(3.0 / DELTA)
    I_lower = float(Tc.mean() - math.sqrt(2.0 * V * t / M) - 3.0 * (logN + CLIP) * t / M)
    I_valid = max(0.0, I_lower - TAIL_CORR)
    Rbar = float((0.5 * (var + mu ** 2 - 1 - var.log()).sum(1)).mean().item())
    return dict(N=N, I_hat=float(Tc.mean()), I_var=V, I_lower=I_lower,
                I_valid=I_valid, Rbar=Rbar,
                clip_frac=float(np.mean(T < -CLIP)),
                tail_emp=float(np.maximum(-CLIP - T, 0.0).mean()))


# -------------------------------------------------------------------- one row
def audit_one(cfg, dev, clf_cache):
    c = dict(DEFAULTS); c.update(cfg)
    name = c["dataset"]
    tr_x, tr_y, te_x, te_y, Arch, kind = load_data(name)
    n_classes = int(tr_y.max()) + 1
    n_test = len(te_x)
    d, K, seed = int(c["d"]), int(c["K"]), int(c["seed"])

    if c["n_per_class"] == "full":
        idx = np.arange(len(tr_x))
        rng = np.random.default_rng(seed); rng.shuffle(idx)
    else:
        idx = stratified(tr_y, int(c["n_per_class"]), seed, n_classes)

    # ---- external probe classifier, cached in memory and on disk.
    # The fit is the pipeline's one expensive CPU step (the paper's own choice of
    # probe), it does not depend on the VAE, and on a contended host it dominated
    # wall clock, so it is shared across shards and across restarts.
    # run_e1ext.py fits this probe ONCE on the whole training split, in the file's
    # own order, before the per-model loop -- it is an instrument, not part of any
    # model.  Fitting it on the model's own subset instead (and on a shuffled order
    # for the full split) left SVHN's 12-iteration MLP badly under-trained: 0.138
    # and 0.489 test accuracy against this file's 0.615, which silently invalidated
    # every probe-dependent column on SVHN.  Keyed by dataset only.
    ck = name
    if ck not in clf_cache:
        CLFDIR.mkdir(exist_ok=True)
        cpath = CLFDIR / f"probe_{name}_fulltrain.joblib"
        if cpath.exists():
            clf, acc = joblib.load(cpath)
        else:
            flat = tr_x.numpy().reshape(len(tr_x), -1)
            with warnings.catch_warnings():
                warnings.simplefilter("ignore")
                if kind == "cb":
                    clf = LogisticRegression(max_iter=300, solver="lbfgs").fit(flat, tr_y)
                else:
                    clf = MLPClassifier(hidden_layer_sizes=(256,), max_iter=12,
                                        batch_size=512, random_state=0).fit(flat, tr_y)
            acc = float(np.mean(clf.predict(te_x.numpy().reshape(n_test, -1)) == te_y))
            tmp = cpath.with_suffix(".tmp")
            joblib.dump((clf, acc), tmp); os.replace(tmp, cpath)
        clf_cache[ck] = (clf, acc)
    clf, clf_acc = clf_cache[ck]

    # ---- train
    t0 = time.monotonic()
    torch.manual_seed(5000 + 100 * d + seed)
    model = Arch(d).to(dev)
    # The training set is small enough to live on the GPU for the whole fit, which
    # keeps the loop deterministic AND off the host's critical path; a host-side
    # DataLoader with num_workers=0 made one 15,000-image fit take 235 s on this
    # contended machine against 44 s for a 60,000-image fit when GPU-resident.
    gload = torch.Generator().manual_seed(7000 + 100 * d + seed)
    xg = tr_x[idx].to(dev)
    ntr, bs = len(xg), int(c["batch"])
    opt = torch.optim.Adam(model.parameters(), lr=float(c["lr"]))
    beta = float(c["beta"])
    model.train()
    for _ in range(int(c["epochs"])):
        perm = torch.randperm(ntr, generator=gload)
        for b0 in range(0, ntr, bs):          # keeps the final partial batch, as DataLoader(drop_last=False) did
            xb = xg[perm[b0:b0 + bs].to(dev)]
            mu, lv = model.encode(xb)
            z = mu + torch.exp(0.5 * lv) * torch.randn_like(mu)
            rl = recon_loglik(xb, model.decode(z), kind)
            kl = 0.5 * (lv.exp() + mu.pow(2) - 1 - lv).sum(1)
            loss = (-rl + beta * kl).mean()
            opt.zero_grad(set_to_none=True); loss.backward(); opt.step()
    del xg
    torch.cuda.empty_cache()
    tsec = time.monotonic() - t0
    model.eval()

    # ---- audit
    t1 = time.monotonic()
    tr_mu, _ = encode_all(model, tr_x[idx], dev)
    te_mu, te_lv = encode_all(model, te_x, dev)
    te_mu_c, te_lv_c = te_mu.cpu(), te_lv.cpu()

    # draws, with the paper's seeds
    torch.manual_seed(41_000 + 100 * d + seed)
    S = int(c["S_diag"])
    epsq = torch.randn(n_test, S, d)
    zq = (te_mu_c[:, None, :] + torch.exp(0.5 * te_lv_c)[:, None, :] * epsq).reshape(-1, d)
    torch.manual_seed(53_000 + 100 * d + seed)
    zp = torch.randn(int(c["n_prior"]), d)
    torch.manual_seed(51_000 + 100 * d + seed)
    z1 = te_mu_c + torch.exp(0.5 * te_lv_c) * torch.randn_like(te_mu_c)

    # ---- the declared map, and every control map, on the SAME model
    fit_sets = {"means": tr_mu.cpu().numpy(),
                "postdraw": z1.numpy(),
                "priordraw": zp.numpy()}
    res = {}
    for fit_name, Z in fit_sets.items():
        gm, centers = fit_code_map(c["map_family"], K, Z, seed)
        pr = prototypes(model, centers, kind, dev)
        e_q = gm.predict(zq.numpy()); dc_q = bregman_codes(model, zq, pr, kind, dev)
        e_p = gm.predict(zp.numpy()); dc_p = bregman_codes(model, zp, pr, kind, dev)
        res[fit_name] = dict(A_q=float(np.mean(e_q == dc_q)),
                             A_prior=float(np.mean(e_p == dc_p)),
                             gm=gm, centers=centers, protos=pr,
                             enc_q=e_q, enc_p=e_p)
    gk, ck_ = fit_code_map("kmeans" if c["map_family"] == "gmm" else "gmm", K,
                           fit_sets["means"], seed)
    pk = prototypes(model, ck_, kind, dev)
    A_q_km = float(np.mean(gk.predict(zq.numpy()) == bregman_codes(model, zq, pk, kind, dev)))
    A_pr_km = float(np.mean(gk.predict(zp.numpy()) == bregman_codes(model, zp, pk, kind, dev)))

    dec = res["means"]
    gm, protos_d = dec["gm"], dec["protos"]
    enc_mu = gm.predict(te_mu_c.numpy())
    dec_mu = bregman_codes(model, te_mu_c, protos_d, kind, dev)
    A_mu = float(np.mean(enc_mu == dec_mu))
    A_q, A_prior = dec["A_q"], dec["A_prior"]

    spread = [A_q, res["postdraw"]["A_q"], res["priordraw"]["A_q"], A_q_km]

    # ---- label semantics of the declared map
    tr_codes = gm.predict(fit_sets["means"])
    maj = np.zeros(K, int); purs = np.zeros(K)
    for j in range(K):
        sel = tr_y[idx][tr_codes == j]
        if len(sel):
            bc = np.bincount(sel, minlength=n_classes)
            maj[j] = bc.argmax(); purs[j] = bc.max() / bc.sum()
    c1 = gm.predict(z1.numpy())
    pm = decode_classify(model, clf, te_mu_c, dev)
    p1 = decode_classify(model, clf, z1, dev)
    pp = decode_classify(model, clf, zp, dev)
    proto_cls = clf.predict(protos_d.cpu().numpy())
    sem_mean = float(np.mean(pm == maj[enc_mu]))
    sem_post = float(np.mean(p1 == maj[c1]))
    sem_prior = float(np.mean(pp == maj[dec["enc_p"]]))
    proto_post = float(np.mean(p1 == proto_cls[c1]))
    proto_prior = float(np.mean(pp == proto_cls[dec["enc_p"]]))

    # ---- claim D: code-addressed generation, the interface a practitioner uses.
    # "Give me a sample of class c."  The pipeline looks up the codes whose
    # declared (encoder-side) semantics is c, draws z from that component of the
    # fitted code map, decodes, and an external classifier judges the result.
    # caga routes on the encoder's declared semantics; caga_dec routes on the
    # decoder's own read of the drawn z.  Their difference is the coupling's
    # contribution, which no marginal diagnostic sees.  Rules fixed in
    # PRECOMMIT_SCALE.md section 6 before any row was written: uniform choice
    # among the components carrying label c, 200 draws per class, component
    # covariance as fitted.
    n_caga = 200
    rng_c = np.random.default_rng(61_000 + 100 * d + seed)
    served, zc_list, tgt = 0, [], []
    for cls in range(n_classes):
        Jc = np.where(maj == cls)[0]
        if len(Jc) == 0:
            continue
        served += 1
        pick = rng_c.choice(Jc, n_caga)
        if c["map_family"] == "gmm":
            cen = gm.means_[pick]
            sd = np.sqrt(gm.covariances_[pick])
        else:
            cen = gm.cluster_centers_[pick]
            sd = np.zeros_like(cen)
        zc_list.append(cen + sd * rng_c.standard_normal(cen.shape))
        tgt.append(np.full(n_caga, cls))
    if served:
        zc = torch.tensor(np.concatenate(zc_list), dtype=torch.float32)
        tgt = np.concatenate(tgt)
        pc = decode_classify(model, clf, zc, dev)
        caga = float(np.mean(pc == tgt))
        read = bregman_codes(model, zc, protos_d, kind, dev)
        caga_dec = float(np.mean(maj[read] == tgt))
    else:
        caga = caga_dec = float("nan")
    caga_cov = served / n_classes

    alpha = float(np.mean(maj[c1] == te_y))
    cnt = np.bincount(te_y, minlength=n_classes) / n_test
    Hy = -(cnt * np.log(cnt + 1e-300)).sum()
    gamma = Hy - h2(1 - alpha) - (1 - alpha) * math.log(max(1, n_classes - 1))

    usage = np.bincount(dec["enc_q"], minlength=K) / len(dec["enc_q"])
    active = int((usage > 0.01).sum())
    H_enc = float(-(usage[usage > 0] * np.log(usage[usage > 0])).sum())

    # ---- ELBO and its two terms on the test split (Definition 1 items m1-m3)
    with torch.inference_mode():
        zt = te_mu + torch.exp(0.5 * te_lv) * torch.randn_like(te_mu)
        rec = []
        for s in range(0, n_test, 512):
            rec.append(recon_loglik(te_x[s:s + 512].to(dev),
                                    model.decode(zt[s:s + 512]), kind).cpu())
        rec = torch.cat(rec)
    kl_t = 0.5 * (te_lv_c.exp() + te_mu_c.pow(2) - 1 - te_lv_c).sum(1)
    recon_test = float(rec.mean()); kl_test = float(kl_t.mean())

    # ---- licensed budget and the protocol decision
    mi = licensed_mi(te_mu_c, te_lv_c.exp(), int(c["M_mi"]),
                     91_000 + 100 * d + seed, dev)
    B = mi["Rbar"] - mi["I_valid"]
    bstar = budget_star(A_q)
    lo, hi = band(A_q, B)

    CKPT.mkdir(exist_ok=True)
    tag = (f"{name}_d{d}_K{K}_b{beta:g}_{c['prior']}_{c['map_family']}"
           f"_{c['map_fit']}_n{len(idx)}_e{c['epochs']}_s{seed}")
    torch.save({"cfg": c, "state_dict": model.state_dict()}, CKPT / f"{tag}.pt")

    row = dict(
        dataset=name, n_train=len(idx), n_per_class=c["n_per_class"], d=d, K=K,
        epochs=c["epochs"], beta=f"{beta:g}", prior=c["prior"],
        map_family=c["map_family"], map_fit=c["map_fit"], seed=seed,
        likelihood=kind, train_seconds=f"{tsec:.1f}",
        audit_seconds=f"{time.monotonic() - t1:.1f}", arch=Arch.__name__,
        A_mu=f"{A_mu:.6f}", A_q=f"{A_q:.6f}", A_prior=f"{A_prior:.6f}",
        gap_q_prior=f"{A_q - A_prior:.6f}", div_mu_q=f"{A_mu - A_q:.6f}",
        A_q_postfit=f"{res['postdraw']['A_q']:.6f}",
        A_prior_postfit=f"{res['postdraw']['A_prior']:.6f}",
        gap_postfit=f"{res['postdraw']['A_q'] - res['postdraw']['A_prior']:.6f}",
        A_q_priorfit=f"{res['priordraw']['A_q']:.6f}",
        A_prior_priorfit=f"{res['priordraw']['A_prior']:.6f}",
        gap_priorfit=f"{res['priordraw']['A_q'] - res['priordraw']['A_prior']:.6f}",
        A_q_kmeans=f"{A_q_km:.6f}", A_prior_kmeans=f"{A_pr_km:.6f}",
        A_q_map_lo=f"{min(spread):.6f}", A_q_map_hi=f"{max(spread):.6f}",
        A_q_map_spread=f"{max(spread) - min(spread):.6f}",
        Rbar=f"{mi['Rbar']:.6f}", N_mix=mi["N"], M_mi_used=int(c["M_mi"]),
        I_hat=f"{mi['I_hat']:.6f}", I_var=f"{mi['I_var']:.6f}",
        I_lower=f"{mi['I_lower']:.6f}", I_valid=f"{mi['I_valid']:.6f}",
        B_MI=f"{B:.6f}", B_star_Aq=f"{bstar:.6f}", band_lo=f"{lo:.6f}",
        band_hi=f"{hi:.6f}", band_width=f"{hi - lo:.6f}",
        decision="CERTIFY" if (hi - lo) <= WSTAR else "ABSTAIN",
        clip_frac=f"{mi['clip_frac']:.6e}", tail_emp=f"{mi['tail_emp']:.6e}",
        alpha_true_label=f"{alpha:.6f}", gamma_fano=f"{gamma:.6f}",
        chain_R_ge_gamma=mi["Rbar"] >= gamma,
        sem_mean=f"{sem_mean:.6f}", sem_posterior=f"{sem_post:.6f}",
        sem_prior=f"{sem_prior:.6f}", proto_posterior=f"{proto_post:.6f}",
        proto_prior=f"{proto_prior:.6f}",
        caga=f"{caga:.6f}", caga_dec=f"{caga_dec:.6f}",
        caga_coupling_loss=f"{caga - caga_dec:.6f}",
        caga_coverage=f"{caga_cov:.6f}", active_enc=active,
        H_enc=f"{H_enc:.4f}", purity_unweighted=f"{purs.mean():.4f}",
        clf_test_acc=f"{clf_acc:.4f}", n_test=n_test,
        elbo_test=f"{recon_test - kl_test:.4f}", recon_test=f"{recon_test:.4f}",
        kl_test=f"{kl_test:.4f}",
        config=json.dumps(c, sort_keys=True),
    )
    return row, tag


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument("--grid", required=True)
    ap.add_argument("--out", required=True)
    ap.add_argument("--device", default="cuda")
    ap.add_argument("--limit", type=int, default=0)
    a = ap.parse_args()

    grid = json.loads(Path(a.grid).read_text())
    if isinstance(grid, dict):
        grid = grid["grid"]
    out = Path(a.out)
    done = set()
    if out.exists():
        with out.open(newline="") as f:
            rd = csv.DictReader(f)
            if rd.fieldnames != FIELDS:
                raise SystemExit(f"{out} has stale columns; move it aside")
            done = {r["config"] for r in rd}
    else:
        with out.open("w", newline="") as f:
            csv.DictWriter(f, fieldnames=FIELDS).writeheader()

    dev = torch.device(a.device)
    clf_cache = {}
    n = 0
    for i, cfg in enumerate(grid):
        full = dict(DEFAULTS); full.update(cfg)
        key = json.dumps(full, sort_keys=True)
        if key in done:
            print(f"[{i+1}/{len(grid)}] skip (done)", flush=True)
            continue
        row, tag = audit_one(cfg, dev, clf_cache)
        with out.open("a", newline="") as f:
            csv.DictWriter(f, fieldnames=FIELDS).writerow(row)
            f.flush(); os.fsync(f.fileno())
        print(f"[{i+1}/{len(grid)}] {tag}: A_q={row['A_q']} A_prior={row['A_prior']} "
              f"gap={row['gap_q_prior']} | Rbar={row['Rbar']} B_MI={row['B_MI']} "
              f"B*={row['B_star_Aq']} w={row['band_width']} {row['decision']} "
              f"| alpha={row['alpha_true_label']} gamma={row['gamma_fano']} "
              f"| map spread {row['A_q_map_spread']} "
              f"| {row['train_seconds']}s+{row['audit_seconds']}s", flush=True)
        n += 1
        if a.limit and n >= a.limit:
            break
    print("SCALE_AUDIT_DONE", flush=True)


if __name__ == "__main__":
    main()


==> anc/experiments_scale/s1_fashion.csv <==
dataset,n_train,n_per_class,d,K,epochs,beta,prior,map_family,map_fit,seed,likelihood,train_seconds,audit_seconds,arch,A_mu,A_q,A_prior,gap_q_prior,div_mu_q,A_q_postfit,A_prior_postfit,gap_postfit,A_q_priorfit,A_prior_priorfit,gap_priorfit,A_q_kmeans,A_prior_kmeans,A_q_map_lo,A_q_map_hi,A_q_map_spread,Rbar,N_mix,M_mi_used,I_hat,I_var,I_lower,I_valid,B_MI,B_star_Aq,band_lo,band_hi,band_width,decision,clip_frac,tail_emp,alpha_true_label,gamma_fano,chain_R_ge_gamma,sem_mean,sem_posterior,sem_prior,proto_posterior,proto_prior,caga,caga_dec,caga_coupling_loss,caga_coverage,active_enc,H_enc,purity_unweighted,clf_test_acc,n_test,elbo_test,recon_test,kl_test,config
fashion,15000,1500,16,10,40,1,standard,gmm,means,0,cb,4.8,2.2,ConvVAE28,0.600000,0.153525,0.060550,0.092975,0.446475,0.677475,0.343250,0.334225,0.380606,0.309150,0.071456,0.730706,0.458300,0.153525,0.730706,0.577181,26.812044,10000,20000,9.204946,0.014222,9.193806,9.187068,17.624976,0.279197,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.184400,0.032528,True,0.478300,0.182100,0.074100,0.198500,0.184650,0.542143,0.704286,-0.162143,0.700000,6,0.7519,0.5503,0.8428,10000,1174.4288,1201.2408,26.8120,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,1,standard,gmm,means,1,cb,4.2,1.8,ConvVAE28,0.667800,0.444925,0.265300,0.179625,0.222875,0.709550,0.327500,0.382050,0.323994,0.301600,0.022394,0.729150,0.427500,0.323994,0.729150,0.405156,27.634828,10000,20000,9.205991,0.006976,9.195574,9.188836,18.445992,0.145754,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.375700,0.268938,True,0.587100,0.386800,0.232600,0.386600,0.229500,0.608889,0.701111,-0.092222,0.900000,10,1.7447,0.6511,0.8428,10000,1174.7868,1202.4216,27.6348,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,1,standard,gmm,means,2,cb,4.3,1.8,ConvVAE28,0.673200,0.349575,0.286450,0.063125,0.323625,0.702800,0.300750,0.402050,0.306931,0.308750,-0.001819,0.760206,0.499150,0.306931,0.760206,0.453275,28.833681,10000,20000,9.203350,0.012977,9.192318,9.185580,19.648101,0.159343,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.304200,0.159375,True,0.577800,0.305200,0.187750,0.303300,0.187650,0.593889,0.740000,-0.146111,0.900000,10,1.4520,0.5913,0.8428,10000,1173.2861,1202.1198,28.8337,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,2,standard,gmm,means,0,cb,4.4,2.0,ConvVAE28,0.514500,0.094644,0.104500,-0.009856,0.419856,0.690806,0.364900,0.325906,0.243050,0.261950,-0.018900,0.716550,0.477050,0.094644,0.716550,0.621906,18.899629,10000,20000,9.147752,0.130100,9.131726,9.124988,9.774642,0.381060,0.000000,0.999986,0.999986,ABSTAIN,0.000000e+00,0.000000e+00,0.100500,0.000001,True,0.517200,0.129300,0.213800,0.129400,0.213900,0.534444,0.547222,-0.012778,0.900000,1,0.0119,0.5689,0.8428,10000,1166.8699,1185.7695,18.8996,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,2,standard,gmm,means,1,cb,4.4,2.0,ConvVAE28,0.484000,0.104194,0.207600,-0.103406,0.379806,0.711006,0.459800,0.251206,0.279856,0.252250,0.027606,0.746000,0.500600,0.104194,0.746000,0.641806,19.145434,10000,20000,9.139041,0.135033,9.122878,9.116140,10.029294,0.360976,0.000000,0.999991,0.999991,ABSTAIN,0.000000e+00,0.000000e+00,0.109300,0.000468,True,0.469000,0.115400,0.133800,0.135300,0.131100,0.477500,0.555000,-0.077500,0.800000,3,0.6699,0.5499,0.8428,10000,1168.2739,1187.4193,19.1454,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,2,standard,gmm,means,2,cb,4.4,1.9,ConvVAE28,0.560700,0.175956,0.304000,-0.128044,0.384744,0.723513,0.484000,0.239513,0.262144,0.235400,0.026744,0.735394,0.487500,0.175956,0.735394,0.559437,18.731730,10000,20000,9.146524,0.133510,9.130403,9.123665,9.608066,0.252566,0.000000,0.999995,0.999995,ABSTAIN,0.000000e+00,0.000000e+00,0.100700,0.000003,True,0.506500,0.128200,0.179200,0.128000,0.180500,0.538125,0.615000,-0.076875,0.800000,2,0.1309,0.5836,0.8428,10000,1168.1817,1186.9135,18.7317,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,4,standard,gmm,means,0,cb,4.2,2.1,ConvVAE28,0.101900,0.222969,0.203300,0.019669,-0.121069,0.693119,0.442450,0.250669,0.264363,0.231900,0.032463,0.718656,0.495100,0.222969,0.718656,0.495688,13.204060,10000,20000,8.754537,0.932497,8.726270,8.719532,4.484528,0.212000,0.000000,0.998425,0.998425,ABSTAIN,0.000000e+00,0.000000e+00,0.100900,0.000004,True,0.160900,0.090800,0.075600,0.104100,0.115650,0.146875,0.223750,-0.076875,0.800000,3,0.4013,0.2060,0.8428,10000,1153.0171,1166.2212,13.2041,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,4,standard,gmm,means,1,cb,4.2,2.0,ConvVAE28,0.511200,0.130131,0.186550,-0.056419,0.381069,0.701063,0.490500,0.210563,0.230856,0.222200,0.008656,0.717331,0.568750,0.130131,0.717331,0.587200,13.535453,10000,20000,8.706773,1.036784,8.677442,8.670704,4.864749,0.313588,0.000000,0.997610,0.997610,ABSTAIN,0.000000e+00,0.000000e+00,0.100700,0.000003,True,0.488100,0.121100,0.174050,0.121200,0.174550,0.523889,0.593333,-0.069444,0.900000,2,0.0862,0.5224,0.8428,10000,1153.5235,1167.0590,13.5355,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,4,standard,gmm,means,2,cb,4.2,2.0,ConvVAE28,0.476200,0.146687,0.201250,-0.054563,0.329512,0.741613,0.585700,0.155913,0.262144,0.247700,0.014444,0.732419,0.501050,0.146687,0.741613,0.594925,12.506764,10000,20000,8.686223,1.009064,8.657170,8.650432,3.856332,0.288495,0.000000,0.993307,0.993307,ABSTAIN,0.000000e+00,0.000000e+00,0.101500,0.000012,True,0.494000,0.091900,0.092850,0.090600,0.090600,0.564444,0.614444,-0.050000,0.900000,2,0.1159,0.5304,0.8428,10000,1150.2883,1162.7950,12.5068,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,8,standard,gmm,means,0,cb,4.2,2.0,ConvVAE28,0.332100,0.150356,0.161400,-0.011044,0.181744,0.693556,0.522900,0.170656,0.251394,0.247950,0.003444,0.715425,0.540550,0.150356,0.715425,0.565069,8.812062,10000,20000,7.309514,2.833496,7.266726,7.259988,1.552074,0.283432,0.000002,0.900381,0.900379,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.296600,0.099300,0.064400,0.147300,0.215550,0.349286,0.510000,-0.160714,0.700000,2,0.5676,0.3930,0.8428,10000,1127.1085,1135.9205,8.8121,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,8,standard,gmm,means,1,cb,4.2,2.1,ConvVAE28,0.361700,0.104625,0.113950,-0.009325,0.257075,0.725838,0.556100,0.169737,0.226825,0.210000,0.016825,0.698538,0.528400,0.104625,0.725838,0.621213,9.162809,10000,20000,7.526318,2.656916,7.484608,7.477870,1.684939,0.360103,0.000000,0.893861,0.893861,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.344600,0.092600,0.097350,0.121600,0.189550,0.392222,0.426111,-0.033889,0.900000,2,0.4276,0.4533,0.8428,10000,1131.7010,1140.8638,9.1628,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,8,standard,gmm,means,2,cb,4.2,2.2,ConvVAE28,0.231500,0.079269,0.060800,0.018469,0.152231,0.737425,0.570500,0.166925,0.180681,0.184500,-0.003819,0.720594,0.563100,0.079269,0.737425,0.658156,9.250125,10000,20000,7.538602,2.608012,7.497197,7.490459,1.759666,0.416435,0.000000,0.889407,0.889407,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.282200,0.105700,0.072250,0.105700,0.072250,0.412500,0.475625,-0.063125,0.800000,2,0.4239,0.4309,0.8428,10000,1132.9016,1142.1517,9.2501,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,16,standard,gmm,means,0,cb,4.2,2.1,ConvVAE28,0.512700,0.112794,0.074000,0.038794,0.399906,0.714762,0.568100,0.146662,0.238331,0.224550,0.013781,0.716981,0.568700,0.112794,0.716981,0.604187,6.066022,10000,20000,5.440314,3.043023,5.396290,5.389552,0.676470,0.344118,0.000109,0.670001,0.669892,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.430000,0.104000,0.091600,0.130000,0.109700,0.570000,0.646250,-0.076250,0.800000,2,0.2249,0.5272,0.8428,10000,1095.2511,1101.3171,6.0660,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,16,standard,gmm,means,1,cb,4.3,2.0,ConvVAE28,0.638000,0.104319,0.105600,-0.001281,0.533681,0.715431,0.605500,0.109931,0.227538,0.210350,0.017187,0.766025,0.655000,0.104319,0.766025,0.661706,6.158058,10000,20000,5.479366,3.040511,5.435356,5.428618,0.729441,0.360722,0.000037,0.681173,0.681136,ABSTAIN,1.000000e-04,7.826692e-05,0.100000,-0.000000,True,0.541800,0.112800,0.095350,0.112800,0.095350,0.588125,0.721875,-0.133750,0.800000,1,0.0019,0.5958,0.8428,10000,1097.2350,1103.3931,6.1581,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,16,standard,gmm,means,2,cb,4.3,1.9,ConvVAE28,0.344100,0.117763,0.122050,-0.004287,0.226338,0.730000,0.617700,0.112300,0.137819,0.136400,0.001419,0.741106,0.607350,0.117763,0.741106,0.623344,6.058883,10000,20000,5.443016,2.912005,5.399760,5.393022,0.665861,0.334903,0.000162,0.671214,0.671053,ABSTAIN,1.000000e-04,3.206413e-05,0.099600,0.000001,True,0.378000,0.085800,0.099150,0.085600,0.099450,0.479286,0.569286,-0.090000,0.700000,1,0.0383,0.5056,0.8428,10000,1096.6463,1102.7052,6.0589,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,16,10,40,32,standard,gmm,means,0,cb,4.2,2.0,ConvVAE28,0.759100,0.086519,0.083050,0.003469,0.672581,0.620387,0.495750,0.124637,0.185413,0.193700,-0.008288,0.720337,0.630550,0.086519,0.720337,0.633819,4.117630,10000,20000,3.798831,2.214440,3.759993,3.753255,0.364374,0.399286,0.000496,0.478686,0.478190,CERTIFY,5.000000e-05,5.052406e-05,0.100000,-0.000000,True,0.566300,0.095800,0.085150,0.095800,0.085150,0.560556,0.750556,-0.190000,0.900000,3,0.7942,0.5984,0.8428,10000,1049.5046,1053.6222,4.1176,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,16,10,40,32,standard,gmm,means,1,cb,4.2,2.0,ConvVAE28,0.760300,0.047075,0.048150,-0.001075,0.713225,0.460863,0.410600,0.050262,0.174356,0.168550,0.005806,0.707450,0.614900,0.047075,0.707450,0.660375,3.992625,10000,20000,3.763196,2.079747,3.725288,3.718550,0.274075,0.503337,0.000053,0.352967,0.352914,CERTIFY,5.000000e-05,4.114864e-05,0.103000,0.000050,True,0.608000,0.095300,0.085550,0.095300,0.085550,0.630625,0.769375,-0.138750,0.800000,2,0.6876,0.6379,0.8428,10000,1049.8401,1053.8328,3.9926,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,16,10,40,32,standard,gmm,means,2,cb,4.2,2.0,ConvVAE28,0.785800,0.048944,0.060700,-0.011756,0.736856,0.556600,0.467850,0.088750,0.103869,0.113450,-0.009581,0.723581,0.630450,0.048944,0.723581,0.674638,4.041842,10000,20000,3.740819,2.066530,3.703004,3.696266,0.345577,0.497755,0.000016,0.406992,0.406976,CERTIFY,2.000000e-04,2.123158e-04,0.100000,-0.000000,True,0.549400,0.077300,0.069900,0.077300,0.069900,0.573750,0.813750,-0.240000,0.800000,3,0.4776,0.6195,0.8428,10000,1049.5067,1053.5486,4.0418,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,1,standard,gmm,means,0,cb,4.2,1.9,ConvVAE28,0.351800,0.080944,0.091950,-0.011006,0.270856,0.704294,0.370250,0.334044,0.258544,0.217950,0.040594,0.725387,0.460550,0.080944,0.725387,0.644444,27.473098,10000,20000,9.203772,0.013639,9.192682,9.185944,18.287154,0.412399,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.360000,0.118400,0.177400,0.118400,0.177400,0.466875,0.505000,-0.038125,0.800000,1,0.0022,0.4425,0.8428,10000,1168.9561,1196.4292,27.4731,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,1,standard,gmm,means,1,cb,4.2,1.8,ConvVAE28,0.475200,0.051544,0.043000,0.008544,0.423656,0.660106,0.360200,0.299906,0.226894,0.206900,0.019994,0.674119,0.375200,0.051544,0.674119,0.622575,26.945105,10000,20000,9.203659,0.014469,9.192498,9.185760,17.759345,0.490114,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100400,0.000001,True,0.460000,0.134700,0.176900,0.134400,0.177100,0.528125,0.550000,-0.021875,0.800000,1,0.0181,0.4915,0.8428,10000,1169.9124,1196.8575,26.9451,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,1,standard,gmm,means,2,cb,4.2,2.1,ConvVAE28,0.622300,0.155250,0.335950,-0.180700,0.467050,0.769500,0.498450,0.271050,0.259725,0.231550,0.028175,0.755425,0.509400,0.155250,0.769500,0.614250,28.593582,10000,20000,9.198843,0.019743,9.187272,9.180534,19.413047,0.276943,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.511000,0.087300,0.095700,0.129100,0.148100,0.620000,0.780625,-0.160625,0.800000,1,-0.0000,0.5717,0.8428,10000,1164.9588,1193.5524,28.5936,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,2,standard,gmm,means,0,cb,4.4,1.9,ConvVAE28,0.214100,0.206956,0.218600,-0.011644,0.007144,0.762700,0.480150,0.282550,0.204669,0.206200,-0.001531,0.740269,0.470600,0.204669,0.762700,0.558031,18.316664,10000,20000,9.133696,0.148696,9.117167,9.110429,9.206235,0.223887,0.000000,0.999995,0.999995,ABSTAIN,0.000000e+00,0.000000e+00,0.108700,0.000410,True,0.235300,0.119500,0.118850,0.119300,0.146700,0.210000,0.233889,-0.023889,0.900000,2,0.6934,0.2826,0.8428,10000,1164.9535,1183.2701,18.3167,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,2,standard,gmm,means,1,cb,4.2,1.8,ConvVAE28,0.195800,0.036500,0.018500,0.018000,0.159300,0.722325,0.452350,0.269975,0.190794,0.188550,0.002244,0.702231,0.438350,0.036500,0.722325,0.685825,19.434812,10000,20000,9.144885,0.133348,9.128769,9.122031,10.312781,0.536490,0.000000,0.999981,0.999981,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.237400,0.125400,0.186050,0.125400,0.186050,0.275625,0.305000,-0.029375,0.800000,1,-0.0000,0.3013,0.8428,10000,1167.5342,1186.9690,19.4348,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,2,standard,gmm,means,2,cb,4.3,1.9,ConvVAE28,0.283400,0.233775,0.197900,0.035875,0.049625,0.709825,0.445700,0.264125,0.199031,0.198700,0.000331,0.719525,0.505200,0.199031,0.719525,0.520494,19.609263,10000,20000,9.130157,0.163692,9.113243,9.106505,10.502758,0.204899,0.000000,0.999999,0.999999,ABSTAIN,0.000000e+00,0.000000e+00,0.099900,0.000000,True,0.268100,0.119000,0.162350,0.110400,0.101050,0.363571,0.424286,-0.060714,0.700000,2,0.4753,0.3463,0.8428,10000,1167.2963,1186.9055,19.6093,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,4,standard,gmm,means,0,cb,4.2,1.9,ConvVAE28,0.166800,0.250256,0.221400,0.028856,-0.083456,0.658331,0.496650,0.161681,0.178031,0.174050,0.003981,0.752888,0.571200,0.178031,0.752888,0.574856,13.704494,10000,20000,8.771118,0.911493,8.743073,8.736335,4.968160,0.195306,0.000000,0.999374,0.999374,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.211900,0.083400,0.061900,0.094100,0.110950,0.265714,0.305000,-0.039286,0.700000,2,0.1359,0.2744,0.8428,10000,1153.2469,1166.9514,13.7045,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,4,standard,gmm,means,1,cb,4.3,1.8,ConvVAE28,0.144000,0.131031,0.111650,0.019381,0.012969,0.635988,0.411300,0.224688,0.276537,0.244750,0.031787,0.725569,0.504350,0.131031,0.725569,0.594537,13.232915,10000,20000,8.672927,1.131418,8.642677,8.635939,4.596976,0.312125,0.000000,0.996774,0.996774,ABSTAIN,0.000000e+00,0.000000e+00,0.103900,0.000084,True,0.198500,0.094800,0.093150,0.094800,0.093150,0.171111,0.192778,-0.021667,0.900000,2,0.3577,0.2107,0.8428,10000,1150.6473,1163.8802,13.2329,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,4,standard,gmm,means,2,cb,4.3,1.9,ConvVAE28,0.100800,0.269612,0.248250,0.021362,-0.168812,0.609856,0.404600,0.205256,0.196419,0.178200,0.018219,0.656700,0.445300,0.196419,0.656700,0.460281,13.318186,10000,20000,8.712816,1.024671,8.683606,8.676868,4.641318,0.185678,0.000000,0.999217,0.999217,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.191700,0.135000,0.215600,0.135000,0.215600,0.137143,0.209286,-0.072143,0.700000,1,0.0007,0.1909,0.8428,10000,1154.3908,1167.7090,13.3182,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,8,standard,gmm,means,0,cb,4.4,2.0,ConvVAE28,0.338800,0.159688,0.206750,-0.047062,0.179112,0.618613,0.449600,0.169013,0.152931,0.158800,-0.005869,0.742969,0.582950,0.152931,0.742969,0.590037,9.013311,10000,20000,7.422118,2.772486,7.379698,7.372960,1.640351,0.271311,0.000002,0.914365,0.914363,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.342800,0.088800,0.087850,0.093500,0.101900,0.362500,0.486875,-0.124375,0.800000,1,-0.0000,0.3984,0.8428,10000,1129.6965,1138.7098,9.0133,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,8,standard,gmm,means,1,cb,4.3,1.8,ConvVAE28,0.181600,0.231575,0.205250,0.026325,-0.049975,0.695850,0.525750,0.170100,0.183306,0.185100,-0.001794,0.694013,0.528850,0.183306,0.695850,0.512544,8.642886,10000,20000,7.213387,2.885095,7.170290,7.163552,1.479334,0.206289,0.000163,0.926193,0.926031,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.247100,0.087700,0.097350,0.087800,0.098450,0.201875,0.240000,-0.038125,0.800000,1,0.0307,0.2644,0.8428,10000,1126.0358,1134.6787,8.6429,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,8,standard,gmm,means,2,cb,4.3,1.9,ConvVAE28,0.077900,0.039881,0.032650,0.007231,0.038019,0.686444,0.509800,0.176644,0.182869,0.182350,0.000519,0.701362,0.504000,0.039881,0.701362,0.661481,9.395135,10000,20000,7.587337,2.607638,7.545934,7.539196,1.855938,0.525581,0.000000,0.877806,0.877806,ABSTAIN,5.000000e-05,3.618114e-05,0.100600,0.000002,True,0.203200,0.100100,0.066600,0.099900,0.066600,0.170833,0.234167,-0.063333,0.600000,1,0.0542,0.2504,0.8428,10000,1132.8716,1142.2667,9.3951,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,16,standard,gmm,means,0,cb,4.4,1.9,ConvVAE28,0.161600,0.035037,0.028900,0.006138,0.126562,0.584881,0.471000,0.113881,0.151856,0.152700,-0.000844,0.711506,0.586650,0.035037,0.711506,0.676469,5.869406,10000,20000,5.287541,2.885934,5.244439,5.237701,0.631705,0.541308,0.000000,0.546170,0.546170,ABSTAIN,0.000000e+00,0.000000e+00,0.100200,0.000000,True,0.219600,0.101600,0.094800,0.101600,0.094800,0.281250,0.311875,-0.030625,0.800000,2,0.2262,0.3537,0.8428,10000,1091.8063,1097.6757,5.8694,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,16,standard,gmm,means,1,cb,4.4,1.9,ConvVAE28,0.102700,0.157225,0.157250,-0.000025,-0.054525,0.534569,0.451850,0.082719,0.183613,0.190600,-0.006987,0.739175,0.630350,0.157225,0.739175,0.581950,5.794375,10000,20000,5.269298,2.748355,5.227025,5.220287,0.574088,0.274408,0.001646,0.675047,0.673401,ABSTAIN,0.000000e+00,0.000000e+00,0.099600,0.000001,True,0.170800,0.084500,0.089550,0.065200,0.047000,0.224000,0.326000,-0.102000,0.500000,2,0.0667,0.2924,0.8428,10000,1091.1578,1096.9521,5.7944,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,16,standard,gmm,means,2,cb,4.3,1.9,ConvVAE28,0.292400,0.037194,0.031500,0.005694,0.255206,0.505419,0.419550,0.085869,0.194956,0.194900,0.000056,0.738637,0.611750,0.037194,0.738637,0.701444,6.012817,10000,20000,5.403100,2.925245,5.359765,5.353027,0.659789,0.534226,0.000000,0.563146,0.563146,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.270100,0.106600,0.092950,0.106600,0.092950,0.241667,0.399167,-0.157500,0.600000,1,-0.0000,0.3188,0.8428,10000,1094.2961,1100.3090,6.0128,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,15000,1500,32,10,40,32,standard,gmm,means,0,cb,4.2,1.8,ConvVAE28,0.588900,0.042463,0.038650,0.003813,0.546438,0.302419,0.279600,0.022819,0.135156,0.137900,-0.002744,0.690325,0.598800,0.042463,0.690325,0.647863,3.818457,10000,20000,3.585608,2.004692,3.548232,3.541494,0.276963,0.517455,0.000023,0.346725,0.346702,CERTIFY,1.000000e-04,9.812160e-05,0.099700,0.000001,True,0.467500,0.077800,0.078850,0.133600,0.117300,0.453000,0.542000,-0.089000,1.000000,3,0.5372,0.4804,0.8428,10000,1040.4259,1044.2444,3.8185,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,15000,1500,32,10,40,32,standard,gmm,means,1,cb,4.3,1.8,ConvVAE28,0.690300,0.069444,0.062200,0.007244,0.620856,0.303844,0.254650,0.049194,0.145537,0.147550,-0.002013,0.682094,0.578800,0.069444,0.682094,0.612650,3.971749,10000,20000,3.698549,2.075274,3.660673,3.653935,0.317814,0.441029,0.000273,0.421990,0.421717,CERTIFY,5.000000e-05,9.672452e-06,0.103100,0.000053,True,0.488600,0.093200,0.079300,0.093200,0.079300,0.541111,0.693333,-0.152222,0.900000,3,1.0445,0.5881,0.8428,10000,1045.7657,1049.7374,3.9717,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,15000,1500,32,10,40,32,standard,gmm,means,2,cb,4.2,1.8,ConvVAE28,0.700800,0.063750,0.060300,0.003450,0.637050,0.456481,0.387350,0.069131,0.176894,0.179150,-0.002256,0.695831,0.597100,0.063750,0.695831,0.632081,3.919178,10000,20000,3.648305,2.018267,3.610831,3.604093,0.315084,0.456017,0.000173,0.410986,0.410812,CERTIFY,1.000000e-04,3.584083e-05,0.099100,0.000005,True,0.518700,0.090600,0.083350,0.090600,0.083350,0.556667,0.713333,-0.156667,0.900000,3,1.0572,0.6327,0.8428,10000,1043.5960,1047.5151,3.9192,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,1,standard,gmm,means,0,cb,17.4,2.0,ConvVAE28,0.609900,0.150537,0.159150,-0.008613,0.459363,0.704656,0.457900,0.246756,0.214987,0.254250,-0.039262,0.670394,0.370400,0.150537,0.704656,0.554119,28.730459,10000,20000,9.209138,0.001386,9.199657,9.192919,19.537540,0.283186,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.111200,0.000675,True,0.608200,0.099200,0.064100,0.099400,0.064150,0.618750,0.693750,-0.075000,0.800000,3,1.1052,0.6480,0.8428,10000,1194.5957,1223.3262,28.7305,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,1,standard,gmm,means,1,cb,17.0,2.1,ConvVAE28,0.677800,0.141637,0.316500,-0.174863,0.536162,0.678744,0.464600,0.214144,0.290381,0.275000,0.015381,0.686187,0.373750,0.141637,0.686187,0.544550,28.608824,10000,20000,9.209308,0.001018,9.199935,9.193197,19.415627,0.295751,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100300,0.000000,True,0.648700,0.120100,0.161550,0.120100,0.161550,0.640000,0.713333,-0.073333,0.900000,1,0.0047,0.6904,0.8428,10000,1195.8798,1224.4886,28.6088,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,1,standard,gmm,means,2,cb,17.2,1.9,ConvVAE28,0.687200,0.088962,0.066350,0.022612,0.598237,0.688419,0.411350,0.277069,0.363162,0.279900,0.083263,0.670381,0.442300,0.088962,0.688419,0.599456,28.597712,10000,20000,9.208509,0.003086,9.198657,9.191919,19.405793,0.393694,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.122600,0.002667,True,0.614600,0.119700,0.099600,0.119700,0.099600,0.612778,0.732778,-0.120000,0.900000,2,0.7053,0.6623,0.8428,10000,1193.0305,1221.6282,28.5977,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,2,standard,gmm,means,0,cb,17.3,2.3,ConvVAE28,0.734200,0.125825,0.232800,-0.106975,0.608375,0.649112,0.453800,0.195312,0.408100,0.322400,0.085700,0.675931,0.443900,0.125825,0.675931,0.550106,20.175462,10000,20000,9.183857,0.053972,9.170429,9.163691,11.011771,0.320750,0.000000,0.999998,0.999998,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.601100,0.123400,0.180100,0.123400,0.180100,0.616667,0.735000,-0.118333,0.900000,1,-0.0000,0.6394,0.8428,10000,1189.5520,1209.7274,20.1755,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,2,standard,gmm,means,1,cb,17.2,2.0,ConvVAE28,0.265400,0.166956,0.247500,-0.080544,0.098444,0.724269,0.472100,0.252169,0.238131,0.211100,0.027031,0.735563,0.482150,0.166956,0.735563,0.568606,19.827780,10000,20000,9.187861,0.054229,9.174422,9.167684,10.660096,0.262579,0.000000,0.999998,0.999998,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.277800,0.127700,0.185750,0.097800,0.100650,0.408571,0.521429,-0.112857,0.700000,1,0.0001,0.4212,0.8428,10000,1189.3170,1209.1448,19.8278,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,2,standard,gmm,means,2,cb,17.0,2.2,ConvVAE28,0.663400,0.124250,0.198450,-0.074200,0.539150,0.687669,0.478500,0.209169,0.262225,0.247150,0.015075,0.675531,0.448150,0.124250,0.687669,0.563419,19.573398,10000,20000,9.181398,0.059446,9.167738,9.161000,10.412399,0.323438,0.000000,0.999996,0.999996,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.591100,0.119500,0.171950,0.119500,0.171950,0.601250,0.680625,-0.079375,0.800000,1,-0.0000,0.6673,0.8428,10000,1186.6478,1206.2212,19.5734,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,4,standard,gmm,means,0,cb,17.1,2.9,ConvVAE28,0.702200,0.081437,0.087850,-0.006413,0.620763,0.746431,0.547300,0.199131,0.280275,0.264250,0.016025,0.664713,0.490550,0.081437,0.746431,0.664994,13.864217,10000,20000,8.901989,0.643588,8.877029,8.870291,4.993926,0.411217,0.000000,0.996797,0.996797,ABSTAIN,0.000000e+00,0.000000e+00,0.100800,0.000004,True,0.614400,0.119500,0.157350,0.119500,0.157350,0.623333,0.678333,-0.055000,0.900000,3,0.9345,0.6878,0.8428,10000,1173.2160,1187.0802,13.8642,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,4,standard,gmm,means,1,cb,20.5,3.9,ConvVAE28,0.781500,0.026119,0.013300,0.012819,0.755381,0.641881,0.481350,0.160531,0.196337,0.191700,0.004637,0.684000,0.476550,0.026119,0.684000,0.657881,13.591782,10000,20000,8.907678,0.620026,8.883017,8.876279,4.715503,0.572167,0.000000,0.993029,0.993029,ABSTAIN,0.000000e+00,0.000000e+00,0.100100,0.000000,True,0.575200,0.127000,0.204100,0.127000,0.204100,0.631667,0.711667,-0.080000,0.900000,2,0.2196,0.6657,0.8428,10000,1174.0675,1187.6593,13.5918,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,4,standard,gmm,means,2,cb,20.4,4.0,ConvVAE28,0.662200,0.166956,0.293750,-0.126794,0.495244,0.645763,0.499800,0.145962,0.251262,0.237400,0.013862,0.671981,0.497700,0.166956,0.671981,0.505025,13.683134,10000,20000,8.922182,0.584987,8.897978,8.891240,4.791894,0.262579,0.000000,0.998151,0.998151,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.572500,0.118500,0.174300,0.118500,0.174300,0.548889,0.640556,-0.091667,0.900000,1,0.0019,0.5631,0.8428,10000,1174.4637,1188.1469,13.6831,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,8,standard,gmm,means,0,cb,20.5,3.6,ConvVAE28,0.718400,0.088094,0.082200,0.005894,0.630306,0.584150,0.443900,0.140250,0.308494,0.293350,0.015144,0.638975,0.476750,0.088094,0.638975,0.550881,9.356637,10000,20000,7.744041,2.487298,7.703401,7.696663,1.659973,0.395671,0.000000,0.881765,0.881765,ABSTAIN,0.000000e+00,0.000000e+00,0.102700,0.000040,True,0.574400,0.105700,0.085650,0.107100,0.086550,0.609444,0.734444,-0.125000,0.900000,5,0.8488,0.6617,0.8428,10000,1148.1528,1157.5094,9.3566,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,8,standard,gmm,means,1,cb,20.7,3.8,ConvVAE28,0.723100,0.081712,0.069550,0.012162,0.641387,0.618188,0.478450,0.139738,0.183519,0.189350,-0.005831,0.644419,0.496300,0.081712,0.644419,0.562706,9.879818,10000,20000,7.973004,2.256352,7.933882,7.927144,1.952674,0.410561,0.000000,0.911637,0.911637,ABSTAIN,0.000000e+00,0.000000e+00,0.098100,0.000020,True,0.597000,0.095100,0.127000,0.095100,0.127000,0.573333,0.696667,-0.123333,0.900000,3,0.8483,0.6465,0.8428,10000,1155.5801,1165.4600,9.8798,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,8,standard,gmm,means,2,cb,20.6,4.1,ConvVAE28,0.698400,0.074456,0.054850,0.019606,0.623944,0.654813,0.558000,0.096812,0.274587,0.263000,0.011587,0.715281,0.601550,0.074456,0.715281,0.640825,9.366256,10000,20000,7.789175,2.394043,7.749139,7.742401,1.623855,0.428285,0.000000,0.868598,0.868598,ABSTAIN,0.000000e+00,0.000000e+00,0.101300,0.000009,True,0.666000,0.094200,0.081250,0.094200,0.081250,0.662222,0.710000,-0.047778,0.900000,4,0.9988,0.6753,0.8428,10000,1148.4348,1157.8010,9.3663,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,16,standard,gmm,means,0,cb,20.9,4.5,ConvVAE28,0.644100,0.071381,0.052500,0.018881,0.572719,0.556144,0.459850,0.096294,0.169981,0.178850,-0.008869,0.702194,0.590850,0.071381,0.702194,0.630812,6.151466,10000,20000,5.674485,3.174790,5.629704,5.622966,0.528500,0.436054,0.000017,0.550782,0.550765,ABSTAIN,5.000000e-05,1.785537e-04,0.099900,0.000000,True,0.507400,0.103200,0.068000,0.102200,0.067350,0.498750,0.655625,-0.156875,0.800000,3,0.3070,0.5149,0.8428,10000,1110.1763,1116.3278,6.1515,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,16,standard,gmm,means,1,cb,20.6,4.3,ConvVAE28,0.543100,0.133988,0.125150,0.008837,0.409112,0.440188,0.371300,0.068887,0.170425,0.170050,0.000375,0.629731,0.552000,0.133988,0.629731,0.495744,6.605880,10000,20000,6.063752,3.226042,6.018681,6.011943,0.593937,0.307402,0.000631,0.659102,0.658471,ABSTAIN,0.000000e+00,0.000000e+00,0.094900,0.000147,True,0.510900,0.084100,0.076350,0.105100,0.095450,0.473333,0.534444,-0.061111,0.900000,2,0.7341,0.4996,0.8428,10000,1120.3225,1126.9283,6.6059,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,16,standard,gmm,means,2,cb,20.5,4.1,ConvVAE28,0.616100,0.141788,0.160850,-0.019062,0.474312,0.557794,0.495350,0.062444,0.156112,0.165800,-0.009688,0.660306,0.577700,0.141788,0.660306,0.518519,6.598380,10000,20000,6.041395,3.217229,5.996374,5.989636,0.608744,0.295530,0.000771,0.673614,0.672843,ABSTAIN,0.000000e+00,0.000000e+00,0.101100,0.000007,True,0.565500,0.095900,0.085300,0.105300,0.097900,0.576667,0.623889,-0.047222,0.900000,2,0.6972,0.5824,0.8428,10000,1119.2522,1125.8506,6.5984,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,16,10,40,32,standard,gmm,means,0,cb,20.3,4.3,ConvVAE28,0.737300,0.074194,0.065450,0.008744,0.663106,0.349150,0.321450,0.027700,0.171500,0.177150,-0.005650,0.688750,0.588250,0.074194,0.688750,0.614556,4.295962,10000,20000,4.054878,2.328408,4.015274,4.008536,0.287426,0.428942,0.000593,0.407937,0.407344,CERTIFY,5.000000e-05,5.082263e-06,0.101300,0.000009,True,0.651400,0.097400,0.083200,0.097400,0.083200,0.688750,0.756875,-0.068125,0.800000,3,0.9830,0.6601,0.8428,10000,1066.8116,1071.1075,4.2960,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,16,10,40,32,standard,gmm,means,1,cb,20.3,4.4,ConvVAE28,0.739400,0.081450,0.073450,0.008000,0.657950,0.395331,0.355200,0.040131,0.140288,0.142200,-0.001912,0.695381,0.614400,0.081450,0.695381,0.613931,4.239067,10000,20000,4.030745,2.297958,3.991344,3.984606,0.254461,0.411187,0.001396,0.394623,0.393227,CERTIFY,0.000000e+00,0.000000e+00,0.101800,0.000018,True,0.528100,0.105100,0.093600,0.105600,0.093750,0.557500,0.731250,-0.173750,0.800000,3,0.2872,0.5870,0.8428,10000,1066.1878,1070.4269,4.2391,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,16,10,40,32,standard,gmm,means,2,cb,20.4,4.1,ConvVAE28,0.746700,0.055563,0.047450,0.008113,0.691138,0.311556,0.297600,0.013956,0.144469,0.148000,-0.003531,0.678575,0.593400,0.055563,0.678575,0.623013,4.115852,10000,20000,3.911288,2.297166,3.871892,3.865154,0.250698,0.478575,0.000232,0.350076,0.349844,CERTIFY,3.000000e-04,2.786910e-04,0.105100,0.000142,True,0.573600,0.096500,0.079450,0.098200,0.082050,0.628333,0.762222,-0.133889,0.900000,4,0.9072,0.6004,0.8428,10000,1063.3015,1067.4174,4.1159,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,1,standard,gmm,means,0,cb,20.5,4.7,ConvVAE28,0.616400,0.123956,0.231750,-0.107794,0.492444,0.647575,0.434400,0.213175,0.238237,0.209150,0.029087,0.700100,0.431900,0.123956,0.700100,0.576144,29.041488,10000,20000,9.207508,0.007903,9.196982,9.190244,19.851244,0.323944,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.576300,0.127800,0.212450,0.127800,0.212450,0.596875,0.646250,-0.049375,0.800000,1,-0.0000,0.6155,0.8428,10000,1194.8783,1223.9198,29.0415,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,1,standard,gmm,means,1,cb,20.7,4.5,ConvVAE28,0.215400,0.023637,0.010000,0.013637,0.191763,0.647331,0.446450,0.200881,0.217812,0.212450,0.005362,0.674606,0.373450,0.023637,0.674606,0.650969,29.195931,10000,20000,9.209083,0.002450,9.199354,9.192616,20.003315,0.581271,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.207300,0.125400,0.151750,0.125400,0.151750,0.307857,0.316429,-0.008571,0.700000,1,-0.0000,0.3220,0.8428,10000,1195.7534,1224.9493,29.1959,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,1,standard,gmm,means,2,cb,20.9,4.6,ConvVAE28,0.375000,0.026306,0.011550,0.014756,0.348694,0.673825,0.392350,0.281475,0.196200,0.180000,0.016200,0.667781,0.382950,0.026306,0.673825,0.647519,28.680995,10000,20000,9.208618,0.002738,9.198832,9.192094,19.488901,0.571489,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.335300,0.121700,0.153050,0.121700,0.153050,0.494286,0.583571,-0.089286,0.700000,1,-0.0000,0.4588,0.8428,10000,1195.2838,1223.9648,28.6810,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,2,standard,gmm,means,0,cb,20.8,5.0,ConvVAE28,0.677900,0.095062,0.134450,-0.039387,0.582837,0.740356,0.527750,0.212606,0.161062,0.162350,-0.001287,0.659150,0.428050,0.095062,0.740356,0.645294,20.181619,10000,20000,9.185913,0.044228,9.172930,9.166192,11.015427,0.380149,0.000000,0.999996,0.999996,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.525400,0.089100,0.090050,0.089100,0.090050,0.550625,0.729375,-0.178750,0.800000,1,-0.0000,0.5737,0.8428,10000,1188.8989,1209.0806,20.1816,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,2,standard,gmm,means,1,cb,20.7,4.8,ConvVAE28,0.425900,0.102500,0.104050,-0.001550,0.323400,0.717075,0.494300,0.222775,0.195238,0.183700,0.011538,0.698081,0.455050,0.102500,0.717075,0.614575,19.562607,10000,20000,9.178791,0.064189,9.164937,9.158199,10.404408,0.364433,0.000000,0.999994,0.999994,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.395100,0.122400,0.183100,0.122400,0.183100,0.473125,0.518125,-0.045000,0.800000,2,0.5416,0.4970,0.8428,10000,1187.3443,1206.9069,19.5626,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,2,standard,gmm,means,2,cb,20.4,4.6,ConvVAE28,0.686100,0.039912,0.048400,-0.008488,0.646188,0.730250,0.479350,0.250900,0.185469,0.184000,0.001469,0.702712,0.460250,0.039912,0.730250,0.690337,19.779936,10000,20000,9.181788,0.060177,9.168097,9.161359,10.618577,0.525481,0.000000,0.999987,0.999987,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.553300,0.129700,0.197950,0.129700,0.197950,0.582778,0.691111,-0.108333,0.900000,1,-0.0000,0.5925,0.8428,10000,1188.6264,1208.4064,19.7799,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,4,standard,gmm,means,0,cb,20.6,4.3,ConvVAE28,0.724900,0.062344,0.038400,0.023944,0.662556,0.704319,0.508800,0.195519,0.183688,0.190500,-0.006812,0.702544,0.515800,0.062344,0.704319,0.641975,13.541420,10000,20000,8.885411,0.659114,8.860257,8.853519,4.687902,0.459805,0.000000,0.994743,0.994743,ABSTAIN,0.000000e+00,0.000000e+00,0.099500,0.000001,True,0.526700,0.116900,0.160900,0.101400,0.067550,0.529000,0.712000,-0.183000,1.000000,2,0.6614,0.5668,0.8428,10000,1173.5977,1187.1392,13.5414,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,4,standard,gmm,means,1,cb,20.4,4.7,ConvVAE28,0.573000,0.036419,0.026550,0.009869,0.536581,0.636875,0.417300,0.219575,0.135513,0.146000,-0.010487,0.669512,0.471450,0.036419,0.669512,0.633094,13.007744,10000,20000,8.844918,0.741614,8.818766,8.812028,4.195716,0.536756,0.000000,0.989069,0.989069,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.510300,0.130600,0.213150,0.104600,0.127350,0.502500,0.615000,-0.112500,0.800000,1,0.0006,0.5943,0.8428,10000,1170.1700,1183.1777,13.0077,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,4,standard,gmm,means,2,cb,21.3,6.2,ConvVAE28,0.693600,0.022013,0.006000,0.016012,0.671588,0.637463,0.461700,0.175763,0.161062,0.169850,-0.008788,0.712025,0.516750,0.022013,0.712025,0.690013,14.091818,10000,20000,8.922271,0.621008,8.897598,8.890861,5.200958,0.587376,0.000000,0.995600,0.995600,ABSTAIN,0.000000e+00,0.000000e+00,0.099800,0.000000,True,0.535300,0.128100,0.162250,0.128000,0.162150,0.625714,0.731429,-0.105714,0.700000,1,0.0219,0.5845,0.8428,10000,1176.3896,1190.4814,14.0918,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,8,standard,gmm,means,0,cb,25.3,6.5,ConvVAE28,0.670700,0.056150,0.064850,-0.008700,0.614550,0.586450,0.466250,0.120200,0.176544,0.166300,0.010244,0.705650,0.574650,0.056150,0.705650,0.649500,9.624760,10000,20000,7.930091,2.198436,7.891362,7.884624,1.740136,0.476915,0.000000,0.873143,0.873143,ABSTAIN,0.000000e+00,0.000000e+00,0.097200,0.000044,True,0.534300,0.098300,0.125150,0.098600,0.125000,0.570000,0.655556,-0.085556,0.900000,4,0.9105,0.6122,0.8428,10000,1152.0339,1161.6587,9.6248,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,8,standard,gmm,means,1,cb,25.6,6.2,ConvVAE28,0.687600,0.045381,0.037000,0.008381,0.642219,0.543787,0.419850,0.123937,0.112669,0.125900,-0.013231,0.646925,0.464100,0.045381,0.646925,0.601544,9.475686,10000,20000,7.856739,2.351794,7.816981,7.810243,1.665442,0.508463,0.000000,0.854943,0.854943,ABSTAIN,0.000000e+00,0.000000e+00,0.099600,0.000001,True,0.528400,0.135700,0.207850,0.136200,0.211850,0.570000,0.682778,-0.112778,0.900000,2,0.2829,0.6082,0.8428,10000,1151.8209,1161.2966,9.4757,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,8,standard,gmm,means,2,cb,25.7,6.3,ConvVAE28,0.347300,0.013969,0.003200,0.010769,0.333331,0.642887,0.545500,0.097387,0.123244,0.127300,-0.004056,0.611088,0.494600,0.013969,0.642887,0.628919,9.439454,10000,20000,7.822924,2.446982,7.782545,7.775807,1.663647,0.619617,0.000000,0.827802,0.827802,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.303200,0.104300,0.075800,0.104300,0.075800,0.322857,0.475714,-0.152857,0.700000,1,-0.0000,0.3732,0.8428,10000,1150.8202,1160.2596,9.4395,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,16,standard,gmm,means,0,cb,25.8,6.8,ConvVAE28,0.110300,0.129912,0.124150,0.005762,-0.019612,0.332869,0.312050,0.020819,0.142706,0.143600,-0.000894,0.610225,0.527300,0.129912,0.610225,0.480313,6.352870,10000,20000,5.892091,3.029554,5.848145,5.841407,0.511463,0.313945,0.001005,0.616956,0.615952,ABSTAIN,5.000000e-05,1.228852e-05,0.099900,0.000000,True,0.215400,0.090000,0.076200,0.087600,0.084100,0.247500,0.262500,-0.015000,0.600000,2,0.4787,0.3145,0.8428,10000,1116.5951,1122.9480,6.3529,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,16,standard,gmm,means,1,cb,25.6,6.3,ConvVAE28,0.056900,0.282637,0.252550,0.030087,-0.225737,0.492150,0.412300,0.079850,0.129594,0.132500,-0.002906,0.685431,0.577450,0.129594,0.685431,0.555837,6.402106,10000,20000,5.872925,3.186706,5.828077,5.821339,0.580767,0.180053,0.016246,0.786707,0.770462,ABSTAIN,1.000000e-04,4.570409e-05,0.100000,-0.000000,True,0.178400,0.138900,0.203200,0.138900,0.203200,0.196000,0.279000,-0.083000,0.500000,1,-0.0000,0.2218,0.8428,10000,1116.6449,1123.0470,6.4021,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,16,standard,gmm,means,2,cb,25.7,6.4,ConvVAE28,0.582400,0.043675,0.044900,-0.001225,0.538725,0.370962,0.335300,0.035662,0.126312,0.133200,-0.006888,0.669706,0.582550,0.043675,0.669706,0.626031,6.232548,10000,20000,5.778158,3.098251,5.733815,5.727077,0.505471,0.513695,0.000000,0.495472,0.495472,CERTIFY,5.000000e-05,2.935980e-05,0.100100,0.000000,True,0.420500,0.065800,0.058050,0.068000,0.061750,0.422500,0.617500,-0.195000,0.800000,2,0.2349,0.4521,0.8428,10000,1114.6722,1120.9048,6.2325,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
fashion,60000,full,32,10,40,32,standard,gmm,means,0,cb,25.7,5.9,ConvVAE28,0.818500,0.040269,0.035100,0.005169,0.778231,0.136288,0.137900,-0.001612,0.106338,0.109800,-0.003462,0.706750,0.622250,0.040269,0.706750,0.666481,4.284014,10000,20000,4.073522,2.250502,4.034439,4.027701,0.256313,0.524350,0.000026,0.327027,0.327001,CERTIFY,1.000000e-04,6.082983e-05,0.100600,0.000002,True,0.651500,0.089900,0.070700,0.089900,0.070700,0.680000,0.771667,-0.091667,0.900000,1,0.0607,0.6417,0.8428,10000,1067.0190,1071.3030,4.2840,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
fashion,60000,full,32,10,40,32,standard,gmm,means,1,cb,25.9,6.5,ConvVAE28,0.772400,0.034869,0.027050,0.007819,0.737531,0.293131,0.268600,0.024531,0.136338,0.134850,0.001488,0.691419,0.607450,0.034869,0.691419,0.656550,4.308027,10000,20000,4.071577,2.258967,4.032438,4.025700,0.282328,0.541868,0.000004,0.336283,0.336279,CERTIFY,5.000000e-05,1.319437e-04,0.099900,0.000000,True,0.627400,0.104600,0.087750,0.104600,0.087750,0.636250,0.786250,-0.150000,0.800000,1,0.0114,0.6489,0.8428,10000,1069.0401,1073.3481,4.3080,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
fashion,60000,full,32,10,40,32,standard,gmm,means,2,cb,25.8,6.3,ConvVAE28,0.740300,0.079781,0.078450,0.001331,0.660519,0.184963,0.190200,-0.005238,0.153750,0.152500,0.001250,0.690744,0.618850,0.079781,0.690744,0.610962,4.160987,10000,20000,3.968480,2.335833,3.928827,3.922089,0.238898,0.415195,0.001559,0.380032,0.378473,CERTIFY,1.000000e-04,3.067788e-05,0.103800,0.000079,True,0.524300,0.102100,0.091800,0.121100,0.113400,0.560000,0.715625,-0.155625,0.800000,3,0.8904,0.5968,0.8428,10000,1065.6244,1069.7854,4.1610,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""fashion"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"


==> anc/experiments_scale/s1_svhn.csv <==
dataset,n_train,n_per_class,d,K,epochs,beta,prior,map_family,map_fit,seed,likelihood,train_seconds,audit_seconds,arch,A_mu,A_q,A_prior,gap_q_prior,div_mu_q,A_q_postfit,A_prior_postfit,gap_postfit,A_q_priorfit,A_prior_priorfit,gap_priorfit,A_q_kmeans,A_prior_kmeans,A_q_map_lo,A_q_map_hi,A_q_map_spread,Rbar,N_mix,M_mi_used,I_hat,I_var,I_lower,I_valid,B_MI,B_star_Aq,band_lo,band_hi,band_width,decision,clip_frac,tail_emp,alpha_true_label,gamma_fano,chain_R_ge_gamma,sem_mean,sem_posterior,sem_prior,proto_posterior,proto_prior,caga,caga_dec,caga_coupling_loss,caga_coverage,active_enc,H_enc,purity_unweighted,clf_test_acc,n_test,elbo_test,recon_test,kl_test,config
svhn,15000,1500,16,10,40,1,standard,gmm,means,0,gauss,3.8,4.6,ConvVAE32,0.166257,0.178953,0.161100,0.017853,-0.012696,0.479448,0.393800,0.085648,0.199454,0.217950,-0.018496,0.570718,0.529100,0.178953,0.570718,0.391765,5.985994,26032,20000,5.492096,4.778156,5.438551,5.431813,0.554181,0.249416,0.003323,0.688314,0.684990,ABSTAIN,1.500000e-04,2.114747e-04,0.110134,-0.079452,True,0.147280,0.030194,0.037200,0.255493,0.270850,0.110714,0.202857,-0.092143,0.700000,2,0.5660,0.1327,0.6145,26032,-2847.3420,-2841.3560,5.9860,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,16,10,40,1,standard,gmm,means,1,gauss,3.4,4.5,ConvVAE32,0.130608,0.078797,0.068100,0.010697,0.051811,0.394709,0.356600,0.038109,0.194273,0.170550,0.023723,0.587846,0.541950,0.078797,0.587846,0.509049,5.671508,26032,20000,5.214477,4.161328,5.163885,5.157147,0.514361,0.417580,0.000044,0.553913,0.553869,ABSTAIN,1.000000e-04,6.934913e-05,0.174862,-0.053947,True,0.104103,0.099455,0.127600,0.238898,0.237300,0.116429,0.181429,-0.065000,0.700000,3,0.5530,0.1266,0.6145,26032,-2847.5963,-2841.9248,5.6715,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,16,10,40,1,standard,gmm,means,2,gauss,3.4,4.9,ConvVAE32,0.138791,0.069986,0.071350,-0.001364,0.068805,0.487045,0.415000,0.072045,0.259222,0.259400,-0.000178,0.570478,0.527450,0.069986,0.570478,0.500492,5.988646,26032,20000,5.553898,4.534517,5.501495,5.494757,0.493889,0.439630,0.000023,0.530475,0.530452,ABSTAIN,5.000000e-05,3.492966e-06,0.080593,-0.077780,True,0.121696,0.170828,0.153350,0.241587,0.255700,0.119286,0.255714,-0.136429,0.700000,3,0.8449,0.1298,0.6145,26032,-2847.5765,-2841.5879,5.9886,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,16,10,40,2,standard,gmm,means,0,gauss,3.4,4.4,ConvVAE32,0.272050,0.075871,0.106200,-0.030329,0.196179,0.340965,0.333000,0.007965,0.177985,0.184550,-0.006565,0.575638,0.538000,0.075871,0.575638,0.499767,3.773892,26032,20000,3.583472,2.975921,3.539251,3.532513,0.241378,0.424764,0.001223,0.375927,0.374704,CERTIFY,1.500000e-04,1.147058e-04,0.063883,-0.071801,True,0.047979,0.200215,0.173150,0.395552,0.374900,0.050833,0.467500,-0.416667,0.600000,1,0.0129,0.1334,0.6145,26032,-2848.9902,-2845.2163,3.7739,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,16,10,40,2,standard,gmm,means,1,gauss,3.3,4.5,ConvVAE32,0.386255,0.011668,0.009950,0.001718,0.374587,0.324773,0.296750,0.028023,0.181042,0.172750,0.008292,0.602011,0.578200,0.011668,0.602011,0.590343,3.555493,26032,20000,3.361217,2.806691,3.318003,3.311265,0.244227,0.629613,0.000000,0.255687,0.255687,CERTIFY,2.000000e-04,2.643765e-04,0.091964,-0.079638,True,0.135180,0.356139,0.350150,0.359903,0.354150,0.184375,0.546250,-0.361875,0.800000,1,0.0604,0.1341,0.6145,26032,-2849.1771,-2845.6216,3.5555,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,16,10,40,2,standard,gmm,means,2,gauss,3.3,4.6,ConvVAE32,0.444568,0.027555,0.038650,-0.011095,0.417013,0.333433,0.315350,0.018083,0.250384,0.223850,0.026534,0.589659,0.561800,0.027555,0.589659,0.562104,3.622046,26032,20000,3.428837,2.852426,3.385348,3.378610,0.243436,0.567010,0.000001,0.291888,0.291887,CERTIFY,2.000000e-04,1.481549e-04,0.110710,-0.079388,True,0.073064,0.373963,0.385800,0.076675,0.104600,0.132143,0.477857,-0.345714,0.700000,1,-0.0000,0.1364,0.6145,26032,-2848.9597,-2845.3376,3.6220,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,16,10,40,4,standard,gmm,means,0,gauss,3.4,4.5,ConvVAE32,0.196374,0.050227,0.049750,0.000477,0.146147,0.294220,0.267500,0.026720,0.173524,0.173350,0.000174,0.603142,0.553250,0.050227,0.603142,0.552916,2.164472,26032,20000,2.058916,1.504569,2.024781,2.018043,0.146429,0.493967,0.001048,0.252573,0.251525,CERTIFY,1.000000e-04,1.500746e-04,0.195874,-0.038895,True,0.076598,0.062999,0.085300,0.373463,0.369200,0.103333,0.296667,-0.193333,0.600000,1,0.0017,0.1240,0.6145,26032,-2852.2536,-2850.0891,2.1645,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,16,10,40,4,standard,gmm,means,1,gauss,3.3,4.3,ConvVAE32,0.258951,0.033989,0.039400,-0.005411,0.224961,0.269658,0.234700,0.034958,0.198117,0.185450,0.012667,0.603330,0.565050,0.033989,0.603330,0.569340,1.836206,26032,20000,1.774358,1.118930,1.743639,1.736901,0.099305,0.544800,0.000699,0.177629,0.176930,CERTIFY,2.000000e-04,2.567800e-04,0.063614,-0.071669,True,0.034803,0.001498,0.002400,0.329172,0.300200,0.014000,0.331000,-0.317000,0.500000,3,0.1516,0.1418,0.6145,26032,-2853.4822,-2851.6460,1.8362,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,16,10,40,4,standard,gmm,means,2,gauss,3.3,4.3,ConvVAE32,0.150238,0.071182,0.073400,-0.002218,0.079057,0.295975,0.265850,0.030125,0.240625,0.217850,0.022775,0.605702,0.569600,0.071182,0.605702,0.534520,2.082587,26032,20000,1.971838,1.386883,1.938694,1.931956,0.150631,0.436564,0.003422,0.291025,0.287602,CERTIFY,5.000000e-05,4.856339e-05,0.096919,-0.079953,True,0.000038,0.000000,0.000000,0.082283,0.109900,0.000000,0.314167,-0.314167,0.600000,2,0.1396,0.1350,0.6145,26032,-2852.4708,-2850.3882,2.0826,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,16,10,40,8,standard,gmm,means,0,gauss,3.2,4.4,ConvVAE32,0.795521,0.080394,0.069600,0.010794,0.715127,0.234759,0.217350,0.017409,0.153364,0.143300,0.010064,0.915455,0.909950,0.080394,0.915455,0.835061,1.232237,26032,20000,1.182718,0.767160,1.155681,1.148943,0.083294,0.413719,0.012652,0.235299,0.222647,CERTIFY,2.500000e-04,1.918586e-04,0.071566,-0.075070,True,0.117663,0.000000,0.000000,0.554087,0.542050,0.195000,0.857000,-0.662000,0.500000,2,0.7269,0.1151,0.6145,26032,-2856.8992,-2855.6670,1.2322,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,16,10,40,8,standard,gmm,means,1,gauss,3.4,4.5,ConvVAE32,0.939843,0.073878,0.066750,0.007128,0.865965,0.235138,0.216600,0.018538,0.215850,0.204150,0.011700,0.913650,0.908950,0.073878,0.913650,0.839772,1.230551,26032,20000,1.194341,0.737380,1.167651,1.160913,0.069638,0.429734,0.012950,0.209499,0.196549,CERTIFY,1.500000e-04,8.418551e-05,0.079364,-0.077478,True,0.063729,0.051590,0.052200,0.557352,0.584700,0.069286,0.857143,-0.787857,0.700000,3,0.3728,0.1150,0.6145,26032,-2856.8577,-2855.6272,1.2306,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,16,10,40,8,standard,gmm,means,2,gauss,3.3,4.2,ConvVAE32,0.736593,0.058099,0.041000,0.017099,0.678494,0.240152,0.215350,0.024802,0.234221,0.206100,0.028121,0.919563,0.913850,0.058099,0.919563,0.861464,1.308875,26032,20000,1.257913,0.739245,1.231200,1.224463,0.084412,0.471454,0.005644,0.202729,0.197084,CERTIFY,1.500000e-04,3.799612e-05,0.116856,-0.078500,True,0.093308,0.243892,0.212750,0.519130,0.528850,0.031667,0.691667,-0.660000,0.600000,5,0.9593,0.1170,0.6145,26032,-2856.6516,-2855.3428,1.3089,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,16,10,40,16,standard,gmm,means,0,gauss,3.4,4.2,ConvVAE32,0.942263,0.171904,0.130500,0.041404,0.770360,0.255978,0.247150,0.008828,0.146037,0.144750,0.001287,0.883391,0.873100,0.146037,0.883391,0.737355,0.743994,26032,20000,0.725979,0.680221,0.699975,0.693238,0.050757,0.256969,0.075134,0.311607,0.236472,CERTIFY,1.500000e-04,1.431891e-04,0.195874,-0.038895,True,0.118854,0.133989,0.150650,0.355908,0.309800,0.070000,0.889286,-0.819286,0.700000,1,0.0017,0.1151,0.6145,26032,-2864.3353,-2863.5913,0.7440,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,16,10,40,16,standard,gmm,means,1,gauss,3.4,4.4,ConvVAE32,0.962316,0.110575,0.079250,0.031325,0.851740,0.238776,0.228700,0.010076,0.211403,0.203050,0.008353,0.889525,0.885600,0.110575,0.889525,0.778950,0.856246,26032,20000,0.835680,0.685983,0.809606,0.802868,0.053377,0.348356,0.035582,0.238868,0.203286,CERTIFY,1.000000e-04,6.968198e-05,0.193838,-0.040480,True,0.000000,0.143132,0.160250,0.452712,0.435900,0.000000,0.885000,-0.885000,0.600000,3,0.7633,0.1135,0.6145,26032,-2861.3020,-2860.4458,0.8562,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,16,10,40,16,standard,gmm,means,2,gauss,3.3,4.2,ConvVAE32,0.962316,0.063979,0.044450,0.019529,0.898337,0.272672,0.252100,0.020572,0.228783,0.206300,0.022483,0.901823,0.891550,0.063979,0.901823,0.837844,0.896432,26032,20000,0.860494,0.675023,0.834554,0.827816,0.068615,0.455403,0.009579,0.193521,0.183941,CERTIFY,1.000000e-04,5.785148e-05,0.109634,-0.079504,True,0.000000,0.332283,0.278600,0.508874,0.534150,0.000000,0.887857,-0.887857,0.700000,2,0.2971,0.1142,0.6145,26032,-2861.3117,-2860.4153,0.8964,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,16,10,40,32,standard,gmm,means,0,gauss,3.3,4.2,ConvVAE32,0.957514,0.176739,0.151150,0.025589,0.780775,0.279473,0.278950,0.000523,0.157263,0.157100,0.000163,0.845685,0.844800,0.157263,0.845685,0.688422,0.431313,26032,20000,0.415904,0.530423,0.391852,0.385114,0.046199,0.251734,0.081886,0.310217,0.228332,CERTIFY,1.000000e-04,9.818513e-05,0.061309,-0.070490,True,0.079710,0.000000,0.000000,0.355409,0.349550,0.145000,0.898000,-0.753000,0.500000,2,0.6654,0.1138,0.6145,26032,-2873.7113,-2873.2800,0.4313,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,16,10,40,32,standard,gmm,means,1,gauss,3.5,4.1,ConvVAE32,0.964159,0.089056,0.076500,0.012556,0.875103,0.244452,0.239400,0.005052,0.138356,0.138100,0.000256,0.868422,0.861100,0.089056,0.868422,0.779365,0.452412,26032,20000,0.441548,0.532859,0.417462,0.410724,0.041688,0.393481,0.029034,0.193297,0.164263,CERTIFY,1.500000e-04,1.030960e-04,0.098725,-0.079997,True,0.048940,0.512677,0.547350,0.512216,0.546500,0.129375,0.873750,-0.744375,0.800000,2,0.2612,0.1165,0.6145,26032,-2872.9729,-2872.5205,0.4524,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,16,10,40,32,standard,gmm,means,2,gauss,3.5,4.3,ConvVAE32,0.968961,0.085565,0.056400,0.029165,0.883396,0.247234,0.229450,0.017784,0.218491,0.207400,0.011091,0.861689,0.852850,0.085565,0.861689,0.776124,0.504755,26032,20000,0.482295,0.536744,0.458156,0.451418,0.053337,0.401493,0.022490,0.205151,0.182661,CERTIFY,1.500000e-04,9.137952e-05,0.160725,-0.062366,True,0.000000,0.009296,0.011250,0.528234,0.535200,0.002857,0.892143,-0.889286,0.700000,2,0.2123,0.1154,0.6145,26032,-2870.7350,-2870.2302,0.5048,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,32,10,40,1,standard,gmm,means,0,gauss,3.3,5.4,ConvVAE32,0.160879,0.087042,0.070300,0.016742,0.073837,0.444491,0.370400,0.074091,0.175174,0.164200,0.010974,0.516595,0.495250,0.087042,0.516595,0.429553,5.784668,26032,20000,5.265312,4.373706,5.213680,5.206942,0.577726,0.398081,0.000044,0.596411,0.596367,ABSTAIN,1.000000e-04,6.851951e-05,0.077558,-0.076997,True,0.139252,0.001575,0.000850,0.036532,0.029350,0.119000,0.308000,-0.189000,0.500000,1,0.0210,0.1337,0.6145,26032,-2847.7717,-2841.9871,5.7847,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,32,10,40,1,standard,gmm,means,1,gauss,3.4,5.1,ConvVAE32,0.160725,0.354799,0.296600,0.058199,-0.194074,0.429678,0.351550,0.078128,0.152934,0.153000,-0.000066,0.561316,0.513200,0.152934,0.561316,0.408382,6.092231,26032,20000,5.475165,4.639517,5.422266,5.415528,0.676703,0.158188,0.024858,0.861191,0.836333,ABSTAIN,5.000000e-05,2.167239e-05,0.074332,-0.076024,True,0.117317,0.006991,0.006350,0.224608,0.210850,0.118333,0.217500,-0.099167,0.600000,2,0.1938,0.1276,0.6145,26032,-2847.5546,-2841.4624,6.0922,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,32,10,40,1,standard,gmm,means,2,gauss,3.4,5.2,ConvVAE32,0.124347,0.347735,0.315650,0.032085,-0.223389,0.441449,0.379050,0.062399,0.170547,0.172100,-0.001553,0.560370,0.531250,0.170547,0.560370,0.389823,6.054745,26032,20000,5.538750,4.653711,5.485784,5.479046,0.575699,0.159763,0.031648,0.830337,0.798689,ABSTAIN,5.000000e-05,3.380355e-06,0.195874,-0.038895,True,0.096650,0.129610,0.140700,0.226606,0.179650,0.101250,0.166875,-0.065625,0.800000,1,-0.0000,0.1404,0.6145,26032,-2847.4439,-2841.3892,6.0547,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,32,10,40,2,standard,gmm,means,0,gauss,3.4,5.2,ConvVAE32,0.506530,0.070394,0.068350,0.002044,0.436136,0.395845,0.359900,0.035945,0.162108,0.155550,0.006558,0.560951,0.526350,0.070394,0.560951,0.490557,3.592352,26032,20000,3.414720,2.841573,3.371296,3.364558,0.227794,0.438581,0.001071,0.356535,0.355464,CERTIFY,1.000000e-04,1.279271e-04,0.131607,-0.074905,True,0.013599,0.036955,0.048550,0.392363,0.381800,0.017500,0.574167,-0.556667,0.600000,4,1.0673,0.1488,0.6145,26032,-2849.2110,-2845.6187,3.5924,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,32,10,40,2,standard,gmm,means,1,gauss,3.4,5.2,ConvVAE32,0.337700,0.049564,0.053200,-0.003636,0.288136,0.374765,0.329700,0.045065,0.151607,0.150200,0.001407,0.593988,0.565900,0.049564,0.593988,0.544424,3.640293,26032,20000,3.454744,2.877569,3.411105,3.404367,0.235926,0.495919,0.000161,0.328087,0.327926,CERTIFY,1.500000e-04,2.517574e-04,0.084588,-0.078621,True,0.029118,0.268400,0.259900,0.326905,0.309950,0.112500,0.444167,-0.331667,0.600000,2,0.6211,0.1286,0.6145,26032,-2849.0009,-2845.3606,3.6403,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,32,10,40,2,standard,gmm,means,2,gauss,3.4,5.1,ConvVAE32,0.141441,0.204630,0.159700,0.044930,-0.063189,0.392286,0.349550,0.042736,0.187029,0.172650,0.014379,0.565928,0.538500,0.187029,0.565928,0.378899,3.460968,26032,20000,3.261198,2.616828,3.219150,3.212412,0.248555,0.225763,0.027838,0.548467,0.520629,ABSTAIN,5.000000e-05,2.038545e-05,0.193032,-0.041101,True,0.112976,0.066726,0.081050,0.317878,0.344150,0.190833,0.275833,-0.085000,0.600000,3,0.2436,0.1228,0.6145,26032,-2849.3750,-2845.9141,3.4610,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,32,10,40,4,standard,gmm,means,0,gauss,3.4,5.1,ConvVAE32,0.324869,0.012468,0.022150,-0.009682,0.312402,0.341508,0.299250,0.042258,0.141091,0.131950,0.009141,0.562310,0.507450,0.012468,0.562310,0.549843,2.178207,26032,20000,2.083942,1.618519,2.048885,2.042147,0.136060,0.626091,0.000000,0.167323,0.167323,CERTIFY,1.000000e-04,1.381558e-04,0.098456,-0.079992,True,0.157076,0.000691,0.001050,0.314843,0.320500,0.122857,0.338571,-0.215714,0.700000,2,0.0683,0.1360,0.6145,26032,-2852.1062,-2849.9280,2.1782,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,32,10,40,4,standard,gmm,means,1,gauss,3.4,5.1,ConvVAE32,0.173517,0.237746,0.214450,0.023296,-0.064229,0.312781,0.286000,0.026781,0.158968,0.147800,0.011168,0.540376,0.495850,0.158968,0.540376,0.381408,2.063461,26032,20000,1.936683,1.323759,1.904088,1.897350,0.166112,0.202458,0.060466,0.519681,0.459215,CERTIFY,2.000000e-04,1.826400e-04,0.096919,-0.079953,True,0.012024,0.000000,0.000000,0.319530,0.297650,0.034000,0.311000,-0.277000,0.500000,1,-0.0000,0.1299,0.6145,26032,-2852.6892,-2850.6257,2.0635,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,32,10,40,4,standard,gmm,means,2,gauss,3.4,5.2,ConvVAE32,0.162876,0.142090,0.135750,0.006340,0.020787,0.302529,0.276750,0.025779,0.158123,0.154400,0.003723,0.589520,0.545950,0.142090,0.589520,0.447430,2.005739,26032,20000,1.920015,1.412243,1.886654,1.879916,0.125823,0.295087,0.027493,0.366817,0.339324,CERTIFY,2.000000e-04,7.335487e-05,0.096919,-0.079953,True,0.000000,0.000000,0.000000,0.348533,0.344900,0.000000,0.413750,-0.413750,0.400000,1,0.0000,0.1328,0.6145,26032,-2852.6891,-2850.6833,2.0057,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,32,10,40,8,standard,gmm,means,0,gauss,3.4,4.8,ConvVAE32,0.621620,0.040642,0.026700,0.013942,0.580977,0.219634,0.201600,0.018034,0.120808,0.114250,0.006558,0.843361,0.842950,0.040642,0.843361,0.802719,1.257621,26032,20000,1.215581,0.718252,1.189117,1.182379,0.075241,0.523167,0.002545,0.163887,0.161341,CERTIFY,1.500000e-04,2.358093e-04,0.195183,-0.039436,True,0.024777,0.070529,0.095000,0.586202,0.558150,0.013000,0.741000,-0.728000,0.500000,2,0.2262,0.1244,0.6145,26032,-2857.1724,-2855.9148,1.2576,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,32,10,40,8,standard,gmm,means,1,gauss,3.4,5.2,ConvVAE32,0.948448,0.058539,0.032250,0.026289,0.889910,0.279231,0.246350,0.032881,0.135105,0.125100,0.010005,0.843853,0.843400,0.058539,0.843853,0.785315,1.277151,26032,20000,1.198488,0.690925,1.172354,1.165616,0.111535,0.470233,0.003492,0.232434,0.228942,CERTIFY,3.500000e-04,2.857847e-04,0.084896,-0.078677,True,0.056431,0.145014,0.137200,0.598840,0.572100,0.072857,0.882143,-0.809286,0.700000,4,0.8116,0.1127,0.6145,26032,-2857.2728,-2855.9956,1.2772,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,32,10,40,8,standard,gmm,means,2,gauss,3.4,5.2,ConvVAE32,0.794407,0.063724,0.058950,0.004774,0.730682,0.231556,0.210750,0.020806,0.152224,0.140300,0.011924,0.864995,0.857900,0.063724,0.864995,0.801271,1.186456,26032,20000,1.156450,0.732633,1.129816,1.123078,0.063378,0.456085,0.010454,0.186750,0.176296,CERTIFY,3.000000e-04,1.273588e-04,0.091272,-0.079571,True,0.073947,0.000999,0.000600,0.532114,0.549100,0.089375,0.793750,-0.704375,0.800000,3,0.7797,0.1159,0.6145,26032,-2857.3705,-2856.1841,1.1865,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,32,10,40,16,standard,gmm,means,0,gauss,3.4,5.4,ConvVAE32,0.955785,0.101409,0.069050,0.032359,0.854376,0.226632,0.205750,0.020882,0.161566,0.153200,0.008366,0.778388,0.774250,0.101409,0.778388,0.676979,0.910519,26032,20000,0.877474,0.709772,0.851112,0.844374,0.066145,0.366684,0.025822,0.243894,0.218072,CERTIFY,4.500000e-04,4.731279e-04,0.131646,-0.074893,True,0.000038,0.058697,0.069500,0.454863,0.444100,0.001667,0.915000,-0.913333,0.600000,2,0.6918,0.1132,0.6145,26032,-2860.5446,-2859.6340,0.9105,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,32,10,40,16,standard,gmm,means,1,gauss,3.4,5.0,ConvVAE32,0.924093,0.122597,0.081800,0.040797,0.801497,0.286311,0.257350,0.028961,0.126688,0.124200,0.002488,0.776808,0.764450,0.122597,0.776808,0.654212,0.878234,26032,20000,0.852578,0.670699,0.826692,0.819954,0.058280,0.326300,0.040044,0.261409,0.221366,CERTIFY,3.500000e-04,2.012580e-04,0.096689,-0.079944,True,0.148663,0.028119,0.028800,0.320337,0.274050,0.217143,0.887857,-0.670714,0.700000,2,0.1937,0.1166,0.6145,26032,-2861.2239,-2860.3457,0.8782,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,32,10,40,16,standard,gmm,means,2,gauss,3.4,5.3,ConvVAE32,0.960203,0.078778,0.058000,0.020778,0.881425,0.217847,0.208600,0.009247,0.149287,0.140600,0.008687,0.789884,0.781350,0.078778,0.789884,0.711106,0.829368,26032,20000,0.811451,0.683922,0.785402,0.778664,0.050703,0.417626,0.020105,0.192103,0.171998,CERTIFY,3.000000e-04,1.417501e-04,0.107329,-0.079714,True,0.043370,0.255877,0.222900,0.491088,0.501950,0.024286,0.890714,-0.866429,0.700000,2,0.5819,0.1154,0.6145,26032,-2862.2168,-2861.3875,0.8294,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,15000,1500,32,10,40,32,standard,gmm,means,0,gauss,3.4,5.5,ConvVAE32,0.954594,0.216412,0.197500,0.018912,0.738183,0.225497,0.201800,0.023697,0.156363,0.151400,0.004963,0.647062,0.625000,0.156363,0.647062,0.490699,0.528023,26032,20000,0.510235,0.555357,0.485841,0.479103,0.048920,0.216659,0.107963,0.360713,0.252750,CERTIFY,3.500000e-04,2.053420e-04,0.061309,-0.070490,True,0.000000,0.000000,0.000000,0.291987,0.273000,0.000000,0.893333,-0.893333,0.600000,2,0.4098,0.1121,0.6145,26032,-2869.9060,-2869.3779,0.5280,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,15000,1500,32,10,40,32,standard,gmm,means,1,gauss,3.5,5.0,ConvVAE32,0.965389,0.104535,0.077200,0.027335,0.860854,0.245995,0.230600,0.015395,0.120431,0.120350,0.000081,0.539492,0.504700,0.104535,0.539492,0.434957,0.454704,26032,20000,0.442949,0.503211,0.419281,0.412543,0.042162,0.360285,0.037695,0.214460,0.176765,CERTIFY,1.000000e-04,8.092142e-05,0.101759,-0.079989,True,0.047134,0.491626,0.516450,0.534957,0.551450,0.071429,0.894286,-0.822857,0.700000,2,0.4363,0.1148,0.6145,26032,-2872.4860,-2872.0312,0.4547,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,15000,1500,32,10,40,32,standard,gmm,means,2,gauss,3.4,5.1,ConvVAE32,0.961701,0.190763,0.161400,0.029363,0.770938,0.234805,0.216150,0.018655,0.128277,0.128600,-0.000323,0.616859,0.600350,0.128277,0.616859,0.488581,0.478991,26032,20000,0.459146,0.522858,0.435200,0.428462,0.050529,0.237831,0.088251,0.333589,0.245337,CERTIFY,5.000000e-05,1.238409e-05,0.123271,-0.077183,True,0.000000,0.000115,0.000150,0.415950,0.401850,0.000000,0.913571,-0.913571,0.700000,2,0.6894,0.1143,0.6145,26032,-2871.3364,-2870.8574,0.4790,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": 1500, ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,16,10,40,1,standard,gmm,means,0,gauss,16.9,5.4,ConvVAE32,0.303934,0.151434,0.146350,0.005084,0.152500,0.445740,0.384300,0.061440,0.258297,0.255300,0.002997,0.541122,0.505250,0.151434,0.541122,0.389689,7.218729,26032,20000,6.404729,5.879771,6.346349,6.339611,0.879118,0.281978,0.000182,0.774983,0.774801,ABSTAIN,1.500000e-04,9.825777e-05,0.195874,-0.038895,True,0.132183,0.196489,0.227900,0.199639,0.199900,0.220000,1.000000,-0.780000,0.100000,1,-0.0000,0.2120,0.6145,26032,-2846.3457,-2839.1270,7.2187,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,16,10,40,1,standard,gmm,means,1,gauss,16.8,5.8,ConvVAE32,0.278350,0.024415,0.024850,-0.000435,0.253935,0.425536,0.373900,0.051636,0.208311,0.219050,-0.010739,0.588879,0.547000,0.024415,0.588879,0.564464,7.245451,26032,20000,6.405956,5.547315,6.348983,6.342246,0.903205,0.578392,0.000000,0.643855,0.643855,ABSTAIN,5.000000e-05,1.248117e-05,0.195874,-0.038895,True,0.146589,0.217847,0.246050,0.178895,0.169350,0.127500,0.572500,-0.445000,0.200000,2,0.0736,0.2122,0.6145,26032,-2846.3697,-2839.1243,7.2455,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,16,10,40,1,standard,gmm,means,2,gauss,16.7,5.6,ConvVAE32,0.205439,0.087849,0.087000,0.000849,0.117591,0.375735,0.341000,0.034735,0.269644,0.270400,-0.000756,0.562361,0.508450,0.087849,0.562361,0.474512,7.227113,26032,20000,6.387200,5.811987,6.329104,6.322366,0.904747,0.396231,0.000001,0.723888,0.723887,ABSTAIN,0.000000e+00,0.000000e+00,0.195874,-0.038895,True,0.173133,0.230793,0.247100,0.158805,0.171150,0.250000,1.000000,-0.750000,0.100000,3,0.9479,0.1970,0.6145,26032,-2846.6207,-2839.3936,7.2271,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,16,10,40,2,standard,gmm,means,0,gauss,16.9,5.1,ConvVAE32,0.224954,0.029406,0.036850,-0.007444,0.195548,0.390899,0.339900,0.050999,0.189776,0.193550,-0.003774,0.601891,0.586700,0.029406,0.601891,0.572485,3.912567,26032,20000,3.708570,3.381739,3.662045,3.655307,0.257261,0.560476,0.000002,0.306436,0.306435,CERTIFY,1.500000e-04,1.608220e-04,0.195874,-0.038895,True,0.067993,0.143093,0.169900,0.370698,0.348600,0.135000,1.000000,-0.865000,0.100000,1,-0.0000,0.2048,0.6145,26032,-2848.6084,-2844.6958,3.9126,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,16,10,40,2,standard,gmm,means,1,gauss,16.9,4.5,ConvVAE32,0.269553,0.030150,0.044700,-0.014550,0.239402,0.431851,0.387900,0.043951,0.204453,0.216750,-0.012297,0.633574,0.603550,0.030150,0.633574,0.603423,3.820421,26032,20000,3.619019,3.181231,3.573614,3.566876,0.253545,0.557883,0.000003,0.305104,0.305101,CERTIFY,0.000000e+00,0.000000e+00,0.195874,-0.038895,True,0.070567,0.137638,0.178850,0.137792,0.178900,0.195000,1.000000,-0.805000,0.100000,1,0.0019,0.2019,0.6145,26032,-2848.6158,-2844.7954,3.8204,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,16,10,40,2,standard,gmm,means,2,gauss,16.8,4.9,ConvVAE32,0.183851,0.181630,0.157550,0.024080,0.002221,0.358883,0.316050,0.042833,0.208940,0.189100,0.019840,0.603255,0.573150,0.181630,0.603255,0.421625,3.878998,26032,20000,3.669534,3.199112,3.624027,3.617290,0.261709,0.246676,0.018999,0.531686,0.512687,ABSTAIN,5.000000e-05,5.757057e-05,0.195874,-0.038895,True,0.064651,0.127766,0.153250,0.365973,0.382200,0.140000,1.000000,-0.860000,0.100000,1,-0.0000,0.1953,0.6145,26032,-2848.3673,-2844.4883,3.8790,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,16,10,40,4,standard,gmm,means,0,gauss,16.9,5.3,ConvVAE32,0.466426,0.030129,0.026500,0.003629,0.436297,0.326300,0.286200,0.040100,0.185562,0.184300,0.001262,0.586843,0.539600,0.030129,0.586843,0.556714,2.292811,26032,20000,2.203109,1.974966,2.165358,2.158620,0.134191,0.557958,0.000131,0.204192,0.204060,CERTIFY,2.500000e-04,2.122642e-04,0.065957,-0.072776,True,0.046789,0.028542,0.022550,0.081016,0.070150,0.108750,0.506250,-0.397500,0.400000,2,0.3640,0.1917,0.6145,26032,-2851.5152,-2849.2224,2.2928,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,16,10,40,4,standard,gmm,means,1,gauss,16.9,5.4,ConvVAE32,0.400277,0.196782,0.165050,0.031732,0.203495,0.385338,0.328950,0.056388,0.263471,0.247050,0.016421,0.645350,0.590750,0.196782,0.645350,0.448568,2.305917,26032,20000,2.191263,1.855721,2.154384,2.147646,0.158271,0.232401,0.043083,0.466015,0.422932,CERTIFY,1.000000e-04,1.195834e-04,0.195337,-0.039316,True,0.027313,0.057967,0.074650,0.471228,0.464200,0.025000,0.560000,-0.535000,0.200000,1,0.0488,0.2046,0.6145,26032,-2851.6316,-2849.3257,2.3059,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,16,10,40,4,standard,gmm,means,2,gauss,16.8,5.0,ConvVAE32,0.445759,0.107118,0.102050,0.005068,0.338641,0.300724,0.275000,0.025724,0.180360,0.184600,-0.004240,0.615154,0.555850,0.107118,0.615154,0.508036,2.383268,26032,20000,2.234339,1.943504,2.196815,2.190077,0.193191,0.355113,0.007294,0.382721,0.375427,CERTIFY,2.000000e-04,1.205874e-04,0.195874,-0.038895,True,0.035187,0.060349,0.078600,0.418984,0.414650,0.045000,0.555000,-0.510000,0.200000,2,0.5495,0.2042,0.6145,26032,-2851.2321,-2848.8489,2.3833,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,16,10,40,8,standard,gmm,means,0,gauss,16.9,5.5,ConvVAE32,0.530194,0.035620,0.026400,0.009220,0.494574,0.221026,0.203700,0.017326,0.124592,0.128400,-0.003808,0.939817,0.932300,0.035620,0.939817,0.904197,1.309829,26032,20000,1.269513,0.746307,1.242718,1.235980,0.073849,0.539383,0.001760,0.153666,0.151906,CERTIFY,1.500000e-04,5.721462e-05,0.195874,-0.038895,True,0.080593,0.077405,0.108250,0.585587,0.556400,0.025000,0.637500,-0.612500,0.200000,2,0.5933,0.1992,0.6145,26032,-2856.4905,-2855.1807,1.3098,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,16,10,40,8,standard,gmm,means,1,gauss,16.8,5.2,ConvVAE32,0.515865,0.025788,0.024900,0.000888,0.490077,0.284486,0.244700,0.039786,0.221235,0.200200,0.021035,0.943651,0.941250,0.025788,0.943651,0.917863,1.279751,26032,20000,1.234913,0.772808,1.207810,1.201072,0.078679,0.573366,0.000463,0.140868,0.140405,CERTIFY,5.000000e-05,6.285444e-05,0.195874,-0.038895,True,0.074869,0.068877,0.095000,0.564267,0.558700,0.065000,1.000000,-0.935000,0.100000,3,0.3974,0.2052,0.6145,26032,-2856.3430,-2855.0632,1.2798,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,16,10,40,8,standard,gmm,means,2,gauss,16.8,5.3,ConvVAE32,0.726452,0.029718,0.029500,0.000218,0.696734,0.247863,0.223400,0.024463,0.146716,0.136250,0.010466,0.950470,0.947500,0.029718,0.950470,0.920751,1.259576,26032,20000,1.213786,0.743079,1.187029,1.180291,0.079286,0.559386,0.000790,0.148916,0.148125,CERTIFY,3.500000e-04,1.849804e-04,0.195874,-0.038895,True,0.093808,0.078442,0.106850,0.550361,0.563700,0.075000,1.000000,-0.925000,0.100000,3,0.2560,0.1949,0.6145,26032,-2856.3531,-2855.0935,1.2596,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,16,10,40,16,standard,gmm,means,0,gauss,16.8,4.9,ConvVAE32,0.945913,0.091496,0.061100,0.030396,0.854417,0.255455,0.235500,0.019955,0.136323,0.131400,0.004923,0.935618,0.930350,0.091496,0.935618,0.844122,0.933522,26032,20000,0.912247,0.710789,0.885872,0.879134,0.054387,0.387998,0.025053,0.214739,0.189686,CERTIFY,2.000000e-04,3.020135e-04,0.195874,-0.038895,True,0.118009,0.096189,0.117950,0.480255,0.470850,0.130000,1.000000,-0.870000,0.100000,3,0.7402,0.1931,0.6145,26032,-2859.9694,-2859.0359,0.9335,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,16,10,40,16,standard,gmm,means,1,gauss,16.9,5.1,ConvVAE32,0.971842,0.090235,0.053250,0.036985,0.881607,0.261695,0.235500,0.026195,0.186710,0.168650,0.018060,0.944736,0.941900,0.090235,0.944736,0.854501,0.918715,26032,20000,0.887081,0.662342,0.861298,0.854560,0.064155,0.390819,0.021201,0.225961,0.204760,CERTIFY,3.500000e-04,3.092445e-04,0.195874,-0.038895,True,0.085164,0.088814,0.112500,0.521358,0.509300,0.105000,1.000000,-0.895000,0.100000,3,0.6639,0.1917,0.6145,26032,-2860.5374,-2859.6187,0.9187,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,16,10,40,16,standard,gmm,means,2,gauss,16.9,4.7,ConvVAE32,0.962008,0.093973,0.062550,0.031423,0.868035,0.225926,0.211300,0.014626,0.145177,0.137450,0.007727,0.941332,0.939650,0.093973,0.941332,0.847359,0.881162,26032,20000,0.854960,0.699833,0.828718,0.821980,0.059182,0.382525,0.024573,0.224604,0.200031,CERTIFY,4.500000e-04,2.503983e-04,0.195874,-0.038895,True,0.143132,0.110633,0.135800,0.513675,0.507250,0.110000,1.000000,-0.890000,0.100000,3,0.8556,0.1921,0.6145,26032,-2860.6539,-2859.7727,0.8812,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,16,10,40,32,standard,gmm,means,0,gauss,16.9,4.5,ConvVAE32,0.968385,0.146798,0.119850,0.026948,0.821587,0.227869,0.213450,0.014419,0.251385,0.235950,0.015435,0.908185,0.902850,0.146798,0.908185,0.761387,0.502484,26032,20000,0.484812,0.550224,0.460488,0.453750,0.048734,0.288340,0.059965,0.278021,0.218056,CERTIFY,2.500000e-04,1.496675e-04,0.195874,-0.038895,True,0.291065,0.179433,0.188750,0.449562,0.442550,0.310000,1.000000,-0.690000,0.100000,3,0.8100,0.1914,0.6145,26032,-2870.7308,-2870.2283,0.5025,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,16,10,40,32,standard,gmm,means,1,gauss,16.8,4.6,ConvVAE32,0.962930,0.161402,0.137800,0.023602,0.801528,0.280681,0.243500,0.037181,0.135893,0.132650,0.003243,0.904663,0.896700,0.135893,0.904663,0.768770,0.481215,26032,20000,0.464137,0.532935,0.440050,0.433312,0.047903,0.269197,0.070127,0.294557,0.224430,CERTIFY,3.000000e-04,1.070113e-04,0.195874,-0.038895,True,0.249001,0.150123,0.167250,0.438191,0.436750,0.290000,1.000000,-0.710000,0.100000,3,0.9670,0.1915,0.6145,26032,-2871.0869,-2870.6057,0.4812,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,16,10,40,32,standard,gmm,means,2,gauss,16.7,5.0,ConvVAE32,0.965005,0.122926,0.092500,0.030426,0.842079,0.213826,0.195300,0.018526,0.175217,0.165250,0.009967,0.893230,0.882950,0.122926,0.893230,0.770304,0.487758,26032,20000,0.468434,0.526186,0.444442,0.437704,0.050054,0.325727,0.044356,0.250056,0.205700,CERTIFY,2.000000e-04,8.663782e-05,0.195874,-0.038895,True,0.301821,0.178549,0.187050,0.544407,0.537150,0.320000,1.000000,-0.680000,0.100000,3,0.8045,0.1911,0.6145,26032,-2870.6098,-2870.1221,0.4878,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 16, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,32,10,40,1,standard,gmm,means,0,gauss,16.6,6.8,ConvVAE32,0.147856,0.273894,0.240350,0.033544,-0.126037,0.432871,0.364700,0.068171,0.198955,0.173950,0.025005,0.581364,0.531300,0.198955,0.581364,0.382409,6.853762,26032,20000,6.096428,5.891618,6.037999,6.031261,0.822501,0.183759,0.005912,0.847222,0.841310,ABSTAIN,1.000000e-04,1.993789e-04,0.195874,-0.038895,True,0.126652,0.220421,0.244650,0.306431,0.318450,0.132500,0.560000,-0.427500,0.200000,1,-0.0000,0.2094,0.6145,26032,-2846.3467,-2839.4929,6.8538,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,32,10,40,1,standard,gmm,means,1,gauss,16.5,6.4,ConvVAE32,0.222495,0.012206,0.021200,-0.008994,0.210289,0.426605,0.371950,0.054655,0.177829,0.189500,-0.011671,0.539435,0.505800,0.012206,0.539435,0.527229,7.084570,26032,20000,6.318422,5.680855,6.260879,6.254141,0.830429,0.627238,0.000000,0.593826,0.593826,ABSTAIN,1.000000e-04,6.113996e-05,0.159381,-0.063092,True,0.133720,0.036878,0.046450,0.050246,0.039750,0.157500,0.502500,-0.345000,0.200000,1,0.0008,0.2053,0.6145,26032,-2846.5125,-2839.4280,7.0846,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,32,10,40,1,standard,gmm,means,2,gauss,16.3,6.5,ConvVAE32,0.162915,0.089745,0.095100,-0.005355,0.073170,0.453728,0.383400,0.070328,0.171796,0.166750,0.005046,0.533356,0.503450,0.089745,0.533356,0.443610,6.818600,26032,20000,6.079469,5.792752,6.021453,6.014715,0.803885,0.391923,0.000004,0.692292,0.692288,ABSTAIN,5.000000e-05,4.341727e-05,0.195874,-0.038895,True,0.158843,0.225722,0.250450,0.262946,0.285000,0.185000,1.000000,-0.815000,0.100000,3,0.6989,0.2059,0.6145,26032,-2846.3303,-2839.5117,6.8186,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,32,10,40,2,standard,gmm,means,0,gauss,16.2,6.8,ConvVAE32,0.592041,0.055737,0.059950,-0.004213,0.536304,0.409652,0.357750,0.051902,0.174009,0.167700,0.006309,0.599884,0.576350,0.055737,0.599884,0.544148,3.762519,26032,20000,3.550829,3.104459,3.505862,3.499124,0.263395,0.478082,0.000188,0.360084,0.359896,CERTIFY,1.000000e-04,4.344445e-05,0.195721,-0.039015,True,0.054087,0.119161,0.156350,0.385833,0.414750,0.060000,0.685000,-0.625000,0.200000,2,0.1114,0.1960,0.6145,26032,-2848.8900,-2845.1274,3.7625,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,32,10,40,2,standard,gmm,means,1,gauss,16.3,6.4,ConvVAE32,0.443493,0.052363,0.052100,0.000263,0.391129,0.353356,0.325850,0.027506,0.156260,0.156150,0.000110,0.603219,0.576400,0.052363,0.603219,0.550856,3.683226,26032,20000,3.490651,3.042107,3.446044,3.439306,0.243920,0.487734,0.000188,0.339288,0.339100,CERTIFY,5.000000e-05,2.408146e-05,0.195874,-0.038895,True,0.054279,0.123271,0.155400,0.374808,0.399850,0.085000,0.612500,-0.527500,0.200000,1,0.0005,0.2030,0.6145,26032,-2848.6456,-2844.9624,3.6832,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,32,10,40,2,standard,gmm,means,2,gauss,16.6,6.1,ConvVAE32,0.442532,0.137081,0.137200,-0.000119,0.305451,0.392092,0.333000,0.059092,0.169167,0.161150,0.008017,0.617202,0.591100,0.137081,0.617202,0.480121,3.670921,26032,20000,3.436019,3.074188,3.391226,3.384488,0.286433,0.302592,0.007009,0.495087,0.488077,CERTIFY,2.000000e-04,2.073000e-04,0.195874,-0.038895,True,0.073448,0.148279,0.178800,0.391902,0.360250,0.062500,0.717500,-0.655000,0.200000,1,-0.0000,0.2139,0.6145,26032,-2848.7417,-2845.0708,3.6709,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 2, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,32,10,40,4,standard,gmm,means,0,gauss,16.7,6.3,ConvVAE32,0.168907,0.052212,0.047700,0.004512,0.116695,0.341851,0.307750,0.034101,0.164094,0.165000,-0.000906,0.633946,0.590550,0.052212,0.633946,0.581734,2.260150,26032,20000,2.127324,1.742033,2.091303,2.084565,0.175585,0.488172,0.000692,0.282425,0.281733,CERTIFY,2.500000e-04,1.557449e-04,0.119276,-0.078049,True,0.039951,0.011447,0.016350,0.374654,0.384750,0.055000,0.637500,-0.582500,0.200000,3,0.6723,0.1975,0.6145,26032,-2851.8429,-2849.5828,2.2601,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,32,10,40,4,standard,gmm,means,1,gauss,16.6,6.2,ConvVAE32,0.449255,0.047542,0.056000,-0.008458,0.401712,0.326322,0.290500,0.035822,0.138510,0.134150,0.004360,0.620573,0.584950,0.047542,0.620573,0.573030,2.158951,26032,20000,2.072648,1.806565,2.036136,2.029398,0.129553,0.501933,0.001203,0.231895,0.230692,CERTIFY,2.500000e-04,9.872998e-05,0.160994,-0.062220,True,0.038491,0.006454,0.007300,0.488975,0.478650,0.042500,0.607500,-0.565000,0.200000,2,0.2349,0.1979,0.6145,26032,-2851.9746,-2849.8157,2.1590,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,32,10,40,4,standard,gmm,means,2,gauss,16.7,6.2,ConvVAE32,0.255032,0.038155,0.042950,-0.004795,0.216877,0.376227,0.317300,0.058927,0.132445,0.135750,-0.003305,0.639108,0.584850,0.038155,0.639108,0.600953,2.136361,26032,20000,2.045110,1.652426,2.009784,2.003047,0.133315,0.531112,0.000440,0.218674,0.218235,CERTIFY,1.500000e-04,4.692590e-05,0.195874,-0.038895,True,0.049900,0.073410,0.089100,0.510487,0.502250,0.050000,0.522500,-0.472500,0.200000,3,0.6270,0.2067,0.6145,26032,-2852.0905,-2849.9541,2.1364,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,32,10,40,8,standard,gmm,means,0,gauss,16.8,6.5,ConvVAE32,0.601375,0.031550,0.026800,0.004750,0.569825,0.244281,0.222150,0.022131,0.155177,0.144800,0.010377,0.939154,0.935350,0.031550,0.939154,0.907604,1.311782,26032,20000,1.242966,0.733665,1.216319,1.209581,0.102201,0.553057,0.000469,0.176002,0.175533,CERTIFY,3.000000e-04,2.207206e-04,0.195874,-0.038895,True,0.097073,0.072680,0.101750,0.578096,0.553450,0.055000,1.000000,-0.945000,0.100000,3,0.7281,0.2127,0.6145,26032,-2856.3928,-2855.0811,1.3118,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,32,10,40,8,standard,gmm,means,1,gauss,16.7,6.4,ConvVAE32,0.695644,0.062870,0.052650,0.010220,0.632774,0.257738,0.225050,0.032688,0.142022,0.133550,0.008472,0.932333,0.924800,0.062870,0.932333,0.869464,1.305506,26032,20000,1.257935,0.771152,1.230851,1.224113,0.081393,0.458384,0.007299,0.206786,0.199487,CERTIFY,3.000000e-04,2.441681e-04,0.195874,-0.038895,True,0.099877,0.080132,0.113800,0.547864,0.547600,0.040000,1.000000,-0.960000,0.100000,2,0.4980,0.2009,0.6145,26032,-2856.0855,-2854.7800,1.3055,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,32,10,40,8,standard,gmm,means,2,gauss,16.9,6.3,ConvVAE32,0.680278,0.075698,0.064600,0.011098,0.604580,0.283579,0.245050,0.038529,0.146889,0.136400,0.010489,0.919083,0.913050,0.075698,0.919083,0.843385,1.268971,26032,20000,1.221018,0.718087,1.194557,1.187819,0.081152,0.425192,0.011399,0.225902,0.214503,CERTIFY,5.000000e-05,1.488233e-05,0.195874,-0.038895,True,0.110940,0.084742,0.118600,0.569530,0.554800,0.075000,1.000000,-0.925000,0.100000,2,0.2963,0.2040,0.6145,26032,-2856.3110,-2855.0420,1.2690,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 8, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,32,10,40,16,standard,gmm,means,0,gauss,16.9,6.1,ConvVAE32,0.959319,0.072951,0.029900,0.043051,0.886368,0.245023,0.218550,0.026473,0.154233,0.144350,0.009883,0.915890,0.906850,0.072951,0.915890,0.842938,0.948955,26032,20000,0.892145,0.692691,0.865989,0.859251,0.089703,0.432068,0.009156,0.231572,0.222415,CERTIFY,2.500000e-04,1.981748e-04,0.195874,-0.038895,True,0.133566,0.093078,0.123600,0.581707,0.551000,0.135000,1.000000,-0.865000,0.100000,2,0.2390,0.1925,0.6145,26032,-2860.3598,-2859.4109,0.9490,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,32,10,40,16,standard,gmm,means,1,gauss,16.9,6.2,ConvVAE32,0.968116,0.121418,0.091700,0.029718,0.846698,0.242588,0.221950,0.020638,0.149804,0.147650,0.002154,0.913909,0.905550,0.121418,0.913909,0.792491,0.843787,26032,20000,0.817161,0.670533,0.791277,0.784539,0.059248,0.328365,0.038939,0.261224,0.222285,CERTIFY,3.000000e-04,1.082029e-04,0.195874,-0.038895,True,0.143477,0.094077,0.118300,0.436079,0.428400,0.105000,1.000000,-0.895000,0.100000,3,0.7901,0.1919,0.6145,26032,-2861.4290,-2860.5852,0.8438,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,32,10,40,16,standard,gmm,means,2,gauss,16.9,6.0,ConvVAE32,0.961663,0.141117,0.094250,0.046867,0.820545,0.238476,0.222800,0.015676,0.144476,0.136150,0.008326,0.907299,0.898500,0.141117,0.907299,0.766182,0.861607,26032,20000,0.841604,0.668836,0.815741,0.809003,0.052603,0.296518,0.053987,0.276789,0.222802,CERTIFY,5.000000e-05,1.060774e-05,0.195874,-0.038895,True,0.168331,0.111094,0.137350,0.333974,0.297050,0.165000,1.000000,-0.835000,0.100000,2,0.1469,0.1927,0.6145,26032,-2861.0965,-2860.2349,0.8616,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
svhn,73257,full,32,10,40,32,standard,gmm,means,0,gauss,17.0,5.9,ConvVAE32,0.972687,0.118009,0.082300,0.035709,0.854679,0.218990,0.201950,0.017040,0.131984,0.133250,-0.001266,0.871031,0.859350,0.118009,0.871031,0.753023,0.524401,26032,20000,0.492988,0.558336,0.468554,0.461816,0.062585,0.334456,0.035623,0.261330,0.225707,CERTIFY,5.000000e-05,5.605286e-06,0.195874,-0.038895,True,0.271742,0.153964,0.173200,0.548095,0.527950,0.270000,1.000000,-0.730000,0.100000,2,0.5122,0.1909,0.6145,26032,-2870.1101,-2869.5857,0.5244,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
svhn,73257,full,32,10,40,32,standard,gmm,means,1,gauss,17.0,6.2,ConvVAE32,0.972572,0.109675,0.077050,0.032625,0.862897,0.257628,0.226650,0.030978,0.139516,0.135900,0.003616,0.891924,0.885350,0.109675,0.891924,0.782249,0.518524,26032,20000,0.501190,0.550564,0.476861,0.470123,0.048400,0.350098,0.037451,0.230514,0.193063,CERTIFY,2.000000e-04,6.548120e-05,0.195874,-0.038895,True,0.282652,0.170444,0.192950,0.516172,0.507200,0.245000,1.000000,-0.755000,0.100000,2,0.5485,0.1913,0.6145,26032,-2870.5000,-2869.9814,0.5185,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
svhn,73257,full,32,10,40,32,standard,gmm,means,2,gauss,16.9,6.2,ConvVAE32,0.949485,0.164103,0.130050,0.034053,0.785382,0.238156,0.214600,0.023556,0.142104,0.143400,-0.001296,0.885115,0.876650,0.142104,0.885115,0.743011,0.511020,26032,20000,0.486496,0.539850,0.462314,0.455576,0.055444,0.265936,0.066804,0.309251,0.242447,CERTIFY,1.500000e-04,3.285333e-05,0.195874,-0.038895,True,0.325484,0.195797,0.210900,0.411186,0.395650,0.330000,1.000000,-0.670000,0.100000,2,0.7036,0.1913,0.6145,26032,-2870.0887,-2869.5776,0.5110,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 32, ""d"": 32, ""dataset"": ""svhn"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"


==> anc/experiments_scale/s2_cifar10.csv <==
dataset,n_train,n_per_class,d,K,epochs,beta,prior,map_family,map_fit,seed,likelihood,train_seconds,audit_seconds,arch,A_mu,A_q,A_prior,gap_q_prior,div_mu_q,A_q_postfit,A_prior_postfit,gap_postfit,A_q_priorfit,A_prior_priorfit,gap_priorfit,A_q_kmeans,A_prior_kmeans,A_q_map_lo,A_q_map_hi,A_q_map_spread,Rbar,N_mix,M_mi_used,I_hat,I_var,I_lower,I_valid,B_MI,B_star_Aq,band_lo,band_hi,band_width,decision,clip_frac,tail_emp,alpha_true_label,gamma_fano,chain_R_ge_gamma,sem_mean,sem_posterior,sem_prior,proto_posterior,proto_prior,caga,caga_dec,caga_coupling_loss,caga_coverage,active_enc,H_enc,purity_unweighted,clf_test_acc,n_test,elbo_test,recon_test,kl_test,config
cifar10,50000,full,16,10,40,1,standard,gmm,means,0,gauss,11.7,3.2,ConvVAE32,0.290900,0.033050,0.029500,0.003550,0.257850,0.430469,0.390850,0.039619,0.307219,0.315200,-0.007981,0.594100,0.537900,0.033050,0.594100,0.561050,11.694482,10000,20000,8.550955,1.708513,8.515779,8.509041,3.185441,0.547958,0.000000,0.968043,0.968043,ABSTAIN,0.000000e+00,0.000000e+00,0.100300,0.000000,True,0.236300,0.120800,0.136100,0.136500,0.130700,0.216875,0.316875,-0.100000,0.800000,1,0.0220,0.2414,0.4455,10000,-2869.2919,-2857.5974,11.6945,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,10,40,1,standard,gmm,means,1,gauss,11.4,2.8,ConvVAE32,0.282400,0.065869,0.064150,0.001719,0.216531,0.460881,0.432300,0.028581,0.292712,0.306850,-0.014138,0.589113,0.543500,0.065869,0.589113,0.523244,11.285164,10000,20000,8.440947,2.014926,8.403497,8.396759,2.888405,0.450375,0.000000,0.964898,0.964898,ABSTAIN,0.000000e+00,0.000000e+00,0.102300,0.000029,True,0.241600,0.038800,0.038500,0.140900,0.122550,0.233571,0.357857,-0.124286,0.700000,3,0.6461,0.2074,0.4455,10000,-2869.4939,-2858.2087,11.2852,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,10,40,1,standard,gmm,means,2,gauss,11.3,3.0,ConvVAE32,0.302700,0.079412,0.070650,0.008762,0.223288,0.407069,0.387900,0.019169,0.238088,0.244800,-0.006712,0.589431,0.554950,0.079412,0.589431,0.510019,11.164146,10000,20000,8.381015,2.193135,8.342322,8.335584,2.828562,0.416087,0.000000,0.965638,0.965638,ABSTAIN,0.000000e+00,0.000000e+00,0.098500,0.000013,True,0.185700,0.101700,0.098700,0.207800,0.172050,0.208571,0.336429,-0.127857,0.700000,2,0.4896,0.1955,0.4455,10000,-2869.2498,-2858.0857,11.1641,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,16,10,40,4,standard,gmm,means,0,gauss,11.3,2.9,ConvVAE32,0.265200,0.102406,0.097000,0.005406,0.162794,0.270194,0.261200,0.008994,0.183356,0.190100,-0.006744,0.657081,0.633850,0.102406,0.657081,0.554675,3.486242,10000,20000,3.443929,3.532852,3.397169,3.390431,0.095811,0.364625,0.018330,0.281049,0.262719,CERTIFY,1.000000e-04,5.078171e-05,0.100700,0.000003,True,0.215000,0.009700,0.010450,0.194100,0.186500,0.124167,0.266667,-0.142500,0.600000,3,0.7221,0.1819,0.4455,10000,-2878.1537,-2874.6675,3.4862,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,10,40,4,standard,gmm,means,1,gauss,11.4,2.9,ConvVAE32,0.212900,0.105475,0.103300,0.002175,0.107425,0.313113,0.304200,0.008912,0.242250,0.247900,-0.005650,0.661744,0.631850,0.105475,0.661744,0.556269,3.569653,10000,20000,3.512768,3.833415,3.464423,3.457685,0.111967,0.358391,0.016297,0.303085,0.286789,CERTIFY,3.500000e-04,6.815276e-04,0.102900,0.000046,True,0.255600,0.113800,0.111550,0.169200,0.163250,0.205833,0.276667,-0.070833,0.600000,2,0.6145,0.1712,0.4455,10000,-2877.8397,-2874.2700,3.5697,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,10,40,4,standard,gmm,means,2,gauss,11.4,2.8,ConvVAE32,0.241400,0.073181,0.071950,0.001231,0.168219,0.267800,0.256750,0.011050,0.199637,0.205300,-0.005663,0.660000,0.637150,0.073181,0.660000,0.586819,3.472083,10000,20000,3.417025,3.636243,3.369712,3.362974,0.109109,0.431487,0.006867,0.252977,0.246110,CERTIFY,2.500000e-04,2.370085e-04,0.106300,0.000217,True,0.259700,0.123100,0.119900,0.160200,0.157700,0.295714,0.339286,-0.043571,0.700000,3,1.1133,0.2162,0.4455,10000,-2878.0573,-2874.5852,3.4721,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,16,10,40,16,standard,gmm,means,0,gauss,11.3,2.7,ConvVAE32,0.551800,0.088131,0.091100,-0.002969,0.463669,0.198300,0.199800,-0.001500,0.145638,0.149150,-0.003513,0.728994,0.723300,0.088131,0.728994,0.640863,0.734777,10000,20000,0.724927,0.885969,0.697153,0.690415,0.044361,0.395585,0.027315,0.196003,0.168688,CERTIFY,2.000000e-04,2.535554e-04,0.100100,0.000000,True,0.214000,0.048000,0.047250,0.446300,0.464700,0.348000,0.738000,-0.390000,0.500000,5,1.0030,0.2222,0.4455,10000,-2896.7814,-2896.0466,0.7348,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,10,40,16,standard,gmm,means,1,gauss,11.4,2.6,ConvVAE32,0.550900,0.074844,0.063250,0.011594,0.476056,0.212475,0.209650,0.002825,0.228925,0.228050,0.000875,0.717675,0.707300,0.074844,0.717675,0.642831,0.807465,10000,20000,0.794166,0.948578,0.765732,0.758994,0.048472,0.427317,0.018971,0.183510,0.164539,CERTIFY,2.000000e-04,2.277912e-04,0.103300,0.000060,True,0.458600,0.079200,0.066800,0.211500,0.203400,0.524167,0.698333,-0.174167,0.600000,4,1.1909,0.2373,0.4455,10000,-2895.6019,-2894.7944,0.8075,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,10,40,16,standard,gmm,means,2,gauss,11.4,2.7,ConvVAE32,0.538400,0.083644,0.095350,-0.011706,0.454756,0.174987,0.178750,-0.003763,0.155475,0.164150,-0.008675,0.703544,0.697150,0.083644,0.703544,0.619900,0.785266,10000,20000,0.784838,0.935936,0.756535,0.749797,0.035469,0.405986,0.029029,0.176540,0.147511,CERTIFY,2.000000e-04,1.921296e-04,0.099800,0.000000,True,0.507500,0.011000,0.012250,0.511200,0.524700,0.487143,0.655000,-0.167857,0.700000,3,0.3604,0.2184,0.4455,10000,-2895.8080,-2895.0227,0.7853,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,16,10,40,64,standard,gmm,means,0,gauss,11.3,2.8,ConvVAE32,0.000000,0.074931,0.076150,-0.001219,-0.074931,0.152794,0.150350,0.002444,0.112381,0.112450,-0.000069,0.399944,0.395700,0.074931,0.399944,0.325012,0.000015,10000,20000,-0.000005,0.000029,-0.008840,0.000000,0.000015,0.427099,0.073488,0.076392,0.002904,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,5,1.3142,0.0100,0.4455,10000,-2917.8738,-2917.8738,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,10,40,64,standard,gmm,means,1,gauss,11.1,2.6,ConvVAE32,0.000000,0.000000,0.000000,0.000000,0.000000,0.181262,0.182250,-0.000988,0.176344,0.176000,0.000344,0.565475,0.571000,0.000000,0.565475,0.565475,0.000010,10000,20000,0.000081,0.000020,-0.008737,0.000000,0.000010,0.693147,0.000000,0.000010,0.000010,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,4,1.1481,0.0100,0.4455,10000,-2917.9046,-2917.9045,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,10,40,64,standard,gmm,means,2,gauss,11.1,2.6,ConvVAE32,0.000000,0.000000,0.000000,0.000000,0.000000,0.221644,0.216400,0.005244,0.194600,0.197450,-0.002850,0.432019,0.436150,0.000000,0.432019,0.432019,0.000004,10000,20000,0.000023,0.000007,-0.008759,0.000000,0.000004,0.693147,0.000000,0.000004,0.000004,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,2,0.5499,0.0100,0.4455,10000,-2917.8674,-2917.8674,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,16,32,40,1,standard,gmm,means,0,gauss,10.9,5.5,ConvVAE32,0.305900,0.016831,0.018200,-0.001369,0.289069,0.389850,0.329550,0.060300,0.189025,0.197850,-0.008825,0.482981,0.402600,0.016831,0.482981,0.466150,11.694482,10000,20000,8.550955,1.708513,8.515779,8.509041,3.185441,0.607711,0.000000,0.964072,0.964072,ABSTAIN,0.000000e+00,0.000000e+00,0.101500,0.000012,True,0.316500,0.026200,0.025600,0.135500,0.131450,0.323889,0.390556,-0.066667,0.900000,4,1.0041,0.2972,0.4455,10000,-2869.2919,-2857.5974,11.6945,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,32,40,1,standard,gmm,means,1,gauss,11.2,5.4,ConvVAE32,0.319800,0.037362,0.047800,-0.010438,0.282437,0.393763,0.336250,0.057513,0.193463,0.200550,-0.007087,0.484187,0.417750,0.037362,0.484187,0.446825,11.285164,10000,20000,8.440947,2.014926,8.403497,8.396759,2.888405,0.533678,0.000000,0.957765,0.957765,ABSTAIN,0.000000e+00,0.000000e+00,0.100100,0.000000,True,0.358900,0.130800,0.142500,0.131700,0.112100,0.322222,0.466111,-0.143889,0.900000,1,0.0042,0.2850,0.4455,10000,-2869.4939,-2858.2087,11.2852,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,32,40,1,standard,gmm,means,2,gauss,11.3,5.5,ConvVAE32,0.250400,0.013550,0.012200,0.001350,0.236850,0.380713,0.327600,0.053113,0.203856,0.215850,-0.011994,0.478100,0.412850,0.013550,0.478100,0.464550,11.164146,10000,20000,8.381015,2.193135,8.342322,8.335584,2.828562,0.621406,0.000000,0.947102,0.947102,ABSTAIN,0.000000e+00,0.000000e+00,0.098100,0.000020,True,0.356700,0.095200,0.089250,0.202100,0.165100,0.352500,0.389500,-0.037000,1.000000,3,0.6671,0.2650,0.4455,10000,-2869.2498,-2858.0857,11.1641,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,16,32,40,4,standard,gmm,means,0,gauss,11.4,5.9,ConvVAE32,0.186600,0.017231,0.017700,-0.000469,0.169369,0.200488,0.189250,0.011238,0.148869,0.151450,-0.002581,0.518706,0.506200,0.017231,0.518706,0.501475,3.486242,10000,20000,3.443929,3.532852,3.397169,3.390431,0.095811,0.606089,0.000025,0.140751,0.140727,CERTIFY,1.000000e-04,5.078171e-05,0.100000,-0.000000,True,0.265400,0.002700,0.001550,0.183600,0.182800,0.252222,0.309444,-0.057222,0.900000,2,0.6848,0.2406,0.4455,10000,-2878.1537,-2874.6675,3.4862,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,32,40,4,standard,gmm,means,1,gauss,11.3,5.5,ConvVAE32,0.101900,0.031356,0.025900,0.005456,0.070544,0.219581,0.203600,0.015981,0.129556,0.135300,-0.005744,0.502431,0.476550,0.031356,0.502431,0.471075,3.569653,10000,20000,3.512768,3.833415,3.464423,3.457685,0.111967,0.553722,0.000333,0.185323,0.184990,CERTIFY,3.500000e-04,6.815276e-04,0.100800,0.000004,True,0.249400,0.074700,0.075100,0.111100,0.110150,0.213889,0.273889,-0.060000,0.900000,2,0.6609,0.2154,0.4455,10000,-2877.8397,-2874.2700,3.5697,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,32,40,4,standard,gmm,means,2,gauss,11.4,5.6,ConvVAE32,0.196100,0.012431,0.012550,-0.000119,0.183669,0.196594,0.179050,0.017544,0.141269,0.148400,-0.007131,0.518181,0.495950,0.012431,0.518181,0.505750,3.472083,10000,20000,3.417025,3.636243,3.369712,3.362974,0.109109,0.626251,0.000001,0.142463,0.142462,CERTIFY,2.500000e-04,2.370085e-04,0.099500,0.000001,True,0.294200,0.108600,0.112900,0.165900,0.157750,0.334500,0.362500,-0.028000,1.000000,4,1.1210,0.2676,0.4455,10000,-2878.0573,-2874.5852,3.4721,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,16,32,40,16,standard,gmm,means,0,gauss,11.4,4.6,ConvVAE32,0.642200,0.024375,0.026350,-0.001975,0.617825,0.103219,0.101600,0.001619,0.081006,0.080700,0.000306,0.652300,0.644150,0.024375,0.652300,0.627925,0.734777,10000,20000,0.724927,0.885969,0.697153,0.690415,0.044361,0.578538,0.001566,0.100062,0.098496,CERTIFY,2.000000e-04,2.535554e-04,0.101500,0.000012,True,0.430700,0.096600,0.089300,0.453600,0.463750,0.361875,0.775625,-0.413750,0.800000,4,0.7734,0.2380,0.4455,10000,-2896.7814,-2896.0466,0.7348,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,32,40,16,standard,gmm,means,1,gauss,11.3,4.6,ConvVAE32,0.517500,0.026275,0.028850,-0.002575,0.491225,0.129531,0.121500,0.008031,0.079838,0.082750,-0.002912,0.625425,0.621000,0.026275,0.625425,0.599150,0.807465,10000,20000,0.794166,0.948578,0.765732,0.758994,0.048472,0.571602,0.001646,0.108297,0.106652,CERTIFY,2.000000e-04,2.277912e-04,0.099000,0.000006,True,0.465200,0.075300,0.060650,0.500900,0.516950,0.405625,0.710625,-0.305000,0.800000,4,0.4044,0.2478,0.4455,10000,-2895.6019,-2894.7944,0.8075,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,32,40,16,standard,gmm,means,2,gauss,11.4,4.6,ConvVAE32,0.519300,0.028163,0.028500,-0.000338,0.491138,0.092606,0.094000,-0.001394,0.090819,0.095600,-0.004781,0.620469,0.619850,0.028163,0.620469,0.592306,0.785266,10000,20000,0.784838,0.935936,0.756535,0.749797,0.035469,0.564852,0.003348,0.095596,0.092248,CERTIFY,2.000000e-04,1.921296e-04,0.102600,0.000037,True,0.444600,0.055000,0.056700,0.497900,0.507750,0.356111,0.711111,-0.355000,0.900000,3,0.9962,0.2427,0.4455,10000,-2895.8080,-2895.0227,0.7853,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,16,32,40,64,standard,gmm,means,0,gauss,11.4,4.6,ConvVAE32,0.006300,0.000131,0.000150,-0.000019,0.006169,0.086731,0.084050,0.002681,0.068644,0.073100,-0.004456,0.167962,0.163850,0.000131,0.167962,0.167831,0.000015,10000,20000,-0.000005,0.000029,-0.008840,0.000000,0.000015,0.691843,0.000078,0.000205,0.000127,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,5,1.2093,0.0031,0.4455,10000,-2917.8738,-2917.8738,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,16,32,40,64,standard,gmm,means,1,gauss,11.3,4.5,ConvVAE32,0.000000,0.008644,0.008650,-0.000006,-0.008644,0.107831,0.106700,0.001131,0.099581,0.103700,-0.004119,0.401044,0.399850,0.008644,0.401044,0.392400,0.000010,10000,20000,0.000081,0.000020,-0.008737,0.000000,0.000010,0.643475,0.008228,0.009073,0.000844,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,3,0.8310,0.0031,0.4455,10000,-2917.9046,-2917.9045,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,16,32,40,64,standard,gmm,means,2,gauss,11.5,4.7,ConvVAE32,0.000000,0.000000,0.000000,0.000000,0.000000,0.106281,0.106000,0.000281,0.115225,0.117500,-0.002275,0.136050,0.138250,0.000000,0.136050,0.136050,0.000004,10000,20000,0.000023,0.000007,-0.008759,0.000000,0.000004,0.693147,0.000000,0.000004,0.000004,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,1,0.0048,0.0031,0.4455,10000,-2917.8674,-2917.8674,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,10,40,1,standard,gmm,means,0,gauss,11.2,3.5,ConvVAE32,0.153300,0.036894,0.038800,-0.001906,0.116406,0.304950,0.261250,0.043700,0.224531,0.225050,-0.000519,0.579662,0.532550,0.036894,0.579662,0.542769,11.787770,10000,20000,8.553750,1.782300,8.518010,8.511272,3.276498,0.535204,0.000000,0.971700,0.971700,ABSTAIN,0.000000e+00,0.000000e+00,0.101200,0.000008,True,0.164300,0.053300,0.053850,0.137100,0.126650,0.141429,0.212857,-0.071429,0.700000,3,0.7843,0.1533,0.4455,10000,-2869.0912,-2857.3035,11.7878,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,10,40,1,standard,gmm,means,1,gauss,11.3,4.1,ConvVAE32,0.138300,0.299362,0.319350,-0.019988,-0.161062,0.267738,0.228000,0.039738,0.189238,0.200600,-0.011362,0.595419,0.555700,0.189238,0.595419,0.406181,11.547260,10000,20000,8.470900,1.991450,8.433618,8.426880,3.120380,0.173698,0.000004,0.995120,0.995116,ABSTAIN,0.000000e+00,0.000000e+00,0.100900,0.000004,True,0.155400,0.125100,0.132050,0.127000,0.114100,0.158571,0.192143,-0.033571,0.700000,2,0.1080,0.1550,0.4455,10000,-2868.9472,-2857.3999,11.5473,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,10,40,1,standard,gmm,means,2,gauss,11.4,3.9,ConvVAE32,0.134600,0.099506,0.091600,0.007906,0.035094,0.290881,0.256600,0.034281,0.213656,0.216800,-0.003144,0.599231,0.551850,0.099506,0.599231,0.499725,11.194123,10000,20000,8.401244,2.123754,8.363029,8.356291,2.837832,0.370654,0.000000,0.970039,0.970039,ABSTAIN,0.000000e+00,0.000000e+00,0.101400,0.000011,True,0.157900,0.065400,0.064850,0.147500,0.126750,0.108333,0.198333,-0.090000,0.600000,2,0.6919,0.1448,0.4455,10000,-2869.3704,-2858.1763,11.1941,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,10,40,4,standard,gmm,means,0,gauss,11.4,4.4,ConvVAE32,0.179000,0.227506,0.229550,-0.002044,-0.048506,0.204569,0.203700,0.000869,0.180575,0.187450,-0.006875,0.656488,0.637450,0.180575,0.656488,0.475912,3.388118,10000,20000,3.327588,3.594804,3.280496,3.273758,0.114361,0.208934,0.074511,0.457790,0.383279,CERTIFY,3.000000e-04,9.472884e-05,0.100000,-0.000000,True,0.157900,0.020500,0.022200,0.173800,0.186050,0.120833,0.225000,-0.104167,0.600000,3,0.8721,0.1555,0.4455,10000,-2878.5207,-2875.1326,3.3881,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,10,40,4,standard,gmm,means,1,gauss,11.3,3.5,ConvVAE32,0.176500,0.036931,0.038250,-0.001319,0.139569,0.236994,0.227350,0.009644,0.160956,0.166050,-0.005094,0.662637,0.634250,0.036931,0.662637,0.625706,3.543190,10000,20000,3.470922,3.709015,3.423225,3.416487,0.126703,0.535081,0.000453,0.210110,0.209657,CERTIFY,3.500000e-04,3.623271e-04,0.101200,0.000008,True,0.152200,0.053500,0.056700,0.157800,0.160750,0.143333,0.225833,-0.082500,0.600000,3,0.6779,0.1697,0.4455,10000,-2877.9504,-2874.4072,3.5432,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,10,40,4,standard,gmm,means,2,gauss,11.3,3.3,ConvVAE32,0.164300,0.166506,0.160850,0.005656,-0.002206,0.200263,0.197600,0.002663,0.203687,0.209550,-0.005862,0.649613,0.617850,0.166506,0.649613,0.483106,3.441527,10000,20000,3.381582,3.561493,3.334669,3.327931,0.113597,0.263103,0.041904,0.384760,0.342856,CERTIFY,2.500000e-04,4.060033e-04,0.100300,0.000000,True,0.185500,0.062000,0.063650,0.190700,0.183850,0.120833,0.207500,-0.086667,0.600000,2,0.6716,0.1548,0.4455,10000,-2878.2501,-2874.8086,3.4415,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,10,40,16,standard,gmm,means,0,gauss,11.4,3.1,ConvVAE32,0.330200,0.057838,0.059500,-0.001662,0.272363,0.201894,0.197850,0.004044,0.168544,0.167200,0.001344,0.659563,0.654350,0.057838,0.659563,0.601725,0.733008,10000,20000,0.723863,0.875266,0.696205,0.689467,0.043541,0.472183,0.012715,0.152300,0.139585,CERTIFY,2.000000e-04,2.326797e-04,0.100000,-0.000000,True,0.107900,0.003400,0.003200,0.552200,0.571100,0.261429,0.537143,-0.275714,0.700000,1,0.0393,0.2105,0.4455,10000,-2896.7767,-2896.0437,0.7330,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,10,40,16,standard,gmm,means,1,gauss,11.4,3.2,ConvVAE32,0.605700,0.058856,0.049250,0.009606,0.546844,0.203531,0.198600,0.004931,0.148300,0.150400,-0.002100,0.710700,0.704000,0.058856,0.710700,0.651844,0.804550,10000,20000,0.797417,0.931511,0.769160,0.762422,0.042128,0.469352,0.013569,0.151845,0.138275,CERTIFY,2.000000e-04,1.564639e-04,0.095100,0.000135,True,0.297500,0.113800,0.097600,0.121700,0.106700,0.467000,0.790000,-0.323000,0.500000,3,0.7466,0.2270,0.4455,10000,-2895.6227,-2894.8181,0.8045,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,10,40,16,standard,gmm,means,2,gauss,11.5,3.3,ConvVAE32,0.217500,0.075106,0.075200,-0.000094,0.142394,0.176744,0.172350,0.004394,0.143288,0.145100,-0.001812,0.630587,0.628750,0.075106,0.630587,0.555481,0.721907,10000,20000,0.708398,0.807307,0.681490,0.674752,0.047155,0.426663,0.019543,0.182055,0.162512,CERTIFY,2.000000e-04,1.757075e-04,0.100000,-0.000000,True,0.133600,0.002600,0.002100,0.516800,0.528200,0.258000,0.534000,-0.276000,0.500000,1,0.0003,0.2040,0.4455,10000,-2896.7146,-2895.9927,0.7219,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,10,40,64,standard,gmm,means,0,gauss,11.5,3.2,ConvVAE32,0.000400,0.832731,0.828100,0.004631,-0.832331,0.099300,0.095900,0.003400,0.121394,0.122200,-0.000806,0.379119,0.378300,0.099300,0.832731,0.733431,0.000022,10000,20000,0.000149,0.000041,-0.008708,0.000000,0.000022,0.262217,0.830269,0.835175,0.004906,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,4,0.6126,0.0100,0.4455,10000,-2917.8753,-2917.8752,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,10,40,64,standard,gmm,means,1,gauss,11.4,2.9,ConvVAE32,0.000000,0.000000,0.000000,0.000000,0.000000,0.104950,0.104400,0.000550,0.101394,0.099650,0.001744,0.188856,0.186550,0.000000,0.188856,0.188856,0.000002,10000,20000,0.000003,0.000004,-0.008763,0.000000,0.000002,0.693147,0.000000,0.000002,0.000002,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,2,0.2295,0.0100,0.4455,10000,-2917.8789,-2917.8789,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,10,40,64,standard,gmm,means,2,gauss,11.4,3.1,ConvVAE32,0.004500,0.224400,0.224750,-0.000350,-0.219900,0.134362,0.136950,-0.002587,0.096769,0.096950,-0.000181,0.440419,0.442000,0.096769,0.440419,0.343650,0.000012,10000,20000,0.000033,0.000023,-0.008790,0.000000,0.000012,0.211019,0.222367,0.226441,0.004074,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,2,0.6429,0.0100,0.4455,10000,-2917.8740,-2917.8740,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,32,40,1,standard,gmm,means,0,gauss,11.4,6.7,ConvVAE32,0.084700,0.026400,0.026800,-0.000400,0.058300,0.254475,0.209200,0.045275,0.110106,0.119000,-0.008894,0.496575,0.436800,0.026400,0.496575,0.470175,11.787770,10000,20000,8.553750,1.782300,8.518010,8.511272,3.276498,0.571151,0.000000,0.969493,0.969493,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.196200,0.012400,0.008700,0.137100,0.126650,0.238125,0.338125,-0.100000,0.800000,1,0.0006,0.2158,0.4455,10000,-2869.0912,-2857.3035,11.7878,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,32,40,1,standard,gmm,means,1,gauss,11.4,6.8,ConvVAE32,0.044300,0.111613,0.110900,0.000713,-0.067312,0.244194,0.201850,0.042344,0.106769,0.112650,-0.005881,0.483131,0.427100,0.106769,0.483131,0.376363,11.547260,10000,20000,8.470900,1.991450,8.433618,8.426880,3.120380,0.346365,0.000000,0.979832,0.979832,ABSTAIN,0.000000e+00,0.000000e+00,0.100300,0.000000,True,0.164200,0.118800,0.123850,0.127000,0.114100,0.136667,0.128333,0.008333,0.900000,2,0.3944,0.1687,0.4455,10000,-2868.9472,-2857.3999,11.5473,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,32,40,1,standard,gmm,means,2,gauss,11.2,6.6,ConvVAE32,0.040000,0.069044,0.062400,0.006644,-0.029044,0.221269,0.177850,0.043419,0.109375,0.117500,-0.008125,0.494538,0.432600,0.069044,0.494538,0.425494,11.194123,10000,20000,8.401244,2.123754,8.363029,8.356291,2.837832,0.442064,0.000000,0.963678,0.963678,ABSTAIN,0.000000e+00,0.000000e+00,0.101500,0.000012,True,0.143500,0.093800,0.095000,0.147500,0.126750,0.127222,0.140556,-0.013333,0.900000,3,0.7335,0.1523,0.4455,10000,-2869.3704,-2858.1763,11.1941,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,32,40,4,standard,gmm,means,0,gauss,11.2,7.1,ConvVAE32,0.078200,0.084206,0.085650,-0.001444,-0.006006,0.074475,0.071250,0.003225,0.087450,0.094650,-0.007200,0.526000,0.512800,0.074475,0.526000,0.451525,3.388118,10000,20000,3.327588,3.594804,3.280496,3.273758,0.114361,0.404665,0.009198,0.275075,0.265877,CERTIFY,3.000000e-04,9.472884e-05,0.101000,0.000006,True,0.186400,0.021700,0.020700,0.173800,0.186050,0.142500,0.164000,-0.021500,1.000000,5,1.2918,0.1765,0.4455,10000,-2878.5207,-2875.1326,3.3881,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,32,40,4,standard,gmm,means,1,gauss,11.2,6.5,ConvVAE32,0.106400,0.026606,0.029250,-0.002644,0.079794,0.115206,0.110450,0.004756,0.087987,0.090900,-0.002912,0.520544,0.505450,0.026606,0.520544,0.493937,3.543190,10000,20000,3.470922,3.709015,3.423225,3.416487,0.126703,0.570408,0.000085,0.190134,0.190049,CERTIFY,3.500000e-04,3.623271e-04,0.100700,0.000003,True,0.168300,0.142700,0.146000,0.149400,0.151750,0.171875,0.241875,-0.070000,0.800000,3,0.6958,0.2014,0.4455,10000,-2877.9504,-2874.4072,3.5432,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,32,40,4,standard,gmm,means,2,gauss,10.9,6.5,ConvVAE32,0.085500,0.065494,0.065150,0.000344,0.020006,0.110838,0.104600,0.006238,0.089813,0.094750,-0.004937,0.528750,0.506850,0.065494,0.528750,0.463256,3.441527,10000,20000,3.381582,3.561493,3.334669,3.327931,0.113597,0.451368,0.004703,0.245692,0.240989,CERTIFY,2.500000e-04,4.060033e-04,0.099600,0.000001,True,0.184900,0.004700,0.005550,0.190700,0.183850,0.164000,0.162500,0.001500,1.000000,2,0.1394,0.1888,0.4455,10000,-2878.2501,-2874.8086,3.4415,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,32,40,16,standard,gmm,means,0,gauss,11.0,5.5,ConvVAE32,0.265900,0.029306,0.028350,0.000956,0.236594,0.068888,0.064350,0.004537,0.057300,0.059800,-0.002500,0.500925,0.494750,0.029306,0.500925,0.471619,0.733008,10000,20000,0.723863,0.875266,0.696205,0.689467,0.043541,0.560825,0.002709,0.107631,0.104922,CERTIFY,2.000000e-04,2.326797e-04,0.100000,-0.000000,True,0.412700,0.000000,0.000000,0.553900,0.573350,0.326875,0.550625,-0.223750,0.800000,1,0.0011,0.2341,0.4455,10000,-2896.7767,-2896.0437,0.7330,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,32,40,16,standard,gmm,means,1,gauss,11.0,5.4,ConvVAE32,0.569700,0.031219,0.029400,0.001819,0.538481,0.074444,0.072100,0.002344,0.056894,0.061300,-0.004406,0.573625,0.566650,0.031219,0.573625,0.542406,0.804550,10000,20000,0.797417,0.931511,0.769160,0.762422,0.042128,0.554194,0.003359,0.109100,0.105740,CERTIFY,2.000000e-04,1.564639e-04,0.100300,0.000000,True,0.421100,0.086900,0.077150,0.354200,0.359300,0.331111,0.706111,-0.375000,0.900000,5,1.0425,0.2457,0.4455,10000,-2895.6227,-2894.8181,0.8045,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,32,40,16,standard,gmm,means,2,gauss,11.1,5.6,ConvVAE32,0.156100,0.022394,0.021500,0.000894,0.133706,0.082069,0.077850,0.004219,0.064125,0.064700,-0.000575,0.446981,0.444200,0.022394,0.446981,0.424588,0.721907,10000,20000,0.708398,0.807307,0.681490,0.674752,0.047155,0.585933,0.001063,0.099774,0.098711,CERTIFY,2.000000e-04,1.757075e-04,0.100000,-0.000000,True,0.273600,0.000000,0.000000,0.516800,0.528100,0.309375,0.451250,-0.141875,0.800000,1,0.0001,0.2341,0.4455,10000,-2896.7146,-2895.9927,0.7219,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,32,32,40,64,standard,gmm,means,0,gauss,11.0,5.4,ConvVAE32,0.000300,0.000181,0.000150,0.000031,0.000119,0.023656,0.024450,-0.000794,0.036394,0.038400,-0.002006,0.281444,0.283200,0.000181,0.281444,0.281262,0.000022,10000,20000,0.000149,0.000041,-0.008708,0.000000,0.000022,0.691404,0.000107,0.000285,0.000178,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,6,1.0642,0.0031,0.4455,10000,-2917.8753,-2917.8752,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,32,32,40,64,standard,gmm,means,1,gauss,11.1,5.7,ConvVAE32,0.000000,0.000000,0.000000,0.000000,0.000000,0.032944,0.035500,-0.002556,0.030763,0.031200,-0.000437,0.107019,0.105250,0.000000,0.107019,0.107019,0.000002,10000,20000,0.000003,0.000004,-0.008763,0.000000,0.000002,0.693147,0.000000,0.000002,0.000002,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,1,0.0029,0.0031,0.4455,10000,-2917.8789,-2917.8789,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,32,32,40,64,standard,gmm,means,2,gauss,11.2,5.6,ConvVAE32,0.001200,0.156831,0.161400,-0.004569,-0.155631,0.053444,0.054500,-0.001056,0.059244,0.060850,-0.001606,0.297131,0.297400,0.053444,0.297131,0.243688,0.000012,10000,20000,0.000033,0.000023,-0.008790,0.000000,0.000012,0.274909,0.155061,0.158612,0.003551,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,5,1.2290,0.0031,0.4455,10000,-2917.8740,-2917.8740,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,10,40,1,standard,gmm,means,0,gauss,11.2,5.1,ConvVAE32,0.085800,0.307513,0.314550,-0.007037,-0.221713,0.259719,0.219950,0.039769,0.188844,0.196550,-0.007706,0.623075,0.571700,0.188844,0.623075,0.434231,11.043424,10000,20000,8.375872,2.145873,8.337504,8.330766,2.712658,0.170918,0.000020,0.991809,0.991789,ABSTAIN,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.113400,0.125100,0.137350,0.143800,0.127700,0.123000,0.197000,-0.074000,0.500000,2,0.6407,0.1397,0.4455,10000,-2869.5168,-2858.4734,11.0434,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,10,40,1,standard,gmm,means,1,gauss,11.2,5.4,ConvVAE32,0.137400,0.201387,0.196350,0.005038,-0.063988,0.271188,0.226600,0.044588,0.164750,0.173350,-0.008600,0.603588,0.550450,0.164750,0.603588,0.438838,11.229052,10000,20000,8.396203,2.199273,8.357468,8.350731,2.878321,0.228448,0.000000,0.985440,0.985439,ABSTAIN,5.000000e-05,1.448743e-04,0.101600,0.000014,True,0.127700,0.052700,0.056900,0.135400,0.128100,0.117500,0.143125,-0.025625,0.800000,2,0.6790,0.1441,0.4455,10000,-2869.5084,-2858.2793,11.2291,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,10,40,1,standard,gmm,means,2,gauss,11.3,5.4,ConvVAE32,0.148500,0.151300,0.143650,0.007650,-0.002800,0.224594,0.207300,0.017294,0.162531,0.172200,-0.009669,0.627188,0.580300,0.151300,0.627188,0.475888,10.916695,10000,20000,8.347968,2.237877,8.308971,8.302233,2.614462,0.282158,0.000000,0.972018,0.972018,ABSTAIN,5.000000e-05,1.446108e-05,0.101700,0.000016,True,0.134600,0.045500,0.039650,0.151600,0.143450,0.117143,0.197143,-0.080000,0.700000,3,0.9031,0.1454,0.4455,10000,-2869.3012,-2858.3845,10.9167,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,10,40,4,standard,gmm,means,0,gauss,11.3,4.5,ConvVAE32,0.229500,0.162306,0.161850,0.000456,0.067194,0.186550,0.179850,0.006700,0.174056,0.177750,-0.003694,0.651475,0.640000,0.162306,0.651475,0.489169,3.454096,10000,20000,3.380086,3.588080,3.333030,3.326292,0.127804,0.268096,0.035721,0.394541,0.358821,CERTIFY,2.000000e-04,5.259824e-05,0.105100,0.000142,True,0.252100,0.084400,0.086500,0.157700,0.165450,0.236429,0.332857,-0.096429,0.700000,3,1.0467,0.2122,0.4455,10000,-2878.4656,-2875.0115,3.4541,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,10,40,4,standard,gmm,means,1,gauss,11.4,4.8,ConvVAE32,0.184300,0.110662,0.112150,-0.001488,0.073637,0.169175,0.167000,0.002175,0.167250,0.168150,-0.000900,0.645469,0.626350,0.110662,0.645469,0.534806,3.330434,10000,20000,3.280991,3.467373,3.234585,3.227847,0.102587,0.348188,0.020086,0.300051,0.279965,CERTIFY,3.500000e-04,4.707100e-04,0.099400,0.000002,True,0.175600,0.068800,0.069450,0.178900,0.171850,0.100625,0.189375,-0.088750,0.800000,2,0.4764,0.1614,0.4455,10000,-2878.8448,-2875.5144,3.3304,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,10,40,4,standard,gmm,means,2,gauss,11.3,5.1,ConvVAE32,0.218400,0.082975,0.092900,-0.009925,0.135425,0.202106,0.191850,0.010256,0.153331,0.161650,-0.008319,0.642112,0.628200,0.082975,0.642112,0.559137,3.332822,10000,20000,3.264389,3.374968,3.218489,3.211751,0.121071,0.407563,0.008101,0.280180,0.272079,CERTIFY,2.000000e-04,2.946557e-04,0.100600,0.000002,True,0.189200,0.083400,0.082100,0.189200,0.191650,0.125714,0.223571,-0.097857,0.700000,2,0.0681,0.1952,0.4455,10000,-2878.8633,-2875.5305,3.3328,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,10,40,16,standard,gmm,means,0,gauss,11.4,4.5,ConvVAE32,0.478000,0.066019,0.067500,-0.001481,0.411981,0.144206,0.143550,0.000656,0.134600,0.135400,-0.000800,0.627344,0.616200,0.066019,0.627344,0.561325,0.780718,10000,20000,0.788511,0.939156,0.760175,0.753437,0.027281,0.449978,0.023144,0.139726,0.116582,CERTIFY,1.000000e-04,4.396843e-05,0.099700,0.000001,True,0.374200,0.006600,0.006550,0.514900,0.532950,0.362857,0.647857,-0.285000,0.700000,2,0.1464,0.2305,0.4455,10000,-2896.2839,-2895.5032,0.7807,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,10,40,16,standard,gmm,means,1,gauss,11.3,4.7,ConvVAE32,0.303000,0.027338,0.027750,-0.000412,0.275662,0.133594,0.133750,-0.000156,0.129406,0.132050,-0.002644,0.596781,0.587950,0.027338,0.596781,0.569444,0.716737,10000,20000,0.715378,0.818134,0.688348,0.681610,0.035127,0.567786,0.003157,0.093786,0.090629,CERTIFY,1.500000e-04,1.156503e-04,0.099900,0.000000,True,0.160200,0.000000,0.000000,0.527700,0.539150,0.323000,0.636000,-0.313000,0.500000,1,0.0016,0.2181,0.4455,10000,-2897.2206,-2896.5039,0.7167,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,10,40,16,standard,gmm,means,2,gauss,11.4,4.8,ConvVAE32,0.220900,0.030738,0.029700,0.001038,0.190163,0.155781,0.148100,0.007681,0.134494,0.132650,0.001844,0.582225,0.576400,0.030738,0.582225,0.551488,0.691796,10000,20000,0.682504,0.806865,0.655601,0.648863,0.042932,0.555851,0.003137,0.109296,0.106159,CERTIFY,1.000000e-04,1.002264e-04,0.100800,0.000004,True,0.124900,0.004300,0.002500,0.583000,0.583600,0.310000,0.686250,-0.376250,0.400000,1,0.0234,0.2099,0.4455,10000,-2897.2499,-2896.5581,0.6918,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,10,40,64,standard,gmm,means,0,gauss,11.6,4.1,ConvVAE32,0.000000,0.000044,0.000000,0.000044,-0.000044,0.072788,0.071600,0.001188,0.107637,0.105700,0.001937,0.294844,0.297550,0.000044,0.294844,0.294800,0.000006,10000,20000,-0.000004,0.000010,-0.008796,0.000000,0.000006,0.692664,0.000025,0.000070,0.000046,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,2,0.2704,0.0100,0.4455,10000,-2917.8911,-2917.8911,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,10,40,64,standard,gmm,means,1,gauss,11.3,4.1,ConvVAE32,0.005000,0.000019,0.000000,0.000019,0.004981,0.075894,0.076100,-0.000206,0.101581,0.102400,-0.000819,0.145450,0.147650,0.000019,0.145450,0.145431,0.000009,10000,20000,-0.000018,0.000015,-0.008825,0.000000,0.000009,0.692924,0.000006,0.000043,0.000037,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,2,0.3089,0.0100,0.4455,10000,-2917.8909,-2917.8909,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,10,40,64,standard,gmm,means,2,gauss,11.4,3.8,ConvVAE32,0.005200,0.666094,0.670900,-0.004806,-0.660894,0.088644,0.087300,0.001344,0.101263,0.102700,-0.001437,0.385512,0.393150,0.088644,0.666094,0.577450,0.000034,10000,20000,0.000030,0.000061,-0.008855,0.000000,0.000034,0.163158,0.662220,0.669952,0.007732,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,6,1.1289,0.0100,0.4455,10000,-2917.9160,-2917.9160,0.0000,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,32,40,1,standard,gmm,means,0,gauss,11.5,8.6,ConvVAE32,0.023500,0.052450,0.048350,0.004100,-0.028950,0.113656,0.089850,0.023806,0.068581,0.081900,-0.013319,0.492356,0.428950,0.052450,0.492356,0.439906,11.043424,10000,20000,8.375872,2.145873,8.337504,8.330766,2.712658,0.487484,0.000000,0.953914,0.953914,ABSTAIN,0.000000e+00,0.000000e+00,0.097900,0.000025,True,0.134400,0.069500,0.076850,0.143800,0.127700,0.106250,0.135625,-0.029375,0.800000,3,0.9390,0.1653,0.4455,10000,-2869.5168,-2858.4734,11.0434,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,32,40,1,standard,gmm,means,1,gauss,11.4,9.0,ConvVAE32,0.043400,0.068200,0.076250,-0.008050,-0.024800,0.129663,0.100500,0.029163,0.071063,0.076550,-0.005488,0.495713,0.434350,0.068200,0.495713,0.427513,11.229052,10000,20000,8.396203,2.199273,8.357468,8.350731,2.878321,0.444256,0.000000,0.965041,0.965041,ABSTAIN,5.000000e-05,1.448743e-04,0.100000,-0.000000,True,0.142000,0.012100,0.008150,0.135400,0.128100,0.128333,0.131667,-0.003333,0.900000,1,-0.0000,0.1534,0.4455,10000,-2869.5084,-2858.2793,11.2291,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,32,40,1,standard,gmm,means,2,gauss,11.3,9.3,ConvVAE32,0.070900,0.062662,0.069100,-0.006437,0.008238,0.110500,0.089250,0.021250,0.064581,0.071800,-0.007219,0.486325,0.428300,0.062662,0.486325,0.423662,10.916695,10000,20000,8.347968,2.237877,8.308971,8.302233,2.614462,0.458943,0.000000,0.951966,0.951966,ABSTAIN,5.000000e-05,1.446108e-05,0.100000,-0.000000,True,0.184200,0.010600,0.008250,0.151600,0.143450,0.162500,0.238750,-0.076250,0.800000,1,0.0048,0.2000,0.4455,10000,-2869.3012,-2858.3845,10.9167,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,32,40,4,standard,gmm,means,0,gauss,11.4,8.7,ConvVAE32,0.105900,0.018863,0.018350,0.000512,0.087037,0.064463,0.056450,0.008013,0.058569,0.064600,-0.006031,0.510075,0.495050,0.018863,0.510075,0.491212,3.454096,10000,20000,3.380086,3.588080,3.333030,3.326292,0.127804,0.599569,0.000008,0.174781,0.174773,CERTIFY,2.000000e-04,5.259824e-05,0.100300,0.000000,True,0.225300,0.002900,0.001900,0.193600,0.202150,0.178000,0.228500,-0.050500,1.000000,2,0.1570,0.2200,0.4455,10000,-2878.4656,-2875.0115,3.4541,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,32,40,4,standard,gmm,means,1,gauss,11.3,9.1,ConvVAE32,0.085100,0.035319,0.036850,-0.001531,0.049781,0.049475,0.052700,-0.003225,0.057519,0.063850,-0.006331,0.528156,0.510200,0.035319,0.528156,0.492837,3.330434,10000,20000,3.280991,3.467373,3.234585,3.227847,0.102587,0.540377,0.000739,0.183403,0.182664,CERTIFY,3.500000e-04,4.707100e-04,0.101100,0.000007,True,0.217000,0.069200,0.069350,0.178900,0.171850,0.179500,0.190500,-0.011000,1.000000,2,0.4790,0.1976,0.4455,10000,-2878.8448,-2875.5144,3.3304,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,32,40,4,standard,gmm,means,2,gauss,11.3,10.8,ConvVAE32,0.108600,0.038550,0.039450,-0.000900,0.070050,0.095206,0.086350,0.008856,0.053294,0.056850,-0.003556,0.507687,0.497300,0.038550,0.507687,0.469137,3.332822,10000,20000,3.264389,3.374968,3.218489,3.211751,0.121071,0.529839,0.000636,0.207653,0.207017,CERTIFY,2.000000e-04,2.946557e-04,0.103300,0.000060,True,0.190600,0.022700,0.022850,0.189400,0.191700,0.157778,0.214444,-0.056667,0.900000,2,0.5308,0.2129,0.4455,10000,-2878.8633,-2875.5305,3.3328,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,32,40,16,standard,gmm,means,0,gauss,11.3,7.7,ConvVAE32,0.430400,0.015738,0.019500,-0.003762,0.414662,0.062150,0.060250,0.001900,0.043269,0.045800,-0.002531,0.486081,0.485250,0.015738,0.486081,0.470344,0.780718,10000,20000,0.788511,0.939156,0.760175,0.753437,0.027281,0.612197,0.001105,0.063841,0.062737,CERTIFY,1.000000e-04,4.396843e-05,0.098400,0.000014,True,0.304000,0.002800,0.002550,0.530500,0.547700,0.267778,0.672222,-0.404444,0.900000,2,0.2076,0.2513,0.4455,10000,-2896.2839,-2895.5032,0.7807,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,32,40,16,standard,gmm,means,1,gauss,11.2,7.2,ConvVAE32,0.208500,0.006700,0.005800,0.000900,0.201800,0.048569,0.046450,0.002119,0.045475,0.049750,-0.004275,0.364712,0.355450,0.006700,0.364712,0.358013,0.716737,10000,20000,0.715378,0.818134,0.688348,0.681610,0.035127,0.652932,0.000013,0.054696,0.054683,CERTIFY,1.500000e-04,1.156503e-04,0.100000,-0.000000,True,0.342600,0.000000,0.000000,0.527700,0.539150,0.256667,0.440000,-0.183333,0.900000,1,-0.0000,0.2362,0.4455,10000,-2897.2206,-2896.5039,0.7167,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,32,40,16,standard,gmm,means,2,gauss,11.2,7.4,ConvVAE32,0.195900,0.016137,0.014550,0.001587,0.179762,0.083294,0.079550,0.003744,0.046531,0.049350,-0.002819,0.356219,0.354000,0.016137,0.356219,0.340081,0.691796,10000,20000,0.682504,0.806865,0.655601,0.648863,0.042932,0.610547,0.000430,0.083134,0.082704,CERTIFY,1.000000e-04,1.002264e-04,0.100000,-0.000000,True,0.295600,0.000000,0.000000,0.583400,0.583750,0.243333,0.467778,-0.224444,0.900000,1,0.0028,0.2360,0.4455,10000,-2897.2499,-2896.5581,0.6918,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
cifar10,50000,full,64,32,40,64,standard,gmm,means,0,gauss,11.4,7.8,ConvVAE32,0.000000,0.000000,0.000000,0.000000,0.000000,0.012663,0.012450,0.000213,0.024931,0.027100,-0.002169,0.004281,0.004550,0.000000,0.024931,0.024931,0.000006,10000,20000,-0.000004,0.000010,-0.008796,0.000000,0.000006,0.693147,0.000000,0.000006,0.000006,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,1,0.0349,0.0031,0.4455,10000,-2917.8911,-2917.8911,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
cifar10,50000,full,64,32,40,64,standard,gmm,means,1,gauss,11.2,6.7,ConvVAE32,0.000100,0.000000,0.000000,0.000000,0.000100,0.025731,0.024550,0.001181,0.023181,0.024450,-0.001269,0.116925,0.120350,0.000000,0.116925,0.116925,0.000009,10000,20000,-0.000018,0.000015,-0.008825,0.000000,0.000009,0.693147,0.000000,0.000009,0.000009,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,1,0.0234,0.0031,0.4455,10000,-2917.8909,-2917.8909,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
cifar10,50000,full,64,32,40,64,standard,gmm,means,2,gauss,11.2,7.7,ConvVAE32,0.000800,0.142237,0.140900,0.001337,-0.141437,0.021919,0.020200,0.001719,0.022038,0.024150,-0.002112,0.291819,0.297900,0.021919,0.291819,0.269900,0.000034,10000,20000,0.000030,0.000061,-0.008855,0.000000,0.000034,0.294871,0.139390,0.145117,0.005727,CERTIFY,0.000000e+00,0.000000e+00,0.100000,-0.000000,True,0.000000,0.000000,0.000000,1.000000,1.000000,0.000000,1.000000,-1.000000,0.100000,8,1.7071,0.0031,0.4455,10000,-2917.9160,-2917.9160,0.0000,"{""K"": 32, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 64, ""dataset"": ""cifar10"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"


==> anc/experiments_scale/s2_mnist.csv <==
dataset,n_train,n_per_class,d,K,epochs,beta,prior,map_family,map_fit,seed,likelihood,train_seconds,audit_seconds,arch,A_mu,A_q,A_prior,gap_q_prior,div_mu_q,A_q_postfit,A_prior_postfit,gap_postfit,A_q_priorfit,A_prior_priorfit,gap_priorfit,A_q_kmeans,A_prior_kmeans,A_q_map_lo,A_q_map_hi,A_q_map_spread,Rbar,N_mix,M_mi_used,I_hat,I_var,I_lower,I_valid,B_MI,B_star_Aq,band_lo,band_hi,band_width,decision,clip_frac,tail_emp,alpha_true_label,gamma_fano,chain_R_ge_gamma,sem_mean,sem_posterior,sem_prior,proto_posterior,proto_prior,caga,caga_dec,caga_coupling_loss,caga_coverage,active_enc,H_enc,purity_unweighted,clf_test_acc,n_test,elbo_test,recon_test,kl_test,config
mnist,60000,full,16,10,40,1,standard,gmm,means,0,cb,17.6,2.2,ConvVAE28,0.749700,0.745056,0.535650,0.209406,0.004644,0.726812,0.636950,0.089862,0.457775,0.470900,-0.013125,0.766100,0.532900,0.457775,0.766100,0.308325,37.281036,10000,20000,9.207712,0.003366,9.197811,9.191073,28.089963,0.192823,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.696600,1.020493,True,0.694800,0.688200,0.345100,0.680800,0.326200,0.699000,0.798500,-0.099500,1.000000,10,2.2040,0.7754,0.9264,10000,1768.7440,1806.0250,37.2810,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,16,10,40,1,standard,gmm,means,1,cb,17.1,2.1,ConvVAE28,0.735400,0.731050,0.532450,0.198600,0.004350,0.716750,0.526950,0.189800,0.439912,0.406950,0.032963,0.769181,0.573300,0.439912,0.769181,0.329269,37.512792,10000,20000,9.207494,0.006183,9.197176,9.190438,28.322354,0.185982,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.733300,1.134900,True,0.736600,0.728800,0.361250,0.710600,0.356850,0.709000,0.753500,-0.044500,1.000000,10,2.2418,0.7942,0.9264,10000,1769.2732,1806.7860,37.5128,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,16,10,40,1,standard,gmm,means,2,cb,17.2,1.9,ConvVAE28,0.727700,0.728087,0.525950,0.202137,-0.000387,0.780369,0.508350,0.272019,0.368475,0.345200,0.023275,0.760294,0.547500,0.368475,0.780369,0.411894,37.997624,10000,20000,9.208303,0.002513,9.198562,9.191824,28.805801,0.184638,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.771100,1.259960,True,0.773500,0.766700,0.400300,0.766700,0.400300,0.692000,0.734000,-0.042000,1.000000,10,2.2856,0.7767,0.9264,10000,1767.7164,1805.7140,37.9976,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
mnist,60000,full,16,10,40,4,standard,gmm,means,0,cb,17.0,2.0,ConvVAE28,0.649500,0.162625,0.201550,-0.038925,0.486875,0.724694,0.552050,0.172644,0.381750,0.357100,0.024650,0.736269,0.562800,0.162625,0.736269,0.573644,21.236278,10000,20000,9.111837,0.239116,9.093215,9.086477,12.149801,0.267710,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.111400,-0.001038,True,0.743900,0.113000,0.114150,0.113000,0.114150,0.721667,0.667778,0.053889,0.900000,3,1.0802,0.7754,0.9264,10000,1743.8577,1765.0940,21.2363,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,16,10,40,4,standard,gmm,means,1,cb,16.6,2.0,ConvVAE28,0.733600,0.193137,0.243450,-0.050313,0.540463,0.745450,0.559950,0.185500,0.329550,0.320600,0.008950,0.750106,0.570200,0.193137,0.750106,0.556969,21.779549,10000,20000,9.118990,0.213676,9.100909,9.094171,12.685378,0.235652,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.105400,-0.001577,True,0.706900,0.100100,0.106100,0.100100,0.106100,0.662222,0.713889,-0.051667,0.900000,1,0.0599,0.7839,0.9264,10000,1749.0384,1770.8180,21.7795,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,16,10,40,4,standard,gmm,means,2,cb,17.0,2.1,ConvVAE28,0.706300,0.183512,0.240700,-0.057188,0.522788,0.729087,0.578100,0.150988,0.308906,0.298200,0.010706,0.723550,0.533200,0.183512,0.729087,0.545575,21.952529,10000,20000,9.105796,0.254080,9.086869,9.080131,12.872398,0.244790,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.097000,-0.001686,True,0.665300,0.095500,0.102900,0.105700,0.113600,0.592778,0.704444,-0.111667,0.900000,2,0.6810,0.6800,0.9264,10000,1748.6523,1770.6049,21.9525,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
mnist,60000,full,16,10,40,16,standard,gmm,means,0,cb,17.0,2.2,ConvVAE28,0.661900,0.085013,0.106900,-0.021887,0.576887,0.721850,0.612350,0.109500,0.323769,0.315550,0.008219,0.734475,0.637300,0.085013,0.734475,0.649462,8.953421,10000,20000,7.598919,2.931071,7.555549,7.548812,1.404609,0.402780,0.000000,0.840682,0.840682,ABSTAIN,0.000000e+00,0.000000e+00,0.092000,-0.001372,True,0.633100,0.093800,0.083600,0.093800,0.083600,0.566111,0.657222,-0.091111,0.900000,3,0.8972,0.6342,0.9264,10000,1640.2885,1649.2419,8.9534,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,16,10,40,16,standard,gmm,means,1,cb,17.0,2.2,ConvVAE28,0.610400,0.168750,0.169650,-0.000900,0.441650,0.557506,0.465000,0.092506,0.330081,0.332900,-0.002819,0.755531,0.648700,0.168750,0.755531,0.586781,9.119631,10000,20000,7.629051,3.085419,7.584781,7.578043,1.541588,0.260515,0.000007,0.907532,0.907524,ABSTAIN,0.000000e+00,0.000000e+00,0.099100,-0.001732,True,0.586500,0.095800,0.096450,0.095800,0.096450,0.618889,0.631111,-0.012222,0.900000,4,0.9945,0.7302,0.9264,10000,1646.6832,1655.8029,9.1196,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,16,10,40,16,standard,gmm,means,2,cb,17.1,2.3,ConvVAE28,0.449600,0.322869,0.369750,-0.046881,0.126731,0.694144,0.593350,0.100794,0.207969,0.214900,-0.006931,0.745544,0.639700,0.207969,0.745544,0.537575,9.163544,10000,20000,7.654489,3.031541,7.610530,7.603792,1.559752,0.166186,0.001140,0.959757,0.958617,ABSTAIN,0.000000e+00,0.000000e+00,0.103700,-0.001661,True,0.584700,0.094200,0.092950,0.101100,0.090350,0.526500,0.484000,0.042500,1.000000,2,0.5502,0.6142,0.9264,10000,1646.0170,1655.1805,9.1635,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
mnist,60000,full,16,10,40,64,standard,gmm,means,0,cb,17.2,2.4,ConvVAE28,0.770400,0.041069,0.047100,-0.006031,0.729331,0.243088,0.242850,0.000238,0.199656,0.206900,-0.007244,0.813187,0.797500,0.041069,0.813187,0.772119,1.199483,10000,20000,1.181150,1.566125,1.147101,1.140363,0.059120,0.521821,0.004017,0.146097,0.142080,CERTIFY,2.500000e-04,1.455877e-04,0.098000,-0.001714,True,0.458300,0.079100,0.087600,0.079100,0.087550,0.540625,0.829375,-0.288750,0.800000,2,0.5723,0.6321,0.9264,10000,1376.4009,1377.6003,1.1995,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,16,10,40,64,standard,gmm,means,1,cb,16.8,2.0,ConvVAE28,0.767900,0.052050,0.055050,-0.003000,0.715850,0.226950,0.219800,0.007150,0.229681,0.234300,-0.004619,0.806394,0.785700,0.052050,0.806394,0.754344,1.238837,10000,20000,1.192504,1.601990,1.158166,1.151428,0.087409,0.488642,0.003940,0.196320,0.192380,CERTIFY,1.500000e-04,7.010683e-05,0.098000,-0.001714,True,0.683500,0.093300,0.094000,0.093300,0.094000,0.660625,0.816875,-0.156250,0.800000,2,0.2470,0.5804,0.9264,10000,1378.8395,1380.0784,1.2388,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,16,10,40,64,standard,gmm,means,2,cb,16.7,2.0,ConvVAE28,0.746700,0.066725,0.068250,-0.001525,0.679975,0.256688,0.244900,0.011788,0.193438,0.191700,0.001738,0.813550,0.789600,0.066725,0.813550,0.746825,1.280773,10000,20000,1.252872,1.563290,1.218845,1.212107,0.068666,0.448117,0.010523,0.197716,0.187193,CERTIFY,2.000000e-04,5.432161e-05,0.097800,-0.001710,True,0.557900,0.083700,0.086500,0.083700,0.086500,0.580000,0.781875,-0.201875,0.800000,3,0.4598,0.5643,0.9264,10000,1382.2047,1383.4855,1.2808,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 16, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
mnist,60000,full,32,10,40,1,standard,gmm,means,0,cb,16.9,2.6,ConvVAE28,0.672300,0.255556,0.395300,-0.139744,0.416744,0.501400,0.539550,-0.038150,0.330306,0.304100,0.026206,0.769000,0.556800,0.255556,0.769000,0.513444,43.381909,10000,20000,9.206368,0.007660,9.195870,9.189132,34.192777,0.192506,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.103200,-0.001680,True,0.611800,0.097600,0.133350,0.097600,0.133350,0.620556,0.736667,-0.116111,0.900000,1,-0.0000,0.6656,0.9264,10000,1774.8749,1818.2568,43.3819,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,32,10,40,1,standard,gmm,means,1,cb,17.1,2.7,ConvVAE28,0.523000,0.271338,0.387950,-0.116613,0.251663,0.526825,0.585550,-0.058725,0.246512,0.276000,-0.029488,0.746225,0.522850,0.246512,0.746225,0.499713,42.732571,10000,20000,9.207392,0.007298,9.196936,9.190198,33.542372,0.184896,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.103200,-0.001680,True,0.541600,0.100800,0.129700,0.100800,0.129700,0.615000,0.647778,-0.032778,0.900000,1,0.0306,0.6491,0.9264,10000,1773.7452,1816.4778,42.7326,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,32,10,40,1,standard,gmm,means,2,cb,17.1,2.7,ConvVAE28,0.511300,0.122381,0.115100,0.007281,0.388919,0.639169,0.645100,-0.005931,0.310781,0.300350,0.010431,0.753487,0.526550,0.122381,0.753487,0.631106,42.534660,10000,20000,9.205449,0.008132,9.194897,9.188159,33.346501,0.326676,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.103200,-0.001680,True,0.628700,0.098900,0.138300,0.101000,0.080550,0.632778,0.628889,0.003889,0.900000,1,-0.0000,0.6684,0.9264,10000,1772.9911,1815.5258,42.5347,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 1, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
mnist,60000,full,32,10,40,4,standard,gmm,means,0,cb,17.0,2.5,ConvVAE28,0.383100,0.196844,0.229500,-0.032656,0.186256,0.647225,0.477500,0.169725,0.257106,0.256500,0.000606,0.754425,0.561850,0.196844,0.754425,0.557581,21.618607,10000,20000,9.095895,0.273034,9.076594,9.069856,12.548750,0.232347,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.097400,-0.001699,True,0.401600,0.094300,0.101200,0.094300,0.101200,0.473889,0.501111,-0.027222,0.900000,1,0.0021,0.5127,0.9264,10000,1745.9964,1767.6150,21.6186,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,32,10,40,4,standard,gmm,means,1,cb,17.1,3.2,ConvVAE28,0.175800,0.180431,0.159950,0.020481,-0.004631,0.696650,0.611750,0.084900,0.223806,0.229450,-0.005644,0.765775,0.603350,0.180431,0.765775,0.585344,22.702929,10000,20000,9.120588,0.207034,9.102654,9.095916,13.607013,0.247894,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.101000,-0.001731,True,0.206900,0.097500,0.105400,0.101300,0.106350,0.309167,0.373333,-0.064167,0.600000,2,0.6895,0.2706,0.9264,10000,1749.6115,1772.3145,22.7029,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,32,10,40,4,standard,gmm,means,2,cb,17.3,2.9,ConvVAE28,0.604600,0.208794,0.278350,-0.069556,0.395806,0.699075,0.513650,0.185425,0.260431,0.276450,-0.016019,0.739563,0.576900,0.208794,0.739563,0.530769,23.005244,10000,20000,9.117684,0.228097,9.099293,9.092555,13.912689,0.222433,0.000000,1.000000,1.000000,ABSTAIN,0.000000e+00,0.000000e+00,0.091500,-0.001325,True,0.630100,0.088000,0.105350,0.100300,0.074850,0.558333,0.640000,-0.081667,0.900000,2,0.3950,0.6510,0.9264,10000,1750.5597,1773.5649,23.0052,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 4, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
mnist,60000,full,32,10,40,16,standard,gmm,means,0,cb,17.2,2.8,ConvVAE28,0.201500,0.133994,0.131050,0.002944,0.067506,0.606537,0.515800,0.090737,0.208138,0.209900,-0.001763,0.732544,0.621900,0.133994,0.732544,0.598550,8.972503,10000,20000,7.572726,3.015809,7.528860,7.522122,1.450381,0.307392,0.000001,0.878719,0.878718,ABSTAIN,0.000000e+00,0.000000e+00,0.102700,-0.001697,True,0.217000,0.092600,0.083650,0.082700,0.083200,0.150000,0.260000,-0.110000,0.600000,2,0.2119,0.2268,0.9264,10000,1641.3964,1650.3689,8.9725,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,32,10,40,16,standard,gmm,means,1,cb,16.7,2.7,ConvVAE28,0.233500,0.100844,0.105200,-0.004356,0.132656,0.613862,0.501900,0.111962,0.173106,0.178050,-0.004944,0.751012,0.647500,0.100844,0.751012,0.650169,9.265207,10000,20000,7.703272,2.897918,7.660099,7.653361,1.611845,0.367857,0.000000,0.882605,0.882605,ABSTAIN,0.000000e+00,0.000000e+00,0.091300,-0.001305,True,0.274900,0.093000,0.084100,0.101000,0.091100,0.262857,0.344286,-0.081429,0.700000,2,0.2283,0.3058,0.9264,10000,1644.6919,1653.9572,9.2652,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,32,10,40,16,standard,gmm,means,2,cb,16.7,2.8,ConvVAE28,0.216800,0.087294,0.087900,-0.000606,0.129506,0.542344,0.455400,0.086944,0.225300,0.229050,-0.003750,0.755931,0.651550,0.087294,0.755931,0.668637,9.202821,10000,20000,7.644718,2.980623,7.601057,7.594319,1.608501,0.397502,0.000000,0.874326,0.874326,ABSTAIN,0.000000e+00,0.000000e+00,0.098000,-0.001714,True,0.216500,0.099500,0.090150,0.099500,0.090150,0.283571,0.327857,-0.044286,0.700000,1,-0.0000,0.2749,0.9264,10000,1644.9598,1654.1626,9.2028,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 16, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"
mnist,60000,full,32,10,40,64,standard,gmm,means,0,cb,17.1,2.6,ConvVAE28,0.678600,0.067056,0.065200,0.001856,0.611544,0.251550,0.238250,0.013300,0.152956,0.156800,-0.003844,0.764256,0.739600,0.067056,0.764256,0.697200,1.230326,10000,20000,1.192993,1.470015,1.159732,1.152994,0.077332,0.447246,0.009158,0.208512,0.199355,CERTIFY,4.000000e-04,3.452821e-04,0.100300,-0.001736,True,0.456800,0.090700,0.087550,0.095600,0.092500,0.513750,0.721875,-0.208125,0.800000,4,1.2488,0.6049,0.9264,10000,1375.6601,1376.8904,1.2303,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 0}"
mnist,60000,full,32,10,40,64,standard,gmm,means,1,cb,17.1,2.8,ConvVAE28,0.478000,0.167894,0.183150,-0.015256,0.310106,0.272719,0.264450,0.008269,0.204756,0.202850,0.001906,0.760356,0.750400,0.167894,0.760356,0.592462,1.222930,10000,20000,1.186493,1.499932,1.152984,1.146246,0.076684,0.261496,0.057286,0.343026,0.285740,CERTIFY,1.000000e-04,1.403189e-04,0.095300,-0.001612,True,0.364000,0.145300,0.140550,0.145300,0.140550,0.505000,0.646429,-0.141429,0.700000,2,0.1638,0.5425,0.9264,10000,1376.2026,1377.4255,1.2229,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 1}"
mnist,60000,full,32,10,40,64,standard,gmm,means,2,cb,17.3,2.5,ConvVAE28,0.748200,0.046381,0.053750,-0.007369,0.701819,0.215306,0.203700,0.011606,0.202194,0.206550,-0.004356,0.795112,0.773950,0.046381,0.795112,0.748731,1.220621,10000,20000,1.184631,1.534731,1.150837,1.144099,0.076522,0.505429,0.003615,0.174945,0.171330,CERTIFY,3.000000e-04,2.537582e-04,0.097700,-0.001707,True,0.471900,0.074500,0.085250,0.074700,0.085400,0.513125,0.773125,-0.260000,0.800000,3,0.6428,0.6143,0.9264,10000,1377.1186,1378.3392,1.2206,"{""K"": 10, ""M_mi"": 20000, ""S_diag"": 16, ""batch"": 256, ""beta"": 64, ""d"": 32, ""dataset"": ""mnist"", ""epochs"": 40, ""lr"": 0.001, ""map_family"": ""gmm"", ""map_fit"": ""means"", ""n_per_class"": ""full"", ""n_prior"": 20000, ""prior"": ""standard"", ""seed"": 2}"


==> anc/figures/extract_hero_data.py <==
"""Rebuild hero_data.json (the data behind Figure 2(b) and 2(c)) from the primary CSVs.

(b) native-rank sweep: band_width of every cell of panel == "native_rank" in the PPCA
    stress suite's per_condition.csv, keyed "<q_family>|<dimension>" in file order.
(c) 240-model grid: one point per row of the four scaled-grid CSVs, in the order
    fashion, svhn, mnist, cifar10, with x = Rbar - ln(N_mix), w = band_width,
    cert = (decision == "CERTIFY"), aq = A_q.

Usage:  python3 extract_hero_data.py [--check]   (--check compares with hero_data.json)
Paths are given relative to the supplement root via the environment variables
NATIVE_RANK_CSV and SCALE_DIR, with the supplement layout as default.
"""
import csv
import json
import math
import os
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
NR = Path(os.environ.get("NATIVE_RANK_CSV",
                         HERE.parent / "experiments_2026" / "exp21_ppca_stress_suite" / "per_condition.csv"))
SC = Path(os.environ.get("SCALE_DIR", HERE.parent / "experiments_scale"))


def build():
    b = {}
    for q in ("amortized_mlp", "amortized_linear"):
        for d in ("2", "5", "10", "20", "32"):
            b[f"{q}|{d}"] = []
    for r in csv.DictReader(NR.open()):
        key = f"{r['q_family']}|{r['dimension']}"
        if r["panel"] == "native_rank" and key in b:
            b[key].append(float(r["band_width"]))
    c = []
    for ds, fn in (("fashion", "s1_fashion.csv"), ("svhn", "s1_svhn.csv"),
                   ("mnist", "s2_mnist.csv"), ("cifar10", "s2_cifar10.csv")):
        for r in csv.DictReader((SC / fn).open()):
            c.append({"ds": ds, "x": float(r["Rbar"]) - math.log(float(r["N_mix"])),
                      "w": float(r["band_width"]), "cert": r["decision"] == "CERTIFY",
                      "aq": float(r["A_q"])})
    return {"c": c, "b": b}


if __name__ == "__main__":
    new = build()
    if "--check" in sys.argv:
        old = json.load(open(HERE / "hero_data.json"))
        ok_b = all(sorted(old["b"][k]) == sorted(new["b"][k]) for k in old["b"]) and old["b"].keys() == new["b"].keys()
        ok_c = len(old["c"]) == len(new["c"]) and all(
            o["ds"] == n["ds"] and abs(o["x"] - n["x"]) < 1e-9 and o["w"] == n["w"]
            and o["cert"] == n["cert"] and o["aq"] == n["aq"] for o, n in zip(old["c"], new["c"]))
        print(f"panel b identical (as multisets): {ok_b}; panel c identical (in order): {ok_c}")
        sys.exit(0 if ok_b and ok_c else 1)
    json.dump(new, open(HERE / "hero_data.json", "w"))
    print("wrote hero_data.json")


==> anc/figures/hero_data.json <==
{"c": [{"ds": "fashion", "x": 17.601703628023817, "w": 1.0, "cert": false, "aq": 0.153525}, {"ds": "fashion", "x": 18.424487628023815, "w": 1.0, "cert": false, "aq": 0.444925}, {"ds": "fashion", "x": 19.623340628023815, "w": 1.0, "cert": false, "aq": 0.349575}, {"ds": "fashion", "x": 9.689288628023817, "w": 0.999986, "cert": false, "aq": 0.094644}, {"ds": "fashion", "x": 9.935093628023818, "w": 0.999991, "cert": false, "aq": 0.104194}, {"ds": "fashion", "x": 9.521389628023815, "w": 0.999995, "cert": false, "aq": 0.175956}, {"ds": "fashion", "x": 3.9937196280238165, "w": 0.998425, "cert": false, "aq": 0.222969}, {"ds": "fashion", "x": 4.325112628023817, "w": 0.99761, "cert": false, "aq": 0.130131}, {"ds": "fashion", "x": 3.296423628023817, "w": 0.993307, "cert": false, "aq": 0.146687}, {"ds": "fashion", "x": -0.39827837197618443, "w": 0.900379, "cert": false, "aq": 0.150356}, {"ds": "fashion", "x": -0.04753137197618429, "w": 0.893861, "cert": false, "aq": 0.104625}, {"ds": "fashion", "x": 0.03978462802381699, "w": 0.889407, "cert": false, "aq": 0.079269}, {"ds": "fashion", "x": -3.1443183719761834, "w": 0.669892, "cert": false, "aq": 0.112794}, {"ds": "fashion", "x": -3.052282371976184, "w": 0.681136, "cert": false, "aq": 0.104319}, {"ds": "fashion", "x": -3.151457371976184, "w": 0.671053, "cert": false, "aq": 0.117763}, {"ds": "fashion", "x": -5.0927103719761835, "w": 0.47819, "cert": true, "aq": 0.086519}, {"ds": "fashion", "x": -5.217715371976183, "w": 0.352914, "cert": true, "aq": 0.047075}, {"ds": "fashion", "x": -5.168498371976184, "w": 0.406976, "cert": true, "aq": 0.048944}, {"ds": "fashion", "x": 18.262757628023817, "w": 1.0, "cert": false, "aq": 0.080944}, {"ds": "fashion", "x": 17.734764628023818, "w": 1.0, "cert": false, "aq": 0.051544}, {"ds": "fashion", "x": 19.383241628023818, "w": 1.0, "cert": false, "aq": 0.15525}, {"ds": "fashion", "x": 9.106323628023816, "w": 0.999995, "cert": false, "aq": 0.206956}, {"ds": "fashion", "x": 10.224471628023817, "w": 0.999981, "cert": false, "aq": 0.0365}, {"ds": "fashion", "x": 10.398922628023815, "w": 0.999999, "cert": false, "aq": 0.233775}, {"ds": "fashion", "x": 4.494153628023817, "w": 0.999374, "cert": false, "aq": 0.250256}, {"ds": "fashion", "x": 4.022574628023817, "w": 0.996774, "cert": false, "aq": 0.131031}, {"ds": "fashion", "x": 4.107845628023817, "w": 0.999217, "cert": false, "aq": 0.269612}, {"ds": "fashion", "x": -0.19702937197618375, "w": 0.914363, "cert": false, "aq": 0.159688}, {"ds": "fashion", "x": -0.5674543719761829, "w": 0.926031, "cert": false, "aq": 0.231575}, {"ds": "fashion", "x": 0.1847946280238162, "w": 0.877806, "cert": false, "aq": 0.039881}, {"ds": "fashion", "x": -3.340934371976184, "w": 0.54617, "cert": false, "aq": 0.035037}, {"ds": "fashion", "x": -3.415965371976184, "w": 0.673401, "cert": false, "aq": 0.157225}, {"ds": "fashion", "x": -3.1975233719761835, "w": 0.563146, "cert": false, "aq": 0.037194}, {"ds": "fashion", "x": -5.391883371976183, "w": 0.346702, "cert": true, "aq": 0.042463}, {"ds": "fashion", "x": -5.238591371976184, "w": 0.421717, "cert": true, "aq": 0.069444}, {"ds": "fashion", "x": -5.291162371976183, "w": 0.410812, "cert": true, "aq": 0.06375}, {"ds": "fashion", "x": 19.520118628023816, "w": 1.0, "cert": false, "aq": 0.150537}, {"ds": "fashion", "x": 19.398483628023815, "w": 1.0, "cert": false, "aq": 0.141637}, {"ds": "fashion", "x": 19.387371628023818, "w": 1.0, "cert": false, "aq": 0.088962}, {"ds": "fashion", "x": 10.965121628023816, "w": 0.999998, "cert": false, "aq": 0.125825}, {"ds": "fashion", "x": 10.617439628023817, "w": 0.999998, "cert": false, "aq": 0.166956}, {"ds": "fashion", "x": 10.363057628023817, "w": 0.999996, "cert": false, "aq": 0.12425}, {"ds": "fashion", "x": 4.653876628023816, "w": 0.996797, "cert": false, "aq": 0.081437}, {"ds": "fashion", "x": 4.381441628023817, "w": 0.993029, "cert": false, "aq": 0.026119}, {"ds": "fashion", "x": 4.472793628023817, "w": 0.998151, "cert": false, "aq": 0.166956}, {"ds": "fashion", "x": 0.1462966280238156, "w": 0.881765, "cert": false, "aq": 0.088094}, {"ds": "fashion", "x": 0.6694776280238166, "w": 0.911637, "cert": false, "aq": 0.081712}, {"ds": "fashion", "x": 0.1559156280238163, "w": 0.868598, "cert": false, "aq": 0.074456}, {"ds": "fashion", "x": -3.0588743719761835, "w": 0.550765, "cert": false, "aq": 0.071381}, {"ds": "fashion", "x": -2.6044603719761836, "w": 0.658471, "cert": false, "aq": 0.133988}, {"ds": "fashion", "x": -2.611960371976184, "w": 0.672843, "cert": false, "aq": 0.141788}, {"ds": "fashion", "x": -4.914378371976183, "w": 0.407344, "cert": true, "aq": 0.074194}, {"ds": "fashion", "x": -4.971273371976183, "w": 0.393227, "cert": true, "aq": 0.08145}, {"ds": "fashion", "x": -5.094488371976183, "w": 0.349844, "cert": true, "aq": 0.055563}, {"ds": "fashion", "x": 19.831147628023817, "w": 1.0, "cert": false, "aq": 0.123956}, {"ds": "fashion", "x": 19.985590628023818, "w": 1.0, "cert": false, "aq": 0.023637}, {"ds": "fashion", "x": 19.470654628023816, "w": 1.0, "cert": false, "aq": 0.026306}, {"ds": "fashion", "x": 10.971278628023818, "w": 0.999996, "cert": false, "aq": 0.095062}, {"ds": "fashion", "x": 10.352266628023816, "w": 0.999994, "cert": false, "aq": 0.1025}, {"ds": "fashion", "x": 10.569595628023816, "w": 0.999987, "cert": false, "aq": 0.039912}, {"ds": "fashion", "x": 4.331079628023817, "w": 0.994743, "cert": false, "aq": 0.062344}, {"ds": "fashion", "x": 3.797403628023817, "w": 0.989069, "cert": false, "aq": 0.036419}, {"ds": "fashion", "x": 4.881477628023816, "w": 0.9956, "cert": false, "aq": 0.022013}, {"ds": "fashion", "x": 0.4144196280238166, "w": 0.873143, "cert": false, "aq": 0.05615}, {"ds": "fashion", "x": 0.265345628023816, "w": 0.854943, "cert": false, "aq": 0.045381}, {"ds": "fashion", "x": 0.22911362802381596, "w": 0.827802, "cert": false, "aq": 0.013969}, {"ds": "fashion", "x": -2.8574703719761834, "w": 0.615952, "cert": false, "aq": 0.129912}, {"ds": "fashion", "x": -2.8082343719761838, "w": 0.770462, "cert": false, "aq": 0.282637}, {"ds": "fashion", "x": -2.977792371976183, "w": 0.495472, "cert": true, "aq": 0.043675}, {"ds": "fashion", "x": -4.926326371976184, "w": 0.327001, "cert": true, "aq": 0.040269}, {"ds": "fashion", "x": -4.9023133719761836, "w": 0.336279, "cert": true, "aq": 0.034869}, {"ds": "fashion", "x": -5.049353371976183, "w": 0.378473, "cert": true, "aq": 0.079781}, {"ds": "svhn", "x": -4.18108782945882, "w": 0.68499, "cert": false, "aq": 0.178953}, {"ds": "svhn", "x": -4.495573829458819, "w": 0.553869, "cert": false, "aq": 0.078797}, {"ds": "svhn", "x": -4.178435829458819, "w": 0.530452, "cert": false, "aq": 0.069986}, {"ds": "svhn", "x": -6.393189829458819, "w": 0.374704, "cert": true, "aq": 0.075871}, {"ds": "svhn", "x": -6.611588829458819, "w": 0.255687, "cert": true, "aq": 0.011668}, {"ds": "svhn", "x": -6.545035829458819, "w": 0.291887, "cert": true, "aq": 0.027555}, {"ds": "svhn", "x": -8.00260982945882, "w": 0.251525, "cert": true, "aq": 0.050227}, {"ds": "svhn", "x": -8.330875829458819, "w": 0.17693, "cert": true, "aq": 0.033989}, {"ds": "svhn", "x": -8.08449482945882, "w": 0.287602, "cert": true, "aq": 0.071182}, {"ds": "svhn", "x": -8.93484482945882, "w": 0.222647, "cert": true, "aq": 0.080394}, {"ds": "svhn", "x": -8.93653082945882, "w": 0.196549, "cert": true, "aq": 0.073878}, {"ds": "svhn", "x": -8.858206829458819, "w": 0.197084, "cert": true, "aq": 0.058099}, {"ds": "svhn", "x": -9.423087829458819, "w": 0.236472, "cert": true, "aq": 0.171904}, {"ds": "svhn", "x": -9.310835829458819, "w": 0.203286, "cert": true, "aq": 0.110575}, {"ds": "svhn", "x": -9.270649829458819, "w": 0.183941, "cert": true, "aq": 0.063979}, {"ds": "svhn", "x": -9.73576882945882, "w": 0.228332, "cert": true, "aq": 0.176739}, {"ds": "svhn", "x": -9.714669829458819, "w": 0.164263, "cert": true, "aq": 0.089056}, {"ds": "svhn", "x": -9.66232682945882, "w": 0.182661, "cert": true, "aq": 0.085565}, {"ds": "svhn", "x": -4.3824138294588195, "w": 0.596367, "cert": false, "aq": 0.087042}, {"ds": "svhn", "x": -4.0748508294588195, "w": 0.836333, "cert": false, "aq": 0.354799}, {"ds": "svhn", "x": -4.11233682945882, "w": 0.798689, "cert": false, "aq": 0.347735}, {"ds": "svhn", "x": -6.5747298294588195, "w": 0.355464, "cert": true, "aq": 0.070394}, {"ds": "svhn", "x": -6.52678882945882, "w": 0.327926, "cert": true, "aq": 0.049564}, {"ds": "svhn", "x": -6.70611382945882, "w": 0.520629, "cert": false, "aq": 0.20463}, {"ds": "svhn", "x": -7.988874829458819, "w": 0.167323, "cert": true, "aq": 0.012468}, {"ds": "svhn", "x": -8.10362082945882, "w": 0.459215, "cert": true, "aq": 0.237746}, {"ds": "svhn", "x": -8.16134282945882, "w": 0.339324, "cert": true, "aq": 0.14209}, {"ds": "svhn", "x": -8.90946082945882, "w": 0.161341, "cert": true, "aq": 0.040642}, {"ds": "svhn", "x": -8.88993082945882, "w": 0.228942, "cert": true, "aq": 0.058539}, {"ds": "svhn", "x": -8.98062582945882, "w": 0.176296, "cert": true, "aq": 0.063724}, {"ds": "svhn", "x": -9.256562829458819, "w": 0.218072, "cert": true, "aq": 0.101409}, {"ds": "svhn", "x": -9.28884782945882, "w": 0.221366, "cert": true, "aq": 0.122597}, {"ds": "svhn", "x": -9.337713829458819, "w": 0.171998, "cert": true, "aq": 0.078778}, {"ds": "svhn", "x": -9.63905882945882, "w": 0.25275, "cert": true, "aq": 0.216412}, {"ds": "svhn", "x": -9.71237782945882, "w": 0.176765, "cert": true, "aq": 0.104535}, {"ds": "svhn", "x": -9.688090829458819, "w": 0.245337, "cert": true, "aq": 0.190763}, {"ds": "svhn", "x": -2.9483528294588197, "w": 0.774801, "cert": false, "aq": 0.151434}, {"ds": "svhn", "x": -2.9216308294588194, "w": 0.643855, "cert": false, "aq": 0.024415}, {"ds": "svhn", "x": -2.9399688294588193, "w": 0.723887, "cert": false, "aq": 0.087849}, {"ds": "svhn", "x": -6.254514829458819, "w": 0.306435, "cert": true, "aq": 0.029406}, {"ds": "svhn", "x": -6.34666082945882, "w": 0.305101, "cert": true, "aq": 0.03015}, {"ds": "svhn", "x": -6.288083829458819, "w": 0.512687, "cert": false, "aq": 0.18163}, {"ds": "svhn", "x": -7.874270829458819, "w": 0.20406, "cert": true, "aq": 0.030129}, {"ds": "svhn", "x": -7.8611648294588194, "w": 0.422932, "cert": true, "aq": 0.196782}, {"ds": "svhn", "x": -7.783813829458819, "w": 0.375427, "cert": true, "aq": 0.107118}, {"ds": "svhn", "x": -8.857252829458819, "w": 0.151906, "cert": true, "aq": 0.03562}, {"ds": "svhn", "x": -8.887330829458818, "w": 0.140405, "cert": true, "aq": 0.025788}, {"ds": "svhn", "x": -8.90750582945882, "w": 0.148125, "cert": true, "aq": 0.029718}, {"ds": "svhn", "x": -9.23355982945882, "w": 0.189686, "cert": true, "aq": 0.091496}, {"ds": "svhn", "x": -9.248366829458819, "w": 0.20476, "cert": true, "aq": 0.090235}, {"ds": "svhn", "x": -9.28591982945882, "w": 0.200031, "cert": true, "aq": 0.093973}, {"ds": "svhn", "x": -9.664597829458819, "w": 0.218056, "cert": true, "aq": 0.146798}, {"ds": "svhn", "x": -9.685866829458819, "w": 0.22443, "cert": true, "aq": 0.161402}, {"ds": "svhn", "x": -9.67932382945882, "w": 0.2057, "cert": true, "aq": 0.122926}, {"ds": "svhn", "x": -3.3133198294588198, "w": 0.84131, "cert": false, "aq": 0.273894}, {"ds": "svhn", "x": -3.082511829458819, "w": 0.593826, "cert": false, "aq": 0.012206}, {"ds": "svhn", "x": -3.3484818294588194, "w": 0.692288, "cert": false, "aq": 0.089745}, {"ds": "svhn", "x": -6.404562829458819, "w": 0.359896, "cert": true, "aq": 0.055737}, {"ds": "svhn", "x": -6.48385582945882, "w": 0.3391, "cert": true, "aq": 0.052363}, {"ds": "svhn", "x": -6.49616082945882, "w": 0.488077, "cert": true, "aq": 0.137081}, {"ds": "svhn", "x": -7.90693182945882, "w": 0.281733, "cert": true, "aq": 0.052212}, {"ds": "svhn", "x": -8.00813082945882, "w": 0.230692, "cert": true, "aq": 0.047542}, {"ds": "svhn", "x": -8.030720829458819, "w": 0.218235, "cert": true, "aq": 0.038155}, {"ds": "svhn", "x": -8.855299829458819, "w": 0.175533, "cert": true, "aq": 0.03155}, {"ds": "svhn", "x": -8.86157582945882, "w": 0.199487, "cert": true, "aq": 0.06287}, {"ds": "svhn", "x": -8.898110829458819, "w": 0.214503, "cert": true, "aq": 0.075698}, {"ds": "svhn", "x": -9.21812682945882, "w": 0.222415, "cert": true, "aq": 0.072951}, {"ds": "svhn", "x": -9.323294829458819, "w": 0.222285, "cert": true, "aq": 0.121418}, {"ds": "svhn", "x": -9.30547482945882, "w": 0.222802, "cert": true, "aq": 0.141117}, {"ds": "svhn", "x": -9.64268082945882, "w": 0.225707, "cert": true, "aq": 0.118009}, {"ds": "svhn", "x": -9.64855782945882, "w": 0.193063, "cert": true, "aq": 0.109675}, {"ds": "svhn", "x": -9.65606182945882, "w": 0.242447, "cert": true, "aq": 0.164103}, {"ds": "mnist", "x": 28.070695628023817, "w": 1.0, "cert": false, "aq": 0.745056}, {"ds": "mnist", "x": 28.302451628023814, "w": 1.0, "cert": false, "aq": 0.73105}, {"ds": "mnist", "x": 28.78728362802382, "w": 1.0, "cert": false, "aq": 0.728087}, {"ds": "mnist", "x": 12.025937628023815, "w": 1.0, "cert": false, "aq": 0.162625}, {"ds": "mnist", "x": 12.569208628023816, "w": 1.0, "cert": false, "aq": 0.193137}, {"ds": "mnist", "x": 12.742188628023815, "w": 1.0, "cert": false, "aq": 0.183512}, {"ds": "mnist", "x": -0.2569193719761831, "w": 0.840682, "cert": false, "aq": 0.085013}, {"ds": "mnist", "x": -0.09070937197618356, "w": 0.907524, "cert": false, "aq": 0.16875}, {"ds": "mnist", "x": -0.04679637197618369, "w": 0.958617, "cert": false, "aq": 0.322869}, {"ds": "mnist", "x": -8.010857371976183, "w": 0.14208, "cert": true, "aq": 0.041069}, {"ds": "mnist", "x": -7.971503371976183, "w": 0.19238, "cert": true, "aq": 0.05205}, {"ds": "mnist", "x": -7.929567371976184, "w": 0.187193, "cert": true, "aq": 0.066725}, {"ds": "mnist", "x": 34.17156862802382, "w": 1.0, "cert": false, "aq": 0.255556}, {"ds": "mnist", "x": 33.52223062802382, "w": 1.0, "cert": false, "aq": 0.271338}, {"ds": "mnist", "x": 33.324319628023815, "w": 1.0, "cert": false, "aq": 0.122381}, {"ds": "mnist", "x": 12.408266628023817, "w": 1.0, "cert": false, "aq": 0.196844}, {"ds": "mnist", "x": 13.492588628023817, "w": 1.0, "cert": false, "aq": 0.180431}, {"ds": "mnist", "x": 13.794903628023818, "w": 1.0, "cert": false, "aq": 0.208794}, {"ds": "mnist", "x": -0.23783737197618393, "w": 0.878718, "cert": false, "aq": 0.133994}, {"ds": "mnist", "x": 0.05486662802381659, "w": 0.882605, "cert": false, "aq": 0.100844}, {"ds": "mnist", "x": -0.007519371976183464, "w": 0.874326, "cert": false, "aq": 0.087294}, {"ds": "mnist", "x": -7.980014371976184, "w": 0.199355, "cert": true, "aq": 0.067056}, {"ds": "mnist", "x": -7.987410371976184, "w": 0.28574, "cert": true, "aq": 0.167894}, {"ds": "mnist", "x": -7.989719371976184, "w": 0.17133, "cert": true, "aq": 0.046381}, {"ds": "cifar10", "x": 2.484141628023817, "w": 0.968043, "cert": false, "aq": 0.03305}, {"ds": "cifar10", "x": 2.0748236280238164, "w": 0.964898, "cert": false, "aq": 0.065869}, {"ds": "cifar10", "x": 1.953805628023817, "w": 0.965638, "cert": false, "aq": 0.079412}, {"ds": "cifar10", "x": -5.724098371976184, "w": 0.262719, "cert": true, "aq": 0.102406}, {"ds": "cifar10", "x": -5.640687371976183, "w": 0.286789, "cert": true, "aq": 0.105475}, {"ds": "cifar10", "x": -5.738257371976184, "w": 0.24611, "cert": true, "aq": 0.073181}, {"ds": "cifar10", "x": -8.475563371976184, "w": 0.168688, "cert": true, "aq": 0.088131}, {"ds": "cifar10", "x": -8.402875371976183, "w": 0.164539, "cert": true, "aq": 0.074844}, {"ds": "cifar10", "x": -8.425074371976184, "w": 0.147511, "cert": true, "aq": 0.083644}, {"ds": "cifar10", "x": -9.210325371976184, "w": 0.002904, "cert": true, "aq": 0.074931}, {"ds": "cifar10", "x": -9.210330371976184, "w": 1e-05, "cert": true, "aq": 0.0}, {"ds": "cifar10", "x": -9.210336371976183, "w": 4e-06, "cert": true, "aq": 0.0}, {"ds": "cifar10", "x": 2.484141628023817, "w": 0.964072, "cert": false, "aq": 0.016831}, {"ds": "cifar10", "x": 2.0748236280238164, "w": 0.957765, "cert": false, "aq": 0.037362}, {"ds": "cifar10", "x": 1.953805628023817, "w": 0.947102, "cert": false, "aq": 0.01355}, {"ds": "cifar10", "x": -5.724098371976184, "w": 0.140727, "cert": true, "aq": 0.017231}, {"ds": "cifar10", "x": -5.640687371976183, "w": 0.18499, "cert": true, "aq": 0.031356}, {"ds": "cifar10", "x": -5.738257371976184, "w": 0.142462, "cert": true, "aq": 0.012431}, {"ds": "cifar10", "x": -8.475563371976184, "w": 0.098496, "cert": true, "aq": 0.024375}, {"ds": "cifar10", "x": -8.402875371976183, "w": 0.106652, "cert": true, "aq": 0.026275}, {"ds": "cifar10", "x": -8.425074371976184, "w": 0.092248, "cert": true, "aq": 0.028163}, {"ds": "cifar10", "x": -9.210325371976184, "w": 0.000127, "cert": true, "aq": 0.000131}, {"ds": "cifar10", "x": -9.210330371976184, "w": 0.000844, "cert": true, "aq": 0.008644}, {"ds": "cifar10", "x": -9.210336371976183, "w": 4e-06, "cert": true, "aq": 0.0}, {"ds": "cifar10", "x": 2.5774296280238165, "w": 0.9717, "cert": false, "aq": 0.036894}, {"ds": "cifar10", "x": 2.336919628023816, "w": 0.995116, "cert": false, "aq": 0.299362}, {"ds": "cifar10", "x": 1.9837826280238158, "w": 0.970039, "cert": false, "aq": 0.099506}, {"ds": "cifar10", "x": -5.822222371976183, "w": 0.383279, "cert": true, "aq": 0.227506}, {"ds": "cifar10", "x": -5.6671503719761835, "w": 0.209657, "cert": true, "aq": 0.036931}, {"ds": "cifar10", "x": -5.768813371976184, "w": 0.342856, "cert": true, "aq": 0.166506}, {"ds": "cifar10", "x": -8.477332371976184, "w": 0.139585, "cert": true, "aq": 0.057838}, {"ds": "cifar10", "x": -8.405790371976183, "w": 0.138275, "cert": true, "aq": 0.058856}, {"ds": "cifar10", "x": -8.488433371976184, "w": 0.162512, "cert": true, "aq": 0.075106}, {"ds": "cifar10", "x": -9.210318371976184, "w": 0.004906, "cert": true, "aq": 0.832731}, {"ds": "cifar10", "x": -9.210338371976183, "w": 2e-06, "cert": true, "aq": 0.0}, {"ds": "cifar10", "x": -9.210328371976184, "w": 0.004074, "cert": true, "aq": 0.2244}, {"ds": "cifar10", "x": 2.5774296280238165, "w": 0.969493, "cert": false, "aq": 0.0264}, {"ds": "cifar10", "x": 2.336919628023816, "w": 0.979832, "cert": false, "aq": 0.111613}, {"ds": "cifar10", "x": 1.9837826280238158, "w": 0.963678, "cert": false, "aq": 0.069044}, {"ds": "cifar10", "x": -5.822222371976183, "w": 0.265877, "cert": true, "aq": 0.084206}, {"ds": "cifar10", "x": -5.6671503719761835, "w": 0.190049, "cert": true, "aq": 0.026606}, {"ds": "cifar10", "x": -5.768813371976184, "w": 0.240989, "cert": true, "aq": 0.065494}, {"ds": "cifar10", "x": -8.477332371976184, "w": 0.104922, "cert": true, "aq": 0.029306}, {"ds": "cifar10", "x": -8.405790371976183, "w": 0.10574, "cert": true, "aq": 0.031219}, {"ds": "cifar10", "x": -8.488433371976184, "w": 0.098711, "cert": true, "aq": 0.022394}, {"ds": "cifar10", "x": -9.210318371976184, "w": 0.000178, "cert": true, "aq": 0.000181}, {"ds": "cifar10", "x": -9.210338371976183, "w": 2e-06, "cert": true, "aq": 0.0}, {"ds": "cifar10", "x": -9.210328371976184, "w": 0.003551, "cert": true, "aq": 0.156831}, {"ds": "cifar10", "x": 1.8330836280238163, "w": 0.991789, "cert": false, "aq": 0.307513}, {"ds": "cifar10", "x": 2.0187116280238158, "w": 0.985439, "cert": false, "aq": 0.201387}, {"ds": "cifar10", "x": 1.706354628023817, "w": 0.972018, "cert": false, "aq": 0.1513}, {"ds": "cifar10", "x": -5.756244371976184, "w": 0.358821, "cert": true, "aq": 0.162306}, {"ds": "cifar10", "x": -5.879906371976183, "w": 0.279965, "cert": true, "aq": 0.110662}, {"ds": "cifar10", "x": -5.877518371976183, "w": 0.272079, "cert": true, "aq": 0.082975}, {"ds": "cifar10", "x": -8.429622371976183, "w": 0.116582, "cert": true, "aq": 0.066019}, {"ds": "cifar10", "x": -8.493603371976183, "w": 0.090629, "cert": true, "aq": 0.027338}, {"ds": "cifar10", "x": -8.518544371976184, "w": 0.106159, "cert": true, "aq": 0.030738}, {"ds": "cifar10", "x": -9.210334371976183, "w": 4.6e-05, "cert": true, "aq": 4.4e-05}, {"ds": "cifar10", "x": -9.210331371976183, "w": 3.7e-05, "cert": true, "aq": 1.9e-05}, {"ds": "cifar10", "x": -9.210306371976184, "w": 0.007732, "cert": true, "aq": 0.666094}, {"ds": "cifar10", "x": 1.8330836280238163, "w": 0.953914, "cert": false, "aq": 0.05245}, {"ds": "cifar10", "x": 2.0187116280238158, "w": 0.965041, "cert": false, "aq": 0.0682}, {"ds": "cifar10", "x": 1.706354628023817, "w": 0.951966, "cert": false, "aq": 0.062662}, {"ds": "cifar10", "x": -5.756244371976184, "w": 0.174773, "cert": true, "aq": 0.018863}, {"ds": "cifar10", "x": -5.879906371976183, "w": 0.182664, "cert": true, "aq": 0.035319}, {"ds": "cifar10", "x": -5.877518371976183, "w": 0.207017, "cert": true, "aq": 0.03855}, {"ds": "cifar10", "x": -8.429622371976183, "w": 0.062737, "cert": true, "aq": 0.015738}, {"ds": "cifar10", "x": -8.493603371976183, "w": 0.054683, "cert": true, "aq": 0.0067}, {"ds": "cifar10", "x": -8.518544371976184, "w": 0.082704, "cert": true, "aq": 0.016137}, {"ds": "cifar10", "x": -9.210334371976183, "w": 6e-06, "cert": true, "aq": 0.0}, {"ds": "cifar10", "x": -9.210331371976183, "w": 9e-06, "cert": true, "aq": 0.0}, {"ds": "cifar10", "x": -9.210306371976184, "w": 0.005727, "cert": true, "aq": 0.142237}], "b": {"amortized_mlp|2": [0.1060521324246408, 0.2308955865866959, 0.1060806631811049, 0.1237331929842706, 0.2482313354205335, 0.1159840545697702, 0.1256965052283243, 0.2397270962862892, 0.1162206129379477, 0.1103973233902972, 0.2415450815463188, 0.1113839609385662, 0.1358735330226874, 0.2530304179463208, 0.1212948113752419], "amortized_mlp|5": [0.1918733298599307, 0.3133685987911693, 0.1834308100678089, 0.1943077263505318, 0.318295716061123, 0.1921594291219255, 0.1829520302599286, 0.2962709938859331, 0.1766362725081789, 0.2158110537366576, 0.3441462592140746, 0.2076254822710578, 0.1892631326156837, 0.3090730055403077, 0.1850020332297401], "amortized_mlp|10": [0.2312400909464734, 0.312411138370132, 0.2247899671761322, 0.2519672538192272, 0.3370942548253175, 0.2441954421641217, 0.2457464219838503, 0.3309451856548926, 0.2401254452315623, 0.258300280097945, 0.34361346329841, 0.2510682647132595, 0.254630943873758, 0.3392089798516908, 0.251426825143543], "amortized_mlp|20": [0.3157216055058981, 0.3634557040033505, 0.2956665785927661, 0.3670360558689006, 0.418515643351223, 0.3423991372918478, 0.3765302369415274, 0.4277444236399973, 0.3541208734863313, 0.3499032384323004, 0.4007945027345473, 0.3325489309007956, 0.3684264821714705, 0.4241305994503707, 0.3635015606095675], "amortized_mlp|32": [0.359239695632183, 0.3993860621531787, 0.3593758286256402, 0.4131917639296268, 0.4516169163699349, 0.4083717759813055, 0.4487764450933708, 0.4874406837483374, 0.4386396116707555, 0.4050450131759411, 0.4463625742104016, 0.4109613109861004, 0.3897215582560108, 0.4340000844375731, 0.369802310142582], "amortized_linear|2": [0.9435364086782656, 0.9838435730396448, 0.9433251216937476, 0.9468780523186274, 0.9831737675632932, 0.945474598869677, 0.9480166298449338, 0.9821225010082868, 0.9462407955730252, 0.9450109837634276, 0.9838851621837504, 0.9452734107292896, 0.9491668210803256, 0.9840516100387264, 0.9456755399092074], "amortized_linear|5": [0.9944934352723191, 0.9989505590997482, 0.9941429597304612, 0.9945687114062822, 0.9990498890043276, 0.9944892033314509, 0.9949097082832488, 0.9990984602211126, 0.9946486875026164, 0.9948631418676568, 0.9990595926921996, 0.994561133884138, 0.9946318391979936, 0.9990244913213095, 0.9944833797093496], "amortized_linear|10": [0.9996774094547826, 0.999936617534986, 0.9996480705086248, 0.999673187322286, 0.9999371221137998, 0.9996431198085258, 0.9996922082698236, 0.9999414082473996, 0.9996700093276516, 0.9996983200283944, 0.9999413191859204, 0.9996703731295652, 0.9996918397701544, 0.9999362600347754, 0.9996835879527196], "amortized_linear|20": [0.9999979900012972, 0.999999478832158, 0.9999971005902268, 0.9999978441070378, 0.9999994302740663, 0.9999967483609228, 0.9999982334132256, 0.9999995131236458, 0.9999974408845096, 0.9999980934109453, 0.9999995259864692, 0.9999974657298516, 0.9999979806074832, 0.99999948678103, 0.999997796381926], "amortized_linear|32": [0.999999999528436, 0.999999999930994, 0.9999999994927068, 0.999999999249614, 0.9999999998989544, 0.999999999129508, 0.9999999996401204, 0.9999999999474002, 0.9999999995023005, 0.9999999995547748, 0.9999999999450416, 0.9999999995984412, 0.9999999994368288, 0.9999999999174898, 0.999999999020702]}}

==> anc/figures/make_hero_bc.py <==
"""Figure 2 panels (b) and (c).

(b) native-rank sweep (experiments_2026/exp21_ppca_stress_suite/per_condition.csv):
    reconstruction-side band width against latent dimension, trained mean-field MLP
    encoder vs trained linear encoder, 15 cells per rank.
(c) 240-model grid (experiments_scale/s*.csv): band width against
    Rbar - log N; Theorem 3(e) forbids certification right of log 2.
Data are read from hero_data.json, which was extracted verbatim from those CSVs.
"""
import json, math
import matplotlib
matplotlib.use("pdf")
import matplotlib.pyplot as plt
matplotlib.rcParams.update({
    "pdf.fonttype": 42, "ps.fonttype": 42,
    "font.family": "serif", "font.serif": ["Times New Roman", "Times", "Nimbus Roman", "DejaVu Serif"],
    "font.size": 8, "axes.labelsize": 8, "axes.titlesize": 8.5, "legend.fontsize": 7,
    "xtick.labelsize": 7, "ytick.labelsize": 7, "axes.linewidth": 0.6,
    "xtick.major.width": 0.6, "ytick.major.width": 0.6,
    "mathtext.fontset": "stix",
})
BLUE, ORANGE, GREY = "#1f5fa8", "#e07b00", "#9a9a9a"
D = json.load(open("hero_data.json"))
fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(5.5, 1.9), gridspec_kw={"wspace": 0.34})

# (b)
dims = [2, 5, 10, 20, 32]
for q, col, lab, mk, dx in (("amortized_mlp", BLUE, "trained MLP encoder", "o", -0.06),
                             ("amortized_linear", ORANGE, "trained linear encoder", "s", 0.06)):
    for i, d in enumerate(dims):
        ws = D["b"][f"{q}|{d}"]
        xs = [i + dx] * len(ws)
        ax1.scatter(xs, ws, s=9, color=col, marker=mk, alpha=0.75, linewidths=0,
                    label=lab if i == 0 else None, zorder=3)
ax1.axhline(0.5, color="k", lw=0.7, ls="--", zorder=1)
ax1.text(-0.42, 0.515, r"$w^{*}\!=\!0.5$", ha="left", va="bottom", fontsize=7)
ax1.set_xticks(range(len(dims)), [str(d) for d in dims])
ax1.set_xlabel("latent dimension $d$")
ax1.set_ylabel("certified band width")
ax1.set_ylim(0, 1.06); ax1.set_xlim(-0.5, 4.5)
ax1.text(2.0, 0.88, "trained linear encoder: 0/75 certify", color=ORANGE,
         ha="center", va="top", fontsize=7)
ax1.text(2.0, 0.08, "trained MLP encoder: 75/75 certify", color=BLUE,
         ha="center", va="bottom", fontsize=7)
ax1.set_title("(b) certified on trained encoders", loc="left")

# (c)
pts = D["c"]
L2 = math.log(2)
ax2.axvspan(L2, 36, color="#eeeeee", zorder=0)
ax2.axvline(L2, color="k", lw=0.7, zorder=1)
ab = [p for p in pts if not p["cert"]]
ce = [p for p in pts if p["cert"]]
ax2.scatter([p["x"] for p in ab], [p["w"] for p in ab], s=7, color=GREY, alpha=0.6,
            linewidths=0, label="abstains", zorder=2)
ax2.scatter([p["x"] for p in ce], [p["w"] for p in ce], s=9, color=BLUE, alpha=0.85,
            linewidths=0, label="certifies", zorder=3)
ax2.axhline(0.5, color="k", lw=0.7, ls="--", zorder=1)
n_right = sum(1 for p in pts if p["x"] > L2)
n_right_cert = sum(1 for p in ce if p["x"] > L2)
ax2.text(20, 0.18, f"Theorem 3(e):\ncertification impossible\n{n_right} models, {n_right_cert} certify",
         ha="center", va="center", fontsize=7)
ax2.set_xlabel(r"$\bar R-\log N$ (nats)")
ax2.set_ylim(0, 1.06); ax2.set_xlim(-11, 36)
ax2.legend(loc="center right", bbox_to_anchor=(0.99, 0.72), frameon=False,
           handletextpad=0.1, borderaxespad=0.1, markerscale=1.4)
ax2.set_title(f"(c) predicted in advance ({len(pts)} models)", loc="left")
for ax in (ax1, ax2):
    ax.spines["top"].set_visible(False); ax.spines["right"].set_visible(False)
fig.savefig("fig_hero_bc.pdf", bbox_inches="tight", pad_inches=0.02)
print("wrote fig_hero_bc.pdf;", f"right of line: {n_right}, certifying there: {n_right_cert}")


==> anc/paper/main_source.txt <==
\documentclass{article}
\usepackage[T1]{fontenc}
\usepackage{iclr2027_conference,times}
\usepackage{amsmath,amssymb,amsthm,mathtools}
\usepackage{booktabs,graphicx,microtype}
\usepackage[hidelinks]{hyperref}
\usepackage{url}

\setlength{\textfloatsep}{8pt plus 2pt minus 3pt}
\setlength{\abovecaptionskip}{3pt}

\newtheorem{theorem}{Theorem}
\newtheorem{lemma}{Lemma}
\newtheorem{proposition}{Proposition}
\newtheorem{corollary}{Corollary}
\newtheorem{definition}{Definition}
\theoremstyle{remark}
\newtheorem{remark}{Remark}

\usepackage{tcolorbox}
\tcbuselibrary{breakable}
\tcbset{
  thmbox/.style={breakable, colback=gray!6, colframe=black!45,
    boxrule=0.4pt, arc=1.5pt, boxsep=0pt, left=5pt, right=5pt, top=0.5pt, bottom=1pt,
    before skip=4pt plus 1pt minus 2pt, after skip=4pt plus 1pt minus 2pt, parbox=false},
  protocolbox/.style={thmbox, colback=teal!5, colframe=teal!60!black,
    title={Protocol: Certify-or-Measure}, fonttitle=\bfseries\small, coltitle=black,
    colbacktitle=teal!12, toptitle=0.5pt, bottomtitle=0.5pt, top=2pt, bottom=2pt},
  precommitbox/.style={colback=gray!4, colframe=black!55, boxrule=0.4pt, arc=1pt,
    boxsep=0pt, left=4pt, right=4pt, top=2pt, bottom=0pt, fonttitle=\footnotesize,
    coltitle=black, colbacktitle=gray!15, toptitle=1pt, bottomtitle=1pt,
    fontupper=\scriptsize, before skip=4pt, after skip=4pt}}
\tcolorboxenvironment{theorem}{thmbox}%

\newcommand{\KL}{D_{\mathrm{KL}}}
\newcommand{\dbin}{d_{\mathrm{bin}}}
\newcommand{\cenc}{c_{\mathrm{enc}}}
\newcommand{\cdec}{c_{\mathrm{dec}}}
\newcommand{\qbar}{\bar q}
\newcommand{\Aq}{\mathcal A_{q}}
\newcommand{\Ap}{\mathcal A_{\mathrm{prior}}}
\newcommand{\Amu}{\mathcal A_{\mathrm{mean}}}
\newcommand{\Agr}{\mathrm{Agr}}
\newcommand{\cZ}{\mathcal Z}
\newcommand{\cX}{\mathcal X}
\newcommand{\E}{\mathbb E}
\newcommand{\R}{\mathbb R}
\newcommand{\Rbar}{\bar R}
\newcommand{\gap}{\bar\Delta}

\title{Perfect Reconstruction Cannot Show\\
Whether Two Codebooks\\ on a VAE's Latent Space Agree}

\author{Yusuke Hayashi\thanks{Also affiliated with Artificial Life Institute and Humanity Brain.}\\
AI Alignment Network}


\iclrfinalcopy
\hypersetup{pdftitle={Perfect Reconstruction Cannot Show Whether Two Codebooks on a VAE's Latent Space Agree},pdfauthor={Yusuke Hayashi}}
\begin{document}
\maketitle
\lhead{Preprint}

\begin{abstract}
Many systems read the latent space of a variational autoencoder (VAE) as
discrete codes, and rely on each latent being read back as the code it was
written as.  \citet{shannon1948} took such a shared codebook as given; inside
a VAE nothing enforces it.  We prove that no item of a standard training
report can reveal whether the written and read codes agree on encoded data.
We construct two
VAEs that reconstruct every input perfectly, infer exactly, and match on every
per-example ELBO and every code histogram, yet agreement is one in the first
and zero in the second.  We then show that the ELBO's own terms bound how far
a measured agreement can move: the variational gap bounds the shift to exact
inference, and the rate bounds the shift to generation from the prior.
For Gaussian posteriors, a mean-field encoder pays an exact price in the gap
that depends on its choice of axes.  On probabilistic PCA the gap certifies a
trained encoder in all 75 settings we test, at agreement between 0.76 and 0.97.
On 240 trained VAEs, a floor set by the rate and the dataset size rules out rate-side
certification in advance for 66 models, and none of them certifies.  The
results yield a simple protocol, Certify-or-Measure, for any pipeline that
reads a VAE as codes.
\end{abstract}

\section{Introduction}
\label{sec:intro}

\begin{figure}[!h]
\centering
\includegraphics[width=0.74\linewidth]{fig2_codebook_concept.pdf}
\caption{\textbf{A pipeline that reads a VAE's latent space as codes holds two
codebooks on one space, and their agreement can change when the model
generates.}  Top: $\cenc$ writes a latent $z$ as code $i$, $\cdec$ reads the
same $z$ as code $j$, and the joint table $T(i,j)$ counts the pairs; agreement
is its diagonal mass.  Bottom: the same maps under the aggregate posterior
$\qbar$ of encoded data (agreement $\Aq$) and under the prior $p$ used for
generation ($\Ap$).  No item of a standard training report reveals $\Aq$
(Theorem~\ref{thm:invisibility}); the rate bounds the drift from $\Aq$ to $\Ap$,
the failure of generative codebook consistency
(Theorem~\ref{thm:certification}b).}
\label{fig:concept}
\end{figure}

\begin{figure}[!b]
\centering
\includegraphics[width=0.86\linewidth]{fig1_witness_pair.pdf}\\[2pt]
\includegraphics[width=\linewidth]{fig_hero_bc.pdf}
\caption{\textbf{No item of a standard training report tells the two
configurations in (a) apart, yet the ELBO's own terms certify agreement on
trained encoders (b) and predict in advance where no certificate can exist
(c).}  (a)~Top: the witness pair of Theorem~\ref{thm:invisibility} at $K=3$.
Rows give the code a latent is written as ($\cenc$), columns the code it is
read as ($\cdec$), and agreement is the mass on the outlined diagonal.  Both
configurations share the data, the prior and both code maps, reconstruct every
input perfectly with zero variational gap, and match on every item of the marginal package (Definition~\ref{def:package}).  (b)~Probabilistic PCA, where $\log p(x)$ is
exact: width of the band that the variational gap places around each measured
agreement (Theorem~\ref{thm:certification}a), $15$ cells per latent dimension
($5$ folds, $3$ code maps).  A band certifies when its width is at most
$w^*=1/2$.  The trained mean-field MLP encoder certifies in every cell, and
every band contains the agreement under the exact posterior
(Appendix~\ref{app:nativerank}).  (c)~Rate-side band width for $240$ trained VAEs against $\Rbar-\log N$, the average
rate minus the log size of the audited split.  Theorem~\ref{thm:price}(e)
forbids certification in the shaded region, $\Rbar-\log N>\log2$ (Section~\ref{sec:exp-scale}).}
\label{fig:hero}
\end{figure}

Many systems read the latent space of a learned model as a small set of
discrete codes.  They cluster latents \citep{banerjee2005clustering}, quantize
them into tokens \citep{vandenoord2017neural} or for compression
\citep{farvardin1990vq}, and read latent units as interpretable factors
\citep{higgins2017beta,chen2018isolating}.  Every such pipeline relies on a
contract it rarely states: a latent written as code~$i$ is read back as
code~$i$.  \citet{shannon1948} built communication theory on a codebook that
transmitter and receiver share by assumption, and \citet{weaver1949} set the
meaning of the symbols aside as a separate level.  Inside one learned model,
nothing guarantees that the codebook is shared.  This paper asks whether it
is, and whether anyone would notice if it were not.

A variational autoencoder (VAE) \citep{kingma2014auto,rezende2014stochastic}
is the natural place to ask.  A pipeline that reads its latent space through
$K$ codes declares two \emph{code maps} on that space before it writes
anything.  The encoder-side map $\cenc$ gives the code a latent is written as;
in practice it is fitted on encoder statistics.  The decoder-side map $\cdec$
gives the code the latent is read as; in practice it is a nearest-prototype
rule on decoded outputs.  Both are fixed partitions of the latent space, so
the pipeline holds two codebooks on one space (Figure~\ref{fig:concept}, top).
Their \emph{agreement} is the probability that one latent receives the same
code from both.  We write $\Aq$ for agreement on encoded data and $\Ap$ for
agreement when the model generates from its prior (Figure~\ref{fig:concept},
bottom).  Training never asks for
agreement.  Practitioners watch a standard report instead: the evidence lower
bound (ELBO) of each example with its reconstruction term and its \emph{rate} (its KL divergence to the prior;
\citealp{alemi2018fixing}), the log-likelihood, the information the latent
carries about the input, active units, and how often each code is used.
Reconstruction ties the decoder to the encoder, so a clean report looks like
strong evidence that the two ends read one codebook.

In this work, we show that the report cannot settle the question, and that
two quantities the ELBO already provides bound how far a measured agreement
can move.  Theorem~\ref{thm:invisibility}
gives the negative result (Figure~\ref{fig:hero}a).  For every codebook size
we construct two configurations that share the data, the prior and both code
maps.  Both reconstruct every input perfectly, and in both the
\emph{variational gap}, the amount by which the ELBO falls below
$\log p(x)$, is zero.  They match on every item of the standard report
(Definition~\ref{def:package}), example by example and code by code, and they
generate the same data distribution, so no sample-quality score such as FID
\citep{heusel2017gans} can separate them.  Yet $\Aq$ is one in the first
configuration and zero in the second.  The joint table of written against
read codes, kept in the pipeline's own indices, shows the difference at once.

The positive result is that the variational gap and the rate, read as
\emph{budgets} in nats, bound how far a measured agreement can move
(Theorem~\ref{thm:certification}).  The gap bounds the distance between $\Aq$
and its value under exact inference; the rate bounds the distance between
$\Aq$ and $\Ap$.  Both bounds are stated in the divergence between two coin
flips, so they turn a budget into an interval, and a budget $B$ allows no
interval narrower than $1-e^{-B}$ (Lemma~\ref{lem:width}).  A budget must be a
proved upper bound to be \emph{licensed}; common plug-in estimates are lower
bounds and are not (Lemma~\ref{lem:budgets}).  For Gaussian posteriors,
Theorem~\ref{thm:price} gives the exact price that a mean-field encoder, which
works coordinate by coordinate, pays in the gap: it depends on the choice of axes and vanishes in
the posterior's own axes, while the certified quantities do not depend on the
axes at all.  The same theorem gives a floor: a latent cannot carry more than
$\log N$ nats about the $N$ examples over which the rate is averaged, so a
rate above $\log N+\log 2$ rules out a rate-side band narrower than one half
before any audit is run.

Trained models behave as the theory predicts (Section~\ref{sec:experiments}).
On probabilistic PCA, where the likelihood is exact, the gap certifies a
trained mean-field encoder in all $75$ cells of a sweep over latent
dimension, at agreement between $0.76$ and $0.97$, and every certified band
contains the exact value (Figure~\ref{fig:hero}b).  A VAE trained on MNIST
loses agreement when it generates, $\Aq=0.770$ on encoded data against
$\Ap=0.525$ under the prior over five seeds, and the same drift appears
in probabilistic PCA where every quantity is exact.  On the same probabilistic PCA models, a rotation of the latent axes moves the mean-field budget from $0.000$ to $0.474$ nats while the
certified quantities stay fixed, as Theorem~\ref{thm:price} predicts.  On six SVHN models, a new licensed budget built from the rate is $2.5$ to
$3$ times tighter than the
best previously available one \citep{kolchinsky2017estimating}.  Across $240$
trained VAEs on four datasets, the dataset floor rules out rate-side certification in advance for $66$
models, and none of them certifies (Figure~\ref{fig:hero}c).

\paragraph{Contributions.}
\begin{itemize}
\item We prove that no item of a standard training report, including the
per-example ELBO at perfect reconstruction and exact inference, can reveal
whether a VAE's two code maps agree on encoded data
(Theorem~\ref{thm:invisibility}, Definition~\ref{def:package},
Figure~\ref{fig:hero}a).
\item We show that the variational gap and the rate bound how far measured
agreement can move under exact inference and under generation, prove that a budget $B$ allows no band narrower than $1-e^{-B}$, and state which budget estimates are
licensed (Theorem~\ref{thm:certification}, Lemmas~\ref{lem:width}
and~\ref{lem:budgets}).
\item We price the certificate exactly for Gaussian posteriors under
mean-field computation, and show that the rate and the dataset size decide
in advance when rate-side certification is impossible
(Theorem~\ref{thm:price}).
\item We assemble the results into a protocol, Certify-or-Measure, and test both certificates on trained models: each fires only where the
theory says it can, and none fires where the dataset floor rules it out (Sections~\ref{sec:protocol} and~\ref{sec:experiments},
Figure~\ref{fig:hero}b,c).
\end{itemize}

A clean training report does not show that the code a pipeline writes is the
code it reads.  Log the joint code table, and certify from the ELBO's own
terms when their budgets are small enough.

\section{Setup: two code maps, one channel}
\label{sec:setup}

Data $x\sim\mathcal D$; encoder $q(z\mid x)$ on $\cZ$ with prior $p$;
decoder $p(x\mid z)$; aggregate posterior $\qbar=\E_xq(\cdot\mid x)$.  A
\emph{configuration} is
$C=(\mathcal D,\,q,\,p(x\mid z),\,\cenc,\cdec)$ where
$\cenc,\cdec:\cZ\to[K]$ are fixed measurable code maps.  The maps are
taken as given.  In applications $\cenc$ is fit on encoder statistics and
$\cdec$ is a nearest-prototype rule in the decoder's Bregman output
geometry \citep{banerjee2005clustering}.  Theorem~\ref{thm:certification}
holds for any fixed pair, Theorem~\ref{thm:invisibility} constructs its own,
and the experiments declare theirs.  Each code map partitions $\cZ$ into
$K$ labeled cells, a codebook on the latent space, so the pair gives two
codebooks on one space.

For a sampling law $\mu$ on $\cZ$ the pair $(\cenc,\cdec)$ has joint table
$T^{\mu}(i,j)=\mu(\{\cenc=i\}\cap\{\cdec=j\})$ (Figure~\ref{fig:concept}).  Agreement under $\mu$ is
$\mathcal A[\mu]=\mu(\Agr)$ with $\Agr=\{z:\cenc(z)=\cdec(z)\}$; we write
$\Aq=\mathcal A[\qbar]$ (posterior sampling) and $\Ap=\mathcal A[p]$ (prior
sampling), and $\dbin(a\Vert b)=a\log\frac ab+(1-a)\log\frac{1-a}{1-b}$.
A third reading appears in the experiments: $\Amu$, agreement of the
\emph{mean} reading (both maps evaluated at the posterior means
$\E[z\mid x]$ rather than at draws).

\emph{Notation.}  $[K]=\{1,\dots,K\}$; $S$ is the number of posterior
draws per datum when sampling is Monte Carlo.  Two ELBO-derived scalars
recur: the average rate $\Rbar=\E_x\KL(q(\cdot\mid x)\Vert p)$ and the
average variational gap $\gap=\E_x[\log p(x)-\mathrm{ELBO}(x)]$; $\Rbar$ is logged in every VAE run and $\gap$ wherever $\log p(x)$ is
tractable, and
Section~\ref{sec:certification} reads them as \emph{budgets}; an estimator
is \emph{licensed} when it is a certified upper bound on the quantity it
replaces (Section~\ref{sec:budgets}), and the certified quantity is the
\emph{estimand}.  For a configuration we write
$\mathcal A(C)=\mathcal A[\qbar_C]$, and we apply $\mathcal A$ to a joint
table where convenient, $\mathcal A(T)=\sum_iT(i,i)$, which is the same
functional in table coordinates.

\begin{definition}[Marginal package]\label{def:package}
The \emph{marginal package} $M(C)$ of a configuration comprises:
(m1) per-example reconstruction $\E_{q(z\mid x)}\log p(x\mid z)$;
(m2) per-example rate $\KL(q(\cdot\mid x)\Vert p)$;
(m3) per-example ELBO, marginal likelihood $\log p(x)$, variational gap
$\Delta(x)=\log p(x)-\mathrm{ELBO}(x)$, and the generative law $p(x)$ as a
distribution;
(m4) $I(x;z)$ under the encoder joint and the per-dimension active-units
statistics $\mathrm{AU}_k=\mathrm{Var}_x\,\E[z_k\mid x]$;
(m5) encoder and decoder code histograms under $\qbar$, their entropies and
occupied-code counts;
(m6) every permutation-symmetric functional of the joint table $T^{\qbar}$
(every $F$ with $F(P_1TP_2^{\top})=F(T)$ for permutation matrices $P_1,P_2$),
including $I(\cenc;\cdec)$, all R\'enyi mutual informations, joint entropy,
both histograms as multisets, and the permutation-matched agreement
$\max_{\pi}\sum_iT(i,\pi(i))$;
(m7) prior-law agreement $\Ap$.
\end{definition}

Items (m1)--(m5) are what standard practice logs, and (m6) says that reporting
the joint table up to relabeling does not help either.  The name
\emph{marginal} is short and understates the package: reconstruction, the ELBO
and $\log p(x)$ couple encoder to decoder, (m6) is a functional of the coupled
table, and (m7) is agreement under the prior.

\paragraph{Scope.}
Invisibility concerns agreement in the pipeline's own indices under fixed
maps, the quantity that matters when a pipeline writes code $i$ and expects
code $i$ back.  In the pair of Theorem~\ref{thm:invisibility}(I) the code
histograms are identical index by index, and the two joint tables are column
permutations of each other, so reporting $T$ both detects and repairs this
pair.  Proposition~\ref{prop:a4} gives a closed-form pair with equal
histograms and equal $I(\cenc;\cdec)$ whose tables are not relabelings of each
other; Proposition~\ref{prop:structure} shows that matched summaries also
leave the error structure free.

\section{Invisibility}
\label{sec:invisibility}

\begin{theorem}[Invisibility]\label{thm:invisibility}
\textbf{(I) One pair, whole package, shared data.}
For every $K\ge2$ there exist configurations $C^1,C^2$ with the same data
law and prior, differing only in encoder and decoder, with
$M(C^1)=M(C^2)$---every item of Definition~\ref{def:package}, per example
and in aggregate, to exact equality, including $p(x)$ as a
distribution---while $\mathcal A(C^1)=1$ and $\mathcal A(C^2)=0$.

\textbf{(I$'$) Moment blindness with a sharp threshold.}
For every $K\ge2$ and $m\ge2$ the pair in (I) can be built so that, in
addition: (N1) per-example posterior means are identical example by example,
so every functional of the means---per-dimension AU, their full covariance,
any statistic---coincides; (N2) every aggregate-posterior mixed moment of
degree below $m$ in the coordinates that $\cdec$ reads coincides; (N3) the
threshold is sharp, with explicit degree-$m$ cross moments separating the
pair.  The blindness order $m$ is a design parameter independent of $K$.

\textbf{(II) Orbit form, for trained models.}
Every prior-preserving bimeasurable bijection $\tau$ of $\cZ$ leaves
(m1)--(m3) and $I(x;z)$ exactly invariant for every $x$ (and per-dimension
AU when $\tau^{-1}$ acts as a translation on $\mathrm{supp}(\qbar)$), while
agreement transforms as $\mathcal A(C_\tau)=\qbar(\tau(\Agr))$; the full
statement and proof are in Appendix~\ref{app:orbit}.

\end{theorem}

\paragraph{The grid witness.}
Partition $[0,1)^2$ with a uniform prior into $K^2$ cells, with
$\cenc=\text{row}$ and $\cdec=\text{column}$.  $C^1$ couples the data atoms
to the diagonal cells and $C^2$ to a derangement $\sigma$ of them
(Figure~\ref{fig:hero}a).  Inference is exact in both configurations and
every package item coincides.  This includes $p(x)$, which is uniform over
the same $K^2$ atoms, so no statistic of generated data, from two-sample tests
to sample-quality scores such as FID and KID
\citep{heusel2017gans,binkowski2018demystifying}, can separate the pair.  Yet
agreement is $1$ versus $0$.  Appendix~\ref{app:grid} gives the computation
and shows that Gaussian emissions preserve the equality exactly.

\paragraph{Companions.}
Proposition~\ref{prop:a4} (Appendix~\ref{app:a4}) carries the impossibility
to non-uniform marginals: encoder and decoder histograms are equal to the same
$\nu$ index by index, $I(\cenc;\cdec)$ is matched exactly, and agreement differs ($0$ versus positive when $\max_i\nu_i\le\frac12$),
with exact feasible set $[\max(0,2\max_i\nu_i-1),1]$.
The grid pair still differs in one statistic outside the package, the
per-example posterior means; the interleaved witness of Part~(I$'$) removes
that difference (Lemma~\ref{lem:harmonic}, Appendix~\ref{app:interleaved}).
Appendix~\ref{app:proofs} collects all proofs, and Appendix~\ref{app:scope}
states what the theorem does not claim and records the numerical verification
of both witness constructions to machine precision.

\section{Two-sided certification}
\label{sec:certification}

The standard report cannot detect the failure, even at perfect
reconstruction.  Two scalars derived from the ELBO, the gap and the rate, can
bound it, one each.
Recall $\gap\ge0$ and $\Rbar$ from Section~\ref{sec:setup}; write
$p_\theta(\cdot\mid x)$ for the \emph{exact} posterior of the model,
$\bar p_\theta=\E_x\,p_\theta(\cdot\mid x)$ for its aggregate, and
$\bar\eta_p=\E_x\,p_\theta(\{\cenc\ne\cdec\}\mid x)$ for the
disagreement rate under exact-posterior sampling.  Throughout this section
assume $q(\cdot\mid x)\ll p_\theta(\cdot\mid x)$ for $\mathcal D$-a.e.~$x$.

\begin{theorem}[Two-sided certification]
\textbf{(a) Reconstruction side.}\label{thm:certification}
For any fixed measurable $E\subseteq\cZ$,
$\dbin\bigl(\qbar(E)\,\Vert\,\bar p_\theta(E)\bigr)\le\gap$;
with $E=\{\cenc\ne\cdec\}$,
\[
\dbin\bigl(1-\Aq\,\Vert\,\bar\eta_p\bigr)\;\le\;\gap ,
\]
and in fact $\gap$ decomposes as the sum of this binary-KL term, a Jensen
term, and a within-cell term, all non-negative.

\textbf{(b) Generative side.}
For the same event,
\[
\dbin\bigl(\Aq\,\Vert\,\Ap\bigr)\;\le\;\KL(\qbar\Vert p)\;\le\;\Rbar .
\]
\end{theorem}

\noindent\emph{Proof.}  Appendix~\ref{app:thm2}; (a) is the binary
specialization of the post-processing decomposition of the gap, (b) is
data processing plus the rate decomposition \citep{hoffman2016elbo}.

Part (a) certifies the posterior-sampling audit and part (b) the generative
one.  Inverting (b) at an observed $\Aq$ and a budget
$B\in\{\KL(\qbar\Vert p),\Rbar\}$ yields a certified band
$\{a:\dbin(\Aq\Vert a)\le B\}\ni\Ap$.  Its one-dimensional form loses nothing,
because by Theorem~\ref{thm:invisibility}(I) richer permutation-symmetric
summaries cannot flag the failure anyway.  All of its leverage comes from the
budget, whose price and floor are the subject of Section~\ref{sec:price}.

\section{The price of certification, and Certify-or-Measure}
\label{sec:price}

Theorem~\ref{thm:certification} is stated in exact quantities, but mean-field
training computes rates coordinate-wise and certificates inherit the coordinate
system.  This section prices that inheritance exactly for Gaussian
posteriors: exactly in linear-Gaussian models, and per example for the
Gaussian approximation otherwise.

Let $\cZ=\R^d$ and the posterior at $x$ be $N(m_x,\Sigma)$ with precision
$\Lambda=\Sigma^{-1}\succ0$ and eigenvalues $\lambda$, condition number
$\kappa$.  For a basis $Q\in O(d)$ let
$\mathcal F_Q=\{N(\mu,Q^{\top}DQ):D\ \text{diagonal}\succ0\}$ be the
mean-field family in basis $Q$, and
$B_Q=\min_{q\in\mathcal F_Q}\KL(q\Vert N(m_x,\Sigma))$ the smallest
certificate budget achievable in that basis.

\begin{theorem}[The coordinate price of certification]\label{thm:price}
Write $\Lambda_Q=Q\Lambda Q^{\top}$.

\textbf{(a) Exact price and worst basis.}
$B_Q=\tfrac12\log\bigl[\det\mathrm{diag}(\Lambda_Q)/\det\Lambda_Q\bigr]$,
attained at $\mu^*=m_x$, $D^*_{ii}=1/(\Lambda_Q)_{ii}$.  Moreover
(i) $B_Q=0$ iff $\Lambda_Q$ is diagonal---exactly on the posterior
eigenbasis, up to axis permutations, signs, and within-eigenspace
rotations;
(ii) $\sup_Q B_Q=\tfrac d2\log\bigl(\mathrm{AM}(\lambda)/
\mathrm{GM}(\lambda)\bigr)$, finite and attained (Schur--Horn,
\citealp{marshall2011inequalities});
(iii) restricting the product family to Gaussians is without loss.

\textbf{(b) Estimand invariance under transport.}
For $R\in O(d)$, transport the configuration: $z\mapsto Rz$, decoder
$g'(w)=g(R^{\top}w)$, posterior $N(Rm_x,R\Sigma R^{\top})$, prior
$R_{\#}p$, and \emph{transported} maps $c'(w)=c(R^{\top}w)$.  Then the
joint law of $(c'_{\mathrm{enc}},c'_{\mathrm{dec}})$ under every
transported sampling law equals the original joint law; in particular
$\Aq$ under full-covariance posteriors, $\Ap$, and every functional of
code-pair laws are exactly invariant.

\textbf{(c) The asymmetry.}
For a fixed model, $Q\mapsto B_Q$ ranges over the closed interval
$\bigl[0,\tfrac d2\log(\mathrm{AM}/\mathrm{GM})\bigr]$ while every
transported estimand is constant; across models the price is unbounded
($\kappa\to\infty$).  A mean-field-budget certificate is a property of the
(model, basis) pair; the certified quantity is a property of the model.
Reporting a mean-field KL budget without its basis is ill-posed; the
price-minimizing basis is the posterior eigenbasis.  The declared code map is the
exact dual.  Theorem~\ref{thm:certification} holds for \emph{every} fixed
measurable pair $(\cenc,\cdec)$ at once, and a rate budget is a functional of
$\qbar$ alone, so changing the map moves the certified \emph{quantity} and leaves
the \emph{budget} fixed---the mirror of the basis, which moves the budget and
leaves the quantity fixed.  Agreement is a property of the (model, declared map)
pair and the budget a property of the model; reporting either without the other
is ill-posed, and Section~\ref{sec:exp-price} measures both halves on one
checkpoint.

\textbf{(d) Informative floor.}
Let $y\in[L]$ be any finite-alphabet label with $y\perp z\mid x$, and let
$\alpha$ be the held-out accuracy of any predictor of $y$ from the
\emph{sampled} code $\cenc(z)$, $z\sim q(\cdot\mid x)$.  Then with
$h_2(\cdot)$ the binary entropy in nats and
$\gamma(\alpha)=H(y)-h_2(1-\alpha)-(1-\alpha)\log(L-1)$ (Fano's
inequality, \citealp{cover2006elements}),
\[
\Rbar\;=\;\KL(\qbar\Vert p)+I(x;z)\;\ge\;I(x;z)\;\ge\;I(x;\cenc(z))
\;\ge\;I(y;\cenc(z))\;\ge\;\gamma(\alpha),
\]
and by Lemma~\ref{lem:width} every band
$\{a:\dbin(\mathcal A\Vert a)\le B\}$ with $B\ge\gamma$ has width at least
$1-e^{-\gamma}$.  At $\gamma\ge1$ nat the width is $\ge1-e^{-1}\approx0.632$
regardless of the observed agreement.

\textbf{(e) Dataset floor.}  If the data law is empirical over $N$ points---the
same $N$ points that define $\qbar=\tfrac1N\sum_iq(\cdot\mid x_i)$ and
$\Rbar$---then $I(x;z)\le H(x)=\log N$, so
$\KL(\qbar\Vert p)\ge\Rbar-\log N$: \emph{every} licensed budget obeys
$B\ge\Rbar-\log N$, the band has width at least $1-e^{-(\Rbar-\log N)}$,
and certification at width $w^*$ is \textbf{impossible} whenever
$\Rbar>\log N-\log(1-w^*)$---no estimator, however tight, can change this.
\end{theorem}

The optimal mean-field Gaussian fit in (a) is classical
\citep{bishop2006pattern}; what is new is reading its value as a
\emph{price paid in $Q$} and pairing it with the invariance statement (b).

\begin{lemma}[Width]\label{lem:width}
For $a\in[0,1)$ and $B>0$ let $W(a,B)$ be the width of
$\{x:\dbin(a\Vert x)\le B\}$.  Then $W(a,B)\ge1-e^{-B}$, with equality iff
$a=0$.
\end{lemma}

Inverting it (proof in Appendix~\ref{app:thm3}) gives a \emph{necessary} admission condition: width
$\le w^*$ requires $B\le-\log(1-w^*)$ nats ($0.693$ at $w^*=0.5$).  It is
not sufficient, because the width also depends on the observed agreement.
Writing $B^*(a)$, the \emph{admission budget}, for the largest budget
whose band at agreement $a$ has width $\le w^*$: at $w^*=0.5$,
\[
B^*(0)=0.693,\quad B^*(0.1)=0.370,\quad B^*(0.25)=0.195,\quad B^*(0.5)=0.144,
\]
symmetrically above $\tfrac12$.  The requirement is thus $1.9$--$4.8$ times
\emph{stricter} than the $0.693$ headline across this range, and it is
$B\le B^*(\Aq)$, not the headline, that the protocol of
Section~\ref{sec:protocol} admits on.

Appendix~\ref{app:thm3} proves (a)--(c), with the exact zero-set coset, a
Kantorovich corollary, and the fact that $B_Q$ depends only on
$\mathrm{Corr}(\Lambda_Q)$; the supremum comes from the
Schur--Horn characterization
$\{\mathrm{diag}(Q\Lambda Q^{\top}):Q\in O(d)\}=\{u:u\prec\lambda\}$.
Three scope notes on (b), on refitting versus transporting maps, the
exclusion of mean-field $\Aq$, and padding, are collected in
Appendix~\ref{app:price-scope}.

\subsection{Which budgets are licensed}
\label{sec:budgets}

Theorem~\ref{thm:certification}(b) admits any $B\ge\KL(\qbar\Vert p)$, so the
protocol's soundness rests entirely on the estimator being an \emph{upper}
bound.  The two most natural tightenings are both wrong in the direction that
matters.

\begin{lemma}[Budget validity]\label{lem:budgets}
Let $f$ be any measurable coarsening of $\cZ$ and $\tilde q$ the
moment-matched Gaussian of $\qbar$.  Then
\[
\KL(f_{\#}\qbar\Vert f_{\#}p)\;\le\;\KL(\qbar\Vert p),\qquad
\KL(\tilde q\Vert p)\;\le\;\KL(\qbar\Vert p)\ \text{when }p\text{ is Gaussian},
\]
so binned/grid plug-ins (data processing) and moment-matched Gaussian plug-ins
(maximum entropy at fixed moments) are \emph{lower} bounds and are not licensed
budgets.  By contrast $\Rbar$ is licensed but loose by exactly $I(x;z)$; and
for any certified lower bound $\hat I\le I(x;z)$, $\;\Rbar-\hat I$ is licensed.
\end{lemma}

The last clause is the constructive one
(proof in Appendix~\ref{app:budgets-proof}).  For a VAE, $\qbar$ is a finite
Gaussian mixture with an exactly computable density, so
$I(x;z)=\E_{i,\,z\sim q_i}[\log q_i(z)-\log\qbar(z)]$ is estimated
\emph{without bias}, unlike contrastive bounds (capped at $\log M$;
\citealp{oord2018cpc,poole2019variational}) or
small-mixture plug-ins (floored at $\Rbar-\log N'$).  The statistic is
clipped below at $-c$, which can only \emph{raise} its mean, and by at most
$e^{-c}$ (Lemma~\ref{lem:clip}); subtracting that amount from an
empirical-Bernstein \citep{maurer2009empirical,audibert2009exploration}
lower confidence bound on the clipped mean gives a certified $\hat I$, and
the resulting mutual-information budget $B_{\mathrm{MI}}=\Rbar-\hat I$ is
licensed at level $1-\delta_B$ (Appendix~\ref{app:mi-lemmas}).  This is
what moves the protocol off its abstention.

\subsection{The Certify-or-Measure protocol}
\label{sec:protocol}

\begin{tcolorbox}[protocolbox]
\noindent Inputs: an estimate
$\hat{\mathcal A}_q$ of $\Aq$ with a $(1-\delta_q)$ confidence interval
$C_q$; a budget $B$ licensed at level $1-\delta_B$ ($\delta_B=0$ for a
logged $\Rbar$); a pre-declared width threshold $w^*\in(0,1)$, failure
probability $\delta$, and draw count $n$.
\textbf{(1)} Form the band $U=\bigcup_{a\in C_q}\{b:\dbin(a\Vert b)\le B\}$,
an interval (Theorem~\ref{thm:certification}b, Lemma~\ref{lem:aq}).
\textbf{(2)} If its width is $\le w^*$
(for an exact $\Aq$, equivalently $B\le B^*(\Aq)$, the admission budget
of Section~\ref{sec:price}), \textbf{certify}: report $U$, which contains
$\Ap$ with probability $\ge1-\delta_B-\delta_q$.
\textbf{(3)} Else \textbf{abstain and measure}: draw $z_1,\dots,z_n\sim p$,
read both codes, report $\hat{\mathcal A}\pm\sqrt{\ln(2/\delta)/(2n)}$
\citep{dvoretzky1956asymptotic}, at one decoder pass per draw.
\end{tcolorbox}

The protocol is sound in both branches: the certify branch by
Theorem~\ref{thm:certification}(b) and a union bound over the two
Monte-Carlo failure events (budget and agreement estimate, both on the
audited split; Appendix~\ref{app:mi-lemmas}), the measure
branch by DKW.  Its abstention region is a theorem, not an inconvenience.  Under the rate
budget, Theorem~\ref{thm:price}(d) \emph{forces} abstention for
informative codebooks.  The tighter budget $\KL(\qbar\Vert p)$ carries no
such floor, since a model whose aggregate posterior matches its prior
certifies legitimately at any informativeness, so the protocol prefers it
when it can be estimated.  Coordinate inflation of a
mean-field budget (Theorem~\ref{thm:price}a,c) and finite-sample
resolution floors only widen bands, so certify decisions remain sound.

\section{Experiments}
\label{sec:experiments}

Section~\ref{sec:exp-e1} shows the drift that Theorem~\ref{thm:certification}(b)
bounds; Sections~\ref{sec:exp-protocol} and~\ref{sec:exp-price} test the
theory's predictions on trained models.
Theorem~\ref{thm:invisibility} is an exact construction and is verified by
script rather than by training.  Uncertainty is mean $\pm$ standard error over
seeds or folds with $n$ stated, and every number is transcribed from the
per-run files.  Appendix~\ref{app:experiments} gives the full audit record, including the
precommitted readings and every disclosed departure from them.

\subsection{Agreement drifts when a trained VAE generates}
\label{sec:exp-e1}

Figure~\ref{fig:concept} (bottom) sketches agreement that holds on encoded
data and drifts when the model generates; a trained VAE shows this drift.  We audit five convolutional VAEs trained on
MNIST ($d=10$, $K=10$, one per seed).  $\cenc$ is a diagonal
Gaussian mixture on encoder means and $\cdec$ is the Bernoulli--Bregman
nearest-prototype rule on decoded outputs, both in their own indices, read
on $10{,}000$ test images with $S=16$ posterior and $20{,}000$ prior draws.
Agreement survives posterior sampling but degrades under the prior:
$\Aq=0.770\pm0.009$ versus $\Ap=0.525\pm0.007$ ($n=5$).  A task probe drops
in step, from $0.700\pm0.029$ to $0.390\pm0.019$, and a label-free prototype
control preserves the drop ($0.696\pm0.029\to0.375\pm0.027$), so the drift is
not an artifact of the label map.  The same drift appears in probabilistic
PCA, where every quantity is exact and no estimator can be blamed:
$\mathcal A[\qbar]-\Ap=+0.128$ to $+0.338$ across three code maps at $d=10$.

\subsection{Certificates fire where the theory says they can}
\label{sec:exp-protocol}

\textbf{The reconstruction side certifies trained encoders at useful
agreement.}  Since $\min_aB^*(a)=B^*(0.5)=0.1438$, any budget up to $0.1438$ certifies at
every agreement.  A trained mean-field MLP encoder on probabilistic PCA
($d=10$, canonical basis) has $\bar\Delta=0.088$ nats and certifies unconditionally.
Swept over latent dimension, the same certificate fires in $75/75$ cells at
$d\in\{2,5,10,20,32\}$ and agreement $0.76$--$0.97$, against $0/75$ for a trained \emph{linear}
encoder, with widths growing $0.106\to0.487$ and crossing $w^*$ just above
$d=32$, and every band contains the agreement under the exact posterior
(Figure~\ref{fig:hero}b, Appendix~\ref{app:nativerank}).  This side needs a
certified \emph{upper} bound on $\log p(x)$, which tractable models provide.

\textbf{On the rate side, licensing decides.}  Lemma~\ref{lem:budgets}
predicts that unlicensed plug-in budgets fail, and they do: a grid plug-in
certifies $20/20$ checkpoints it has no right to, and a moment-matched plug-in
excludes the truth in $30/30$ conditions.  The licensed mutual-information
budget of Section~\ref{sec:budgets} is sharply tighter than the best previously
available licensed budget \citep{kolchinsky2017estimating}: on six SVHN models,
$B_{\mathrm{MI}}=0.519$--$0.606$ nats against $1.467$--$1.555$.  By
Lemma~\ref{lem:width} the previous budget clears the necessary condition on
$0/6$ models: it admits no band narrower than $0.769$, whatever the agreement
and however the estimator is refined.  Ours lowers that floor to $\le0.455$ and clears the necessary
condition for half width on $6/6$.  On one of the six models, SVHN $d=32$, a nonlinear convolutional VAE, the
rate-side certificate fires (Appendix~\ref{app:record}).  The binary-KL form
matters: at that model's budget and point-estimate agreement, Pinsker gives
width $0.553$ and Bretagnolle--Huber $0.679$, both above $w^*$, where
binary~KL gives $0.487$.

\subsection{The price and the floor, measured}
\label{sec:exp-price}
\label{sec:exp-scale}

\textbf{A change of axes moves the budget and not the quantity.}  On
linear-Gaussian models, where Theorem~\ref{thm:price} is exact, a fixed DCT
rotation of the same model moves the mean-field budget from $0.000$ to $0.474$
nats and voids the reconstruction-side certificate for all three map
constructions, while the estimands move by at most $8\times10^{-4}$.  The
$O(d)$-closed full-covariance family is unaffected, and a trained mean-field
MLP encoder pays a coordinate price too, $0.088\to0.673$ nats
(Table~\ref{tab:price}, Appendix~\ref{app:price-models}).

\textbf{A change of code map moves the quantity and not the budget.}  This is
the dual in Theorem~\ref{thm:price}(c).  Across $240$ trained VAEs, changing
the declared map on the same checkpoint moves $\Aq$ by a median $0.565$ over
four declared maps ($239/240$ above $0.1$), while the rate budget, a
functional of $\qbar$ alone, stays where it was.  Agreement should therefore
always be reported with its map.

\textbf{The dataset floor predicts which models cannot be certified.}  We
trained $240$ fresh VAEs on FashionMNIST, MNIST, SVHN and CIFAR-10, up to the
full training split, with $d\in\{16,32,64\}$, $K\in\{10,32\}$, KL weights
$\beta$ up to $64$ and three seeds, and fixed every reading beforehand
(Appendix~\ref{app:scale}).  Theorem~\ref{thm:price}(e) forbids certification
once $\Rbar>\log N+\log2$.  That inequality holds for $66$ of the $240$
models, and none of them certifies (Figure~\ref{fig:hero}c).  Which side of the line a family falls on is not a matter of latent
dimension: on FashionMNIST $\Rbar-\log N$ reaches $+20.0$ nats and $36$ models
are excluded outright, while on SVHN it is negative throughout, $-9.7$ to
$-2.9$, and none is.  The floor is also attained, not merely respected: on six further FashionMNIST models (Appendix~\ref{app:loosest}), the measured $\hat I$ sits within
$0.01$ nats of $\log N$, so $\KL(\qbar\Vert p)=\Rbar-\log N$ to that accuracy.

\section{Related work}
\label{sec:related}

Mismatched decoding \citep{scarlett2020mismatched} and noisy-channel
quantization \citep{farvardin1990vq} name this failure mode for external
channels; we move it inside one VAE, between its encoder side and its decoder
side (VQ-VAE, \citealp{vandenoord2017neural}, is the constrained endpoint).
Standard diagnostics all sit inside Definition~\ref{def:package}: the ELBO
and IWAE \citep{kingma2014auto,rezende2014stochastic,burda2016importance},
rate--distortion decompositions \citep{alemi2018fixing}, disentanglement
scores \citep{higgins2017beta,chen2018isolating}, information-theoretic
summaries \citep{tishby2000information,cover2006elements,polyanskiy2024information},
and the mismatch between prior and aggregate posterior
\citep{hoffman2016elbo,tomczak2018vampprior,bauer2019resampled}.  Some of
these couple encoder and decoder, but only at the continuous level, so by
Theorem~\ref{thm:invisibility} none determines agreement between the codes.
Identifiability theory
\citep{hyvarinen2019nonlinear,khemakhem2020ivae,locatello2019challenging}
states a related indeterminacy asymptotically, and
Theorem~\ref{thm:invisibility}(II) is its finite-population complement.
Representation alignment
\citep{moschella2022relative,fumero2024latentfunctional,fumero2026latentdynamics,huh2024platonic}
compares different models, whereas agreement is measured inside one model
under its declared code maps.  A prior preprint \citep{hayashi2026codebook} already contains the coupled
channel, Theorem~\ref{thm:certification}(a) with its decomposition, and a
narrower impossibility result over code histograms, their entropies, occupied codes and $I(x;z)$,
and notes that a matched score can hide a codebook read entirely out of place.
Definition~\ref{def:package} closes that case; the generative side, and with
it the two-sided certificate, the price, the admission budget, the protocol
and all experiments are new.  Training-time consistency fixes
\citep{cemgil2020avae,wu2020coupled} and detection of collapse on the
marginal side \citep{dang2024posterior} neither certify nor measure the
coupled channel.  Decoder-side map geometry follows
\citet{banerjee2005clustering,nielsen2010bregman}, and certify-or-abstain,
standard in conformal and selective prediction
\citep{vovk2005algorithmic,geifman2017selective}, appears here with an exactly
characterized abstention region.

\section{Conclusion}
\label{sec:limitations}

A VAE can reconstruct every input perfectly, match its twin on every item of
a standard report, and still read none of its codes back as written.  The
ELBO's own terms, read as budgets, bound how far a measured agreement can
move, at a price and a floor the theory states in advance, and trained models
behave as predicted.  The reconstruction side needs a certified upper bound
on $\log p(x)$, so outside tractable models the protocol runs on the rate
side, where certifying a working codebook calls for a prior close to the aggregate posterior (Appendix~\ref{app:window}).  The practical rule is
short: log the joint code table in the pipeline's own indices, report
agreement with its code map and a mean-field budget with its axes, and use
Certify-or-Measure to decide whether to certify or to measure.

\enlargethispage{\baselineskip}
\paragraph{Reproducibility statement.}
All theorem-level claims are accompanied by numerical verification scripts
with saved logs (grid witness at $K\in\{2,3,5,8\}$; interleaved witness at
all $(K,m)\in\{2,3\}\times\{3,4,5\}$ with a radius-robustness check;
closed-form-versus-numeric optimality, exact supremum, degenerate spectra,
width-lemma bounds, and transport invariance for
Theorem~\ref{thm:price}).  The replication grid and the
protocol run were preregistered (model sets, readings, and verdict criteria
fixed before execution; the readings are reproduced verbatim in
Figure~\ref{fig:precommit}); the three places where execution departed from the
precommit are disclosed in Appendix~\ref{app:experiments}, with the
sensitivity of every affected conclusion measured rather than asserted.
Per-run CSVs, precommit documents, deviation disclosures, and the analysis
ledger are included in the supplementary material (on arXiv, the
ancillary files), and every number in this paper is
transcribed from those primary files.

\paragraph{Ethics statement.}
This work is a theoretical and empirical audit of representation
consistency in generative models trained on standard public benchmarks
(MNIST, FashionMNIST, SVHN, CIFAR-10); it involves no human subjects, no personal
data, and no foreseeable direct dual-use concern.  Its intended effect is
to make silent failures of discrete latent interfaces measurable and
disclosed rather than assumed away, which we view as ethically positive
for downstream deployments that read codes from generative models.

\paragraph{AI use statement.}
Large language models were used as writing, coding and checking assistants
throughout: drafting and revising prose; writing, refactoring and running
analysis and verification scripts; maintaining the results ledgers; and
adversarially checking derivations and stated numbers against the primary
result files (one such check found the sign error in the clip correction
disclosed in Appendix~\ref{app:experiments}).  All
theorems, proofs, experimental designs, and conclusions were specified,
verified, and approved by the author; every number in the paper is transcribed from the primary logs, the
verification script included in the supplement automatically re-checks most
of them against those files, and the author takes full responsibility for
the content.

\bibliography{references}
\bibliographystyle{iclr2027_conference}

\appendix

\section{Proofs for Theorem~\ref{thm:invisibility}}
\label{app:proofs}

\subsection{The grid witness, in full}
\label{app:grid}

Fix $K\ge2$ and a derangement $\sigma$ of $[K]$.  Latent space
$\cZ=[0,1)^2$ with uniform (Lebesgue) prior; cells
$G_{ij}=[\tfrac{i-1}K,\tfrac iK)\times[\tfrac{j-1}K,\tfrac jK)$, each of
prior mass $1/K^2$; fixed maps $\cenc(z)=\lceil Kz_1\rceil$,
$\cdec(z)=\lceil Kz_2\rceil$.  Data
$\cX=\{v_1,\dots,v_K\}\cup J$ with $J$ a pool of $K^2-K$ distinct junk
atoms; $\mathcal D=\mathrm{Unif}\{v_1,\dots,v_K\}$.  Configuration $C^1$:
the decoder emits $v_i$ deterministically on $G_{ii}$ and assigns the junk
atoms bijectively to the off-diagonal cells; encoder
$q^1(\cdot\mid v_i)=\mathrm{Unif}(G_{ii})$.  Configuration $C^2$: the
decoder emits $v_i$ on $G_{i\sigma(i)}$ and the same junk pool bijectively
on the complementary cells; $q^2(\cdot\mid v_i)=\mathrm{Unif}(G_{i\sigma(i)})$.

\emph{(m1)--(m3).}  For $x=v_i$ the posterior is uniform on the unique
cell where the decoder emits $v_i$, so reconstruction
$\E_q\log p(x\mid z)=\log1=0$; rate
$\KL(\mathrm{Unif}(\text{cell})\Vert\mathrm{Unif}([0,1)^2))=\log K^2$;
ELBO $=-\log K^2$.  The marginal likelihood is the prior mass of the
emitting cell: $p(v_i)=1/K^2$, so $\log p(v_i)=\mathrm{ELBO}(v_i)$ and the
gap is $0$: inference is exact ($q(\cdot\mid v_i)$ \emph{is} the true
posterior, uniform on the emitting cell).  All values coincide across
$C^1,C^2$.  As a distribution, $p(x)$ is uniform over the same $K^2$ atoms
(each cell emits one atom of mass $1/K^2$) in both configurations.

\emph{(m4).}  $\qbar$ has density $K$ on the $K$ occupied cells, so
$h(\qbar)=-\log K$, while each $q(\cdot\mid v_i)$ is uniform on one cell of
area $K^{-2}$, so $\E_xh(q(\cdot\mid x))=-\log K^2$; hence
$I(x;z)=h(\qbar)-\E_xh(q(\cdot\mid x))=\log K$ in both.  Posterior means are cell centers; coordinate~1 means form
the multiset $\{(i-\tfrac12)/K\}$ in both; coordinate~2 means form
$\{(i-\tfrac12)/K\}$ versus $\{(\sigma(i)-\tfrac12)/K\}$---equal as
multisets since $\sigma$ is a bijection---so each per-dimension
$\mathrm{AU}_k$ coincides.  (The \emph{cross-covariance} of the mean pairs
differs; that leak is what Part~I$'$ removes.)

\emph{(m5)--(m7).}  The joint tables under $\qbar$ are
$T^1=\tfrac1K\mathrm{Id}$ and $T^2=\tfrac1KP_\sigma$: both have uniform
row and column sums (identical histograms, entropies, occupied counts) and
are related by a column permutation, $T^2=T^1P_\sigma$, so \emph{every}
$F$ with $F(P_1TP_2^{\top})=F(T)$ coincides on them---this is the exact reason
(m6) cannot separate the pair, and it is stronger than equality of entry
multisets, which alone would not suffice.  In particular
$I(\cenc;\cdec)=\log K$ in both and the permutation-matched agreement is
$1$ in both.  Under the prior the code pair is uniform on
$[K]^2$, so $\Ap=1/K$ in both.  Yet
$\mathcal A(C^1)=\qbar^1(\bigcup_iG_{ii})=1$ and $\mathcal A(C^2)=0$.
\hfill$\square$

\paragraph{Smoothing remark.}
Embed $\cX$ mutually equidistantly (one-hot in $\R^{K^2}$ suffices) and
replace deterministic emission by $p(x\mid z)=N(x;x_{\mathrm{cell}}(z),
\varepsilon^2I)$.  By equidistance, the likelihood of any atom under any
non-emitting cell is a shared constant, and the entire package equality is
preserved exactly for every $\varepsilon>0$, with three shared shifts:
reconstruction becomes a common constant, ELBO and $\log p(x)$ shift with
it, and the common gap becomes positive; the rate is unchanged.  The
equality is also exact under a generic (non-equidistant) embedding: the
encoders are unchanged, and in both configurations every cell emits one of the
same $K^2$ atoms with weight $1/K^2$, so
$p(x)=K^{-2}\sum_{\text{cells}}N(x;x_{\mathrm{cell}},\varepsilon^2I)$ is the
same distribution, reconstruction is the same constant
$\log N(v_i;v_i,\varepsilon^2I)$, and the rate, ELBO, $\log p(x)$ and gap
coincide per example; (m4)--(m7) do not involve the emission.  Equidistance
only makes the shared values explicit.

\subsection{The interleaved product witness}
\label{app:interleaved}

\emph{Overview (sketch of Part~I$'$).}
The grid pair still leaks through one non-package statistic: per-example
posterior \emph{means} encode both codes.  The repair takes
$\cZ=\R^2\times\R^2$ with a product of uniform annuli: $\cenc$ reads a
coarse angular sector ($K$ of them) of plane $\mathsf A$, and $\cdec$ an
$m$-fold rotationally symmetric \emph{interleaved class} of plane
$\mathsf B$.  Classes are invariant under rotation by $2\pi/m$, so their
moment tensors of degree $<m$ are isotropic and class-independent: the
pairing $\sigma$ is invisible to \emph{all} aggregate moments of
$\mathsf B$-degree $<m$, and per-example means are identical outright.  At
degree exactly $m$ an $m$-th harmonic carries the class index, and
explicit cross moments separate the pair (numerically at $K=3$, $m=3$:
the degree-$3$ moment
$\E[z_{\mathsf A,2}z_{\mathsf B,1}^2z_{\mathsf B,2}]$ equals $0.1040$
versus $-0.0520$)---as something must, since agreement is a
$\qbar$-functional.

The engine is a harmonic-blindness lemma (Lemma~\ref{lem:harmonic},
stated and proved next), a one-line
consequence of the circular-harmonic expansion: rotation multiplies the
$k$-th harmonic by $e^{ik\omega}$, and invariance under rotation by
$2\pi/m$ kills every harmonic with $m\nmid k$, leaving only the
rotation-invariant $k=0$ term below degree $m$.  Part~(II) is proved in
Appendix~\ref{app:orbit}.

\begin{lemma}[Harmonic blindness]\label{lem:harmonic}
Let $\mu_0$ be a distribution on $\R^2$ invariant under rotation by
$2\pi/m$, and $\mu_j=(R_{\theta_j})_{\#}\mu_0$ its rotations.  Then all
moment tensors of $\mu_j$ of total degree $t<m$ are independent of $j$; if
$\E_{\mu_0}[r^m e^{im\varphi}]\ne0$, the degree-$m$ tensors depend on $j$
through the phase $e^{im\theta_j}$.
\end{lemma}

\begin{proof}[Proof of Lemma~\ref{lem:harmonic}]
In polar form a degree-$t$ monomial moment is a linear combination of
circular harmonics $\E[r^te^{ik\varphi}]$ with $|k|\le t$ and
$k\equiv t\pmod2$.  Rotation by $\omega$ multiplies the $k$-th harmonic by
$e^{ik\omega}$; invariance of $\mu_0$ under $\omega=2\pi/m$ forces
$\E_{\mu_0}[r^te^{ik\varphi}]=0$ unless $m\mid k$.  For $t<m$ only $k=0$
survives, and $k=0$ harmonics are rotation-invariant, hence equal for all
$\mu_j$.  At $t=m$ the $k=\pm m$ harmonics survive and transform by
$e^{\pm im\theta_j}$.
\end{proof}

\emph{Construction.}  Take $\cZ=\R^2\times\R^2$ with a product of uniform
annuli.  $\cenc$ reads the coarse angular sector ($K$ of them) of plane
$\mathsf A$.  On plane $\mathsf B$, partition into $Km$ fine sectors and
let class $j$ be the union of the $m$ sectors congruent to $j$ mod
$K$---an $m$-fold rotationally symmetric set of zero mean; $\cdec$ reads
the class.  The two configurations couple sectors to classes by the
identity and by the derangement $\sigma$, exactly as the grid couples rows
to columns.  The package items
repeat the grid computation verbatim, with joint cells
$O_{ij}=\text{sector}_{\mathsf A}(i)\times\text{class}_{\mathsf B}(j)$ (prior mass $1/K^2$
each; the cells are congruent, related by rotations of the two planes, so
rates and masses match).  For the new items:

\emph{(N1).}  $\E[z\mid v_i]=(\mu_{\mathsf A}(i),\,\mu_{\mathsf B}(\text{class}))$ where
$\mu_{\mathsf B}$ of any class vanishes: a class is invariant under rotation by
$2\pi/m$ ($m\ge2$), and the only vector fixed by a nontrivial rotation is
$0$.  Hence $\E[z\mid v_i]=(\mu_{\mathsf A}(i),0,0)$ in both configurations,
example by example.

\emph{(N2).}  A mixed moment factorizes over the product cell:
$\E_{\qbar}[z_{\mathsf A}^{a} z_{\mathsf B}^{b}]=\tfrac1K\sum_i
\E[z_{\mathsf A}^{a}\mid\text{sector}_{\mathsf A}(i)]\cdot
\E[z_{\mathsf B}^{b}\mid\text{class}(c(i))]$ with $c=\mathrm{id}$ or $\sigma$.  By
Lemma~\ref{lem:harmonic}, for $|b|<m$ the class-conditional factor is
class-independent, so the sum is identical for both couplings.

\emph{(N3).}  At $|b|=m$ the $k=\pm m$ harmonic of the class survives
and carries the class phase $e^{im\theta_j}$ with $\theta_j=2\pi j/(Km)$,
i.e.\ the $K$-th root of unity $e^{2\pi ij/K}$: the factor now depends on
$j$, and pairing it with any class-distinguishing $\mathsf A$-factor produces an
explicit separating moment; the verification log exhibits one for every
$(K,m)$ in the grid.  Since $\mathcal A$ is a $\qbar$-functional,
\emph{some} statistic had to separate the pair; the construction pins the
minimal polynomial order at exactly $m$.  \hfill$\square$

\subsection{Scope of Theorem~\ref{thm:invisibility}}
\label{app:scope}

The theorem does not claim the following.
(i)~Part~I matches the full package at uniform occupied masses; the
full-package question at non-uniform masses is open---Proposition~\ref{prop:a4} gives the
sharp \emph{channel-level} statement there, and when $\max_i\nu_i>\frac12$
zero agreement is infeasible ($\mathcal A\ge2\max_i\nu_i-1$), leaving strict
separation only.
(ii)~The maps are fixed; identifiability for maps refit per configuration
is outside the theorem, and the witnesses are constructions---
no genericity is claimed: we exhibit constructions, not a sampling argument
about trained models.
(iii)~In Proposition~\ref{prop:structure} the $K=3$ witness matches (agreement, marginals,
entropies, MI) but is separated by, e.g., its maximal entry ($0.2333$
vs.\ $0.3070$) and Frobenius norm ($0.4397$ vs.\ $0.4515$): the claim is
that the scalar summaries the literature reports do not determine
structure, not that no table functional does---the table's placement does,
which is why reporting $T$ is the recommendation.
(iv)~All constructions are verified numerically to machine precision (grid
witness $K\in\{2,3,5,8\}$; interleaved witness for all
$(K,m)\in\{2,3\}\times\{3,4,5\}$ plus a radius-robustness check); scripts
and logs are in the supplement.



\subsection{Non-uniform marginals with matched mutual information}
\label{app:a4}

\begin{proposition}[Non-uniform marginals]\label{prop:a4}
For every probability vector $\nu$ with at least two positive entries there
exist coupled channels with index-wise identical encoder and decoder
marginals $\nu$ and exactly matched $I(\cenc;\cdec)$ whose agreements differ;
when $\max_i\nu_i\le\frac12$ the pair can be taken with $\mathcal A=0$ versus
$\mathcal A>\sum_i\nu_i^2$.  The feasible set of $\mathcal A$ over all
couplings with both marginals $\nu$ is exactly
$[\max(0,\,2\max_i\nu_i-1),\,1]$.
\end{proposition}

Let $\nu=(\nu_1,\dots,\nu_K)$ have at least two positive entries.  Define the
independence coupling $\Pi=\nu\nu^{\top}$
($\mathcal A(\Pi)=\sum_i\nu_i^2=:A_0$), the identity coupling
$P_{\mathrm{high}}=\mathrm{diag}(\nu)$ ($\mathcal A=1$), and any coupling
$P_{\mathrm{low}}$ with both marginals $\nu$ attaining the minimal diagonal
mass $A_{\min}=\max(0,2\max_i\nu_i-1)$.  Existence of $P_{\mathrm{low}}$:
for every coupling, $P(i,i)\ge \nu_i-\sum_{j\ne i}P(i,j)\ge2\nu_i-1$ and at
most one index can exceed $\tfrac12$, so $\mathcal A\ge A_{\min}$ always;
attainability for $\max_i\nu_i\le\tfrac12$ is Hall/max-flow feasibility of a
zero-diagonal doubly-$\nu$ table (feasible iff $\nu_i\le1-\nu_i$ for all $i$),
and for $\max_i\nu_i>\tfrac12$ by an explicit greedy construction.  This
proves the exact feasible interval
$[\max(0,2\max_i\nu_i-1),1]$ claimed in Proposition~\ref{prop:a4}.

Consider the segments $P_t=(1-t)\Pi+tP_{\mathrm{high}}$ and
$\bar P_s=(1-s)\Pi+sP_{\mathrm{low}}$.  (i)~Every $P_t,\bar P_s$ has both marginals
index-wise equal to $\nu$.  (ii)~With marginals fixed,
$I=2H(\nu)-H(\text{joint})$; joint entropy is strictly concave and each path
is affine and non-constant, so $I$ is convex, continuous, vanishes only at
$\Pi$, and is strictly increasing along each segment, ranging over
$[0,H(\nu)]$ on $\{P_t\}$ and $[0,I(P_{\mathrm{low}})]$ on $\{\bar P_s\}$ with
$I(P_{\mathrm{low}})>0$.  (iii)~Hence for every
$m\in(0,I(P_{\mathrm{low}})]$ there are unique $t^*,s^*$ with
$I(P_{t^*})=I(\bar P_{s^*})=m$, and since $\mathcal A$ is affine along each
path with slopes $1-A_0>0$ and $A_{\min}-A_0<0$,
$\mathcal A(P_{t^*})>A_0>\mathcal A(\bar P_{s^*})$, with gap
$t^*(1-A_0)+s^*(A_0-A_{\min})>0$.  When $\max_i\nu_i\le\tfrac12$, taking
$P_{\mathrm{low}}$ with zero diagonal and $m=I(P_{\mathrm{low}})$ gives
the zero-versus-positive form with
$\mathcal A(P_{t^*})>A_0=\sum_i\nu_i^2$.  \hfill$\square$

\emph{Scope discipline.}  For $m>I(P_{\mathrm{low}})$ no claim is made:
for $K=2$ and skewed $\nu$, marginals plus MI can \emph{determine}
$\mathcal A$ uniquely on part of the range, so the matched-MI window is
genuinely $(0,I(P_{\mathrm{low}})]$; the window is quantitatively small
for very skewed $\nu$---that is the coupling floor at work, and it is
consistent with, not contrary to, the certification narrative.  The pair
below settles whether the marginals can be made to match \emph{exactly}, and not
only after relabeling, at exactly equal mutual information, and settles it with an
explicit table rather than an existence claim.

\paragraph{An explicit instance: marginals matched exactly, no relabeling.}
Take $K=3$ and $\nu=(\tfrac12,0.3,0.2)$.  Row~$1$ carries mass $\tfrac12$ while
columns $2,3$ have total capacity $\tfrac12$, so the zero-diagonal coupling with
both marginals $\nu$ is \emph{unique}; solving $I(P_t)=I(P_{\mathrm{low}})$ along
$P_t=(1-t)\nu\nu^{\top}+t\,\mathrm{diag}(\nu)$ gives $t^*=0.866779$:
\[
P_{\mathrm{low}}=\begin{pmatrix}0&0.3&0.2\\0.3&0&0\\0.2&0&0\end{pmatrix},
\qquad
P_{t^*}=\begin{pmatrix}
0.466695&0.019983&0.013322\\
0.019983&0.272024&0.007993\\
0.013322&0.007993&0.178685\end{pmatrix}.
\]
Both tables have encoder \emph{and} decoder marginals index-wise equal to $\nu$,
and both have mutual information exactly $\log2=0.693147$ nats: whenever
$\nu_1=\tfrac12$ the off-diagonal terms cancel in $I=2H(\nu)-H(P)$, leaving
$I(P_{\mathrm{low}})=\log2$ in closed form.  Yet
$\mathcal A(P_{\mathrm{low}})=0$ exactly while $\mathcal A(P_{t^*})=0.917403$,
against $A_0=\sum_i\nu_i^2=0.38$ for the independent coupling.  The two tables
are not relabelings of one another---their entry multisets differ---so here the
marginals match exactly, and not only up to relabeling.  This is a
channel-level statement about two joint tables, which is the level at which the
question was posed; the full-package version at non-uniform masses remains open
(Appendix~\ref{app:scope}).

\subsection{Orbit form}
\label{app:orbit}

\emph{Full statement of Theorem~\ref{thm:invisibility}(II).}
Let $\tau$ be a prior-preserving bimeasurable bijection of $\cZ$ and
$C_\tau=(\mathcal D,\,\tau^{-1}_{\#}q,\,p(x\mid\tau\,\cdot),\,\cenc,\cdec)$.
Then (m1)--(m3) and $I(x;z)$ are exactly invariant for every $x$; the
per-dimension AU is additionally invariant whenever $\tau^{-1}$ restricted to
$\mathrm{supp}(\qbar)$ is a translation.  Agreement transforms as
$\mathcal A(C_\tau)=\qbar(\tau(\Agr))$ and changes iff $\tau$ effects a
net transport of $\qbar$-mass across the disagreement boundary.

\emph{Proof.}
For each $x$ the pair (encoder pushforward, decoder pullback) is a change
of variables: reconstruction integrands compose to the original,
$\KL$ is invariant under bimeasurable bijections applied to both
arguments (prior preserved), so (m1)--(m3) are pointwise invariant, and
$I(x;z)$ is invariant as a functional of the joint law.  The aggregate
posterior transforms as $\qbar_\tau=\tau^{-1}_{\#}\qbar$, so
\[
\mathcal A(C_\tau)=\qbar_\tau(\Agr)=\qbar(\tau(\Agr)),
\]
which differs from $\mathcal A=\qbar(\Agr)$ iff $\tau$ transports net
$\qbar$-mass across the boundary of $\Agr$.  (The orientation matters:
writing $\tau^{-1}(\Agr)$ here is wrong, though undetectable when $\tau$
is an involution; the verification suite checks a non-involutive
quarter-shift.)  For AU: the latent of $C_\tau$ is $\tau^{-1}(z)$ with $z\sim q(\cdot\mid x)$,
so if $\tau^{-1}|_{\mathrm{supp}(\qbar)}$ is a translation, posterior means
shift by a constant and every
$\mathrm{Var}_x\E[z_k\mid x]$ is unchanged.  Without the hypothesis AU can
move: on the uniform prior on $[0,1)$, swapping $[0,\tfrac14)$ with
$[\tfrac14,\tfrac12)$ is prior-preserving and moves
$\mathrm{Var}_x\E[z\mid x]$ from $0.0625$ to $0.015625$ in a two-example
configuration for which all other items are invariant.  \hfill$\square$

\subsection{Structure beyond agreement}
\label{app:structure}

\begin{proposition}[Structure]\label{prop:structure}
For every $K\ge3$ there exist coupled channels with identical agreement,
identical uniform marginals on both sides, and exactly matched mutual
information (hence matched joint, conditional, and marginal entropies)
whose error structures differ qualitatively (cyclic/bijective versus
many-to-one); for $K\ge4$ a derangement family matches \emph{all}
permutation-invariant scalars while pairwise and cyclic confusion structure
still differ.
\end{proposition}

For $K=3$, the two tables (row $=\cenc$, column $=\cdec$)
\[
P_{\mathrm{cyc}}=\begin{pmatrix}7/30&1/10&0\\0&7/30&1/10\\1/10&0&7/30\end{pmatrix},
\qquad
P_{\mathrm{mrg}}=\begin{pmatrix}0.183333&0.026293&0.123707\\
0.026293&0.307040&0\\0.123707&0&0.209627\end{pmatrix}
\]
have uniform marginals on both sides, equal trace (agreement), and
mutual information matched to $5\times10^{-6}$ (the second table's
off-diagonal entries are tuned to match MI exactly in the limit), yet
their error structures differ qualitatively: cyclic single-successor
confusion versus asymmetric merge into code~2.  They are separated by,
e.g., the maximal entry ($0.2333$ vs $0.3070$) and the Frobenius norm
($0.4397$ vs $0.4515$)---consistent with the scope of
Proposition~\ref{prop:structure}: what is matched is (agreement,
marginals, entropies, MI), i.e.\ the scalar summaries commonly reported.
For $K\ge4$, take two derangements of different cycle type (e.g.\ a
product of transpositions versus a single $K$-cycle): the tables
$\tfrac1KP_\sigma$, $\tfrac1KP_{\sigma'}$ satisfy
$P_{\sigma'}=P_{\sigma}\,P_{\sigma^{-1}\sigma'}$, i.e.\ they differ by a
column permutation, hence match \emph{all} permutation-invariant scalars,
while pairwise versus cyclic confusion structure differs.  \hfill$\square$

\section{Proof of Theorem~\ref{thm:certification}}
\label{app:thm2}

\emph{(a).}  Write $\Delta(x)=\KL(q(\cdot\mid x)\Vert
p_\theta(\cdot\mid x))$; the ELBO/evidence identity gives
$\gap=\E_x\Delta(x)$.  For measurable $f:\cZ\to\mathcal Y$ ($\mathcal Y$
standard Borel), the KL chain rule under disintegration gives, per
example,
\[
\Delta(x)=\KL\bigl(f_{\#}q(\cdot\mid x)\,\Vert\,f_{\#}p_\theta(\cdot\mid x)\bigr)
+\rho(x;f),\qquad\rho(x;f)\ge0,
\]
where $\rho$ integrates the fiber-conditional KLs.  Averaging over $x$ and
applying joint convexity of KL to the mixtures
$\bar q_f=\E_xf_{\#}q(\cdot\mid x)$, $\bar p_f=\E_xf_{\#}p_\theta(\cdot\mid x)$
yields
$\gap=\KL(\bar q_f\Vert\bar p_f)+\mathcal J_f+\bar\rho_f$ with
$\mathcal J_f,\bar\rho_f\ge0$ the Jensen and fiber residuals.  With
$f=\mathbf1_E$ the code-level term is the binary KL
$\dbin(\qbar(E)\Vert\bar p_\theta(E))$, giving the display and the
three-term decomposition; equality conditions ($f$ sufficient; mixture
degeneracy) follow from the two inequalities used.

\emph{(b).}  The data-processing inequality for the map
$z\mapsto\mathbf 1_{\Agr}(z)$ gives
$\dbin(\qbar(\Agr)\Vert p(\Agr))\le\KL(\qbar\Vert p)$.  The second
inequality is the standard rate decomposition
$\Rbar=\KL(\qbar\Vert p)+I(x;z)$ \citep{hoffman2016elbo} with
$I(x;z)\ge0$.  \hfill$\square$

\section{Proofs for Theorem~\ref{thm:price}}
\label{app:thm3}

\begin{proof}[Proof of Lemma~\ref{lem:width}]
Feasible-point constructions.  For the upper endpoint,
$x_0=1-(1-a)e^{-B}\ge a$ gives
$\dbin(a\Vert x_0)=a\log\frac{a}{x_0}+(1-a)B\le B$, so
$x_+\ge1-(1-a)e^{-B}$.  For the lower endpoint, $x_1=ae^{-B/a}\le a$ gives
$\dbin(a\Vert x_1)=B+(1-a)\log\frac{1-a}{1-x_1}\le B$, so
$x_-\le ae^{-B/a}$.  Hence
$W\ge(1-e^{-B})+a(e^{-B}-e^{-B/a})\ge1-e^{-B}$ since $B/a\ge B$; the added
term is strictly positive for $a\in(0,1)$.  At $a=0$,
$\dbin(0\Vert x)=-\log(1-x)$, so $x_+=1-e^{-B}$ and $x_-=0$ exactly.
\end{proof}

\subsection{(a): exact price, zero set, supremum}

With $q=N(\mu,Q^{\top}DQ)$ and posterior $N(m,\Sigma)$, $\Lambda=\Sigma^{-1}$:
\[
\KL(q\Vert p(\cdot\mid x))
=\tfrac12\Bigl[\mathrm{tr}(\Lambda_QD)+(\mu-m)^{\top}\Lambda(\mu-m)-d
-\textstyle\sum_i\log D_{ii}-\log\det\Lambda_Q\Bigr]
\]
(using $\det\Lambda_Q=\det\Lambda=1/\det\Sigma$ for orthogonal $Q$, so the
last term is the usual $+\log\det\Sigma$); the mean term is minimized at
$\mu^*=m$, and
the trace and log-det terms decouple over $i$:
$\tfrac12[(\Lambda_Q)_{ii}D_{ii}-\log D_{ii}]$ is strictly convex in
$\log D_{ii}$ with unique minimum $D^*_{ii}=1/(\Lambda_Q)_{ii}$.
Substituting gives
$B_Q=\tfrac12[\log\det\mathrm{diag}(\Lambda_Q)-\log\det\Lambda]$.
Hadamard's inequality \citep[Thm.~7.8.1]{horn2013matrix} gives
$\det\mathrm{diag}(M)\ge\det M$ for $M\succ0$ with equality iff $M$ is
diagonal, so $B_Q\ge0$ with equality iff $\Lambda_Q$
is diagonal.  For the zero set, write $\Lambda=U\Lambda_{\mathrm d}
U^{\top}$ and $\Xi=QU$: $\Lambda_Q=\Xi\Lambda_{\mathrm d}\Xi^{\top}$ is diagonal
iff $\Xi$ maps each eigen-coordinate-subspace of $\Lambda_{\mathrm d}$ onto
a coordinate subspace, i.e.\ $\Xi=P\,V$ with $P$ a permutation matrix and
$V\in\mathcal O_{\mathrm{eig}}$ a within-eigenspace orthogonal map
(diagonal signs when the spectrum is simple); hence
$Q\in\{\text{signed permutations}\}\cdot\mathcal O_{\mathrm{eig}}\cdot
U^{\top}$ exactly.  For the supremum: by Schur--Horn,
$\{\mathrm{diag}(Q\Lambda Q^{\top}):Q\in O(d)\}=\{u:u\prec
\lambda\}$; $\prod_iu_i$ is Schur-concave, and the uniform vector
$\bar\lambda\mathbf1$ (with $\bar\lambda$ the arithmetic mean) is majorized
by every $u$ of equal trace, so
$\max\prod u_i=\bar\lambda^d$, attained; hence
$\sup_QB_Q=\tfrac d2\log(\mathrm{AM}(\lambda)/\mathrm{GM}(\lambda))$.
The Kantorovich corollary follows from
$\mathrm{GM}(\lambda)^{-1}=\mathrm{GM}(1/\lambda)\le\mathrm{AM}(1/\lambda)$
and the scalar Kantorovich bound
$\mathrm{AM}(\lambda)\,\mathrm{AM}(1/\lambda)\le(\kappa+1)^2/(4\kappa)$
for spectra in $[\lambda_{\min},\lambda_{\max}]$.  (iii)~For any product
measure $q=\otimes_iq_i$ in basis $Q$, $-\E_q\log p(\cdot\mid x)$ depends
on $q$ only through per-coordinate first and second moments (the Gaussian
log-density is quadratic and cross terms factorize under a product), and
at fixed variance the entropy term is maximized by the Gaussian; hence the
Gaussian product with matched moments has no larger KL, and restricting to
Gaussians is without loss.  (iv)~$\det\mathrm{diag}(\Lambda_Q)/\det
\Lambda_Q=1/\det\mathrm{Corr}(\Lambda_Q)$ is invariant under diagonal
rescaling, and means canceled at $\mu^*=m$.  \hfill$\square$

\subsection{(b): transport invariance}

For any sampling law $\mu_z$ on the original space, the transported
configuration samples $R_{\#}\mu_z$ and reads transported maps
$c'(w)=c(R^{\top}w)$: the code pair is
$(c_{\mathrm{enc}}(R^{\top}Rz),c_{\mathrm{dec}}(R^{\top}Rz))
=(c_{\mathrm{enc}}(z),c_{\mathrm{dec}}(z))$ in law, so every functional of
code-pair laws under model-defined sampling laws (posterior, aggregate
posterior, prior) is invariant.  Decoder-side \emph{constructed} maps
transport coherently: with $g'(w)=g(R^{\top}w)$, decoded prototypes
transport as $R\mu_k$ and the Bregman divergence matrix is unchanged.  For
\emph{refit} maps, the class-mean and trace-regularized Mahalanobis
fitting operators commute with the $O(d)$ action in exact arithmetic (the
regularizer is conjugation-invariant), giving exact equivariance;
$k$-means refitting is equivariant in distribution only (initialization
and tie-breaking are basis-dependent), and padded embeddings are not
$O(d)$ actions and require a separate zero-block argument, so both are
scoped out of the theorem and handled empirically.  \hfill$\square$

\subsection{Scope notes for Theorem~\ref{thm:price}(b)}
\label{app:price-scope}

Three scope notes are load-bearing.  (b) speaks of \emph{transported} maps:
under \emph{refitting}, the class-mean and regularized-Mahalanobis
constructions stay exactly equivariant while $k$-means is equivariant only
in distribution (stress-tested, not proved).  $\Aq$ under a
\emph{mean-field} posterior is deliberately excluded, since the transported
mean-field family is no longer mean-field---that is (a)'s content.  And
\emph{padding} embeddings are not $O(d)$ actions; the padded stress case is
labelled accordingly.

\subsection{Proof of Lemma~\ref{lem:budgets}}
\label{app:budgets-proof}

The first inequality is the data-processing inequality for KL under the
measurable map $f$.  For the second: since $\tilde q$ matches the first two
moments of $\qbar$ and $\log p$ is quadratic when $p$ is Gaussian,
$\E_{\tilde q}[\log p]=\E_{\qbar}[\log p]$, while the differential entropy
satisfies $h(\tilde q)\ge h(\qbar)$ by maximum entropy at fixed second
moments; writing $\KL(\cdot\Vert p)=-h(\cdot)-\E_{\cdot}[\log p]$ gives
$\KL(\tilde q\Vert p)\le\KL(\qbar\Vert p)$.  The last two
clauses are the rate decomposition
$\Rbar=\KL(\qbar\Vert p)+I(x;z)$ \citep{hoffman2016elbo}: $\Rbar$ is an
upper bound loose by exactly $I(x;z)$, and $\Rbar-\hat I\ge\KL(\qbar\Vert
p)$ whenever $\hat I\le I(x;z)$.  \hfill$\square$

\subsection{Two finite-sample lemmas behind the licensed MI budget}
\label{app:mi-lemmas}

Throughout the audit the reference distribution is the test split: $\qbar$
is the finite mixture $\frac1N\sum_{i=1}^N q_i$ over it (the mixture whose
density the MI budget evaluates exactly), $\Rbar$ its mean rate, and
$\Aq=\frac1N\sum_i q_i(\Agr)$; the only randomness is Monte Carlo.
Theorem~\ref{thm:certification}(b) holds for any reference distribution
provided $\Aq$, $\qbar$ and $\Rbar$ are taken under the same one, and the
certified quantity $\Ap=p(\Agr)$ does not depend on it.

\begin{lemma}[Clip tail]\label{lem:clip}
Let $q_1,\dots,q_N$ be probability densities on $\cZ$,
$\qbar=\frac1N\sum_i q_i$, and $T=\log q_i(z)-\log\qbar(z)$ with
$i\sim\mathrm{Unif}[N]$, $z\sim q_i$.  Then $T\le\log N$ almost surely,
$\E[T]=I(i;z)$, and for every $c>0$ the clipped statistic
$T_c=\max(T,-c)$ satisfies
\[
I(i;z)\;\le\;\E[T_c]\;\le\;I(i;z)+e^{-c}.
\]
\end{lemma}
\emph{Proof.}  $\qbar\ge q_i/N$ pointwise gives $T\le\log N$, and
$\E[T]=I(i;z)$ is the mixture form of mutual information.  Since
$T_c=T+(-c-T)_+$, the lower bound is immediate.  For the upper bound,
$\E[e^{-T}]=\frac1N\sum_i\int_{\{q_i>0\}}\qbar\le1$, so Markov's
inequality gives $\Pr(-T>u)=\Pr(e^{-T}>e^{u})\le e^{-u}$, and
\[
\E[(-c-T)_+]=\int_0^\infty\Pr(-T>c+s)\,ds\;\le\;\int_0^\infty
e^{-(c+s)}\,ds\;=\;e^{-c}.\qquad\square
\]

\noindent Consequently, if $L_c$ is a $(1-\delta_B)$ lower confidence
bound on $\E[T_c]$ from $M$ i.i.d.\ draws of $T_c\in[-c,\log N]$, then
$\hat I=\max\{0,\,L_c-e^{-c}\}$ satisfies $\hat I\le I(i;z)$ with
probability $\ge1-\delta_B$, and Lemma~\ref{lem:budgets} licenses
$B_{\mathrm{MI}}=\Rbar-\hat I$ at that level.  We use the
empirical-Bernstein inequality in the form of
\citet{audibert2009exploration},
$L_c=\bar T_c-\sqrt{2V_M\ln(3/\delta_B)/M}-3(c+\log N)\ln(3/\delta_B)/M$
with $V_M$ the unbiased sample variance (which only loosens the bound);
the inequality is two-sided at level $\delta_B$ and therefore conservative
one-sided.  At $c=5$ the correction is $e^{-5}=0.0067$ nats.

\begin{lemma}[Certifying with an estimated agreement]\label{lem:aq}
Let $\hat{\mathcal A}_q$ average $S$ posterior draws at each of the $N$
test points, with independent noise for every (point, draw) pair, so that
it is the mean of $NS$ independent $\{0,1\}$-valued variables whose means
average to $\Aq$; then $C_q=[a_-,a_+]=\hat{\mathcal
A}_q\pm\sqrt{\ln(2/\delta_q)/(2NS)}$ contains $\Aq$ with probability
$\ge1-\delta_q$ (Hoeffding).  If $B\ge\KL(\qbar\Vert p)$ with probability
$\ge1-\delta_B$, then
\[
U=\bigcup_{a\in C_q}\{b:\dbin(a\Vert b)\le B\}=\bigl[\,b_-(a_-),\,b_+(a_+)\bigr],
\]
where $b_-(a)\le a\le b_+(a)$ are the two roots of $\dbin(a\Vert b)=B$,
contains $\Ap$ with probability $\ge1-\delta_B-\delta_q$.
\end{lemma}
\emph{Proof.}  On the event that $\Aq\in C_q$ and $\KL(\qbar\Vert p)\le
B$, of probability $\ge1-\delta_B-\delta_q$ by a union bound,
Theorem~\ref{thm:certification}(b) gives $\dbin(\Aq\Vert\Ap)\le B$, so
$\Ap$ lies in the band at $a=\Aq\in C_q$ and hence in $U$.  Each band is
an interval containing $a$, and both of its endpoints are non-decreasing
in $a$: $\partial_a\dbin(a\Vert b)=\log\frac{a(1-b)}{b(1-a)}$ has the
sign of $a-b$, so raising $a$ raises $\dbin$ at every $b<a$ (the lower
root moves up) and lowers it at every $b>a$ (the upper root moves up);
hence the union of the bands over an interval of $a$ is the interval
stated.  \hfill$\square$

\section{Experimental details and disclosures}
\label{app:experiments}

\subsection{The full audit record}
\label{app:record}
This subsection reproduces the complete account of the audit, including the
preregistered replication, the failure modes the audit detected in our own
pipeline, and the rate-side certificates at scale, of which the main text
reports the highlights.

\paragraph{What the audit detects.}
Four failure modes occur in the models below, each named by the reading that
found it.  (i)~\emph{Generative drift}: $\Aq=0.770\to\Ap=0.525$ on MNIST with
a task probe and a label-free prototype control falling in step (both scored by
the same external classifier, so the second is a sensitivity analysis rather than
independent validation), and
$\mathcal A[\qbar]-\Ap=+0.128$ to $+0.338$ on PPCA, where every quantity is
exact and no estimator can be blamed.  (ii)~\emph{Sampled-channel collapse}: one
encoder map read at posterior \emph{means} occupies all ten codes in $12/12$
replication models ($2.20$--$2.28$ of a possible $2.30$ nats), while read on
\emph{draws} it occupies $\le5$ codes in $11/12$ and $\le3$ in $10/12$---the code
is used, and the coupled channel is still gone.  (iii)~\emph{A map-fitting
artifact in our own audit}, $\Amu-\Aq$ up to $+0.52$, removed in $6/6$ by the
pre-declared control.  (iv)~\emph{An unlicensed budget}, certifying $20/20$
checkpoints it has no right to and excluding the truth in $30/30$, as
Lemma~\ref{lem:budgets} predicts.  The first two are
a property of the trained models, (ii) of the (model, declared map) pair---the
pre-declared control restores $10/10$ codes in $12/12$---and (iii) and (iv) the
auditor's; telling them apart
is what the audit buys.

\paragraph{Generative codebook consistency: a case study and a preregistered replication.}

\textbf{Case study (MNIST, $d=10$).}
Convolutional VAEs (5 seeds, $K=10$); $\cenc$ a diagonal Gaussian mixture
on encoder means, $\cdec$ the Bernoulli--Bregman nearest-prototype rule on
decoded outputs (natural indices, no relabeling);
$10{,}000$ test images, $S=16$ posterior and $20{,}000$ prior draws.  Agreement
survives posterior sampling but degrades under the prior:
$\Aq=0.770\pm0.009$ versus $\Ap=0.525\pm0.007$ ($n=5$), with a task probe
(external classifier, accuracy $0.926$, scored on decoded samples against the
sampled code's majority label) dropping in step ($0.700\pm0.029$ versus
$0.390\pm0.019$) and a label-free prototype control preserving the drop
($0.696\pm0.029\to0.375\pm0.027$)---not a label-map artifact---while
mean and sampled readings agree here ($\Amu=0.771\pm0.009\approx\Aq$).

\textbf{Preregistered replication: a null, reported in full.}
We fixed, before any run, a $2\times2$ grid (FashionMNIST and SVHN,
$d\in\{16,32\}$, 3 seeds each) and the criterion: a cell replicates if
$\Aq-\Ap>0.05$ with the same sign in $3/3$ seeds \emph{and} the task probe drops
in $3/3$; the phenomenon generalizes if $\ge3/4$ cells replicate.  \textbf{Zero of
four cells replicated} (Table~\ref{tab:null}); at FashionMNIST $d=32$ the
direction \emph{reverses} in $3/3$, co-occurring with sampled-channel collapse
(1--2 occupied sampled codes, label accuracy $\approx0.10$).  Under the declared
map the sampled channel is degenerate in $11/12$ of these models, so most cells
never reproduced the case study's precondition---and
the scaled grid below shows that degeneracy, and the null itself, belong
to the declared map rather than to the trained models.

Mean and sampled readings of the same map also diverge on FashionMNIST in $6/6$
models, which the pre-declared refit control removes ($0/6$ survive, $10/10$
codes restored in all $12$; Appendix~\ref{app:experiments}).

\paragraph{The coordinate price, on models.}

On linear-Gaussian models, where Theorem~\ref{thm:price} is exact, a fixed DCT
rotation of the same model moves the mean-field budget from $0.000$ to $0.474$
nats and voids the reconstruction-side certificate for all three map
constructions, while the estimands move by at most $8\times10^{-4}$ and the
$O(d)$-closed full-covariance family is unaffected---Theorem~\ref{thm:price}(a)
and~(b), measured separately on the two sampling laws.  \emph{Trained}
mean-field encoders pay the same price, unequally.  The same models reproduce the
case study's generative drift where every quantity is exact
($\mathcal A[\qbar]-\Ap=+0.128$ to $+0.338$), and the
Theorem~\ref{thm:certification}(b) band contains $\Ap$ in $30/30$ conditions
while being full width at the licensed budget.  Table~\ref{tab:price}, the
trained-encoder arms and the rest of the numbers are in
Appendix~\ref{app:experiments}.

\paragraph{Certify-or-Measure, end to end.}



We run the protocol ($w^*=0.5$, $\delta=0.05$, $n=20{,}000$) on 52 trained
models---20 MNIST screening checkpoints, the 12 models of the preregistered replication above, and 20 two-dimensional checkpoints added under a
disclosed deviation (Appendix~\ref{app:experiments})---always with a
licensed budget, admitting on the exact criterion $B\le B^*(\Aq)$.

\textbf{Under the loosest licensed budget, $\Rbar$, nothing certifies.}  All 52
models abstain and measure.  Where Theorem~\ref{thm:price}(e) binds, the
impossibility is \emph{attained} rather than merely bounded: on the six
FashionMNIST models the measured $\hat I$ sits within $0.01$ nats of $\log N$, so
$\KL(\qbar\Vert p)=\Rbar-\log N$ to that accuracy.  The rest abstain on
$B^*(\Aq)$ (Figure~\ref{fig:bands}, Appendix~\ref{app:loosest}).

\textbf{With the licensed MI budget of Section~\ref{sec:budgets}, it fires.}
On the six SVHN models (the only $d\ge10$ family the floor leaves open):
$B_{\mathrm{MI}}=0.519$--$0.606$ nats against $1.467$--$1.555$ for the
best previously available licensed budget
\citep{kolchinsky2017estimating}, with residual over an unbiased point
estimate of the truth of $0.058$--$0.061$ nats---the concentration term
plus the $0.007$-nat clip correction of Lemma~\ref{lem:clip}.  Calling this a
$2.5$--$3.0\times$ tightening understates it.  By Lemma~\ref{lem:width} no band
is narrower than $1-e^{-B}$, so admission at $w^*{=}0.5$ requires
$B\le\log2=0.693$ \emph{whatever} the agreement: at $1.467$--$1.555$ nats the
previous budget admits nothing narrower than $0.769$, on $0/6$ models, for every
estimator refinement, whereas ours lowers that floor to $\le0.455$ and clears the necessary
condition on $6/6$.  The improvement is categorical, not quantitative---though
necessary is not sufficient, and five of the six still abstain.  The binary-KL
form is load-bearing too: at the same budget and agreement, Pinsker gives width
$0.553$ and Bretagnolle--Huber $0.679$, both abstaining where binary~KL gives
$0.487$ and certifies.  One model
certifies:\ SVHN $d=32$, seed~2,
$B_{\mathrm{MI}}=0.565\le B^*(\hat{\mathcal A}_q{=}0.0216)=0.589$; over the
Hoeffding interval $\hat{\mathcal A}_q\pm0.0021$ ($NS=416{,}512$
independent draws) the certified band is $[0.000,\,0.491]$ (width
$0.491\le w^*$, coverage $1-\delta_B-\delta_q=0.90$), which contains the
realized $\Ap=0.0349$---the first non-vacuous \emph{rate-side} certificate above $d=2$ in
this line of work, on a nonlinear convolutional VAE.  It survives
Bonferroni over the six models ($0.499$) and the per-point
empirical-Bernstein interval ($0.491$), abstaining only under per-point
Hoeffding ($0.503$; Appendix~\ref{app:experiments}).  The flip side, stated
plainly: it fires where the channel is most degenerate---two-percent agreement,
where $B^*$ is loosest---certifying a bounded \emph{failure} of consistency;
three of the other five abstain at
agreement $0.28$--$0.33$, where $B^*=0.16$--$0.18$ is three times
stricter, and two, at agreement $0.03$--$0.06$, abstain on the budget
itself ($B_{\mathrm{MI}}=0.551$, $0.606$ against $B^*=0.460$, $0.551$).

\textbf{Counting both branches.}  The scoreboard above is the rate side alone.
Since $\min_aB^*(a)=B^*(0.5)=0.144$, any budget below $0.144$ certifies at
\emph{every} agreement, and the gap side clears it: the \emph{trained} MLP
encoder of Section~\ref{sec:exp-price} at $\bar\Delta=0.088$ nats certifies
unconditionally, and swept over native rank the same certificate fires in
$75/75$ cells at $d\in\{2,\dots,32\}$ against $0/75$ for a trained \emph{linear}
encoder, with widths growing $0.106\to0.487$ and crossing $w^*$ just above
$d=32$---the high-dimensional limit of this branch, located rather than conceded
(Appendix~\ref{app:nativerank}).  Each branch fires where the theory says it can,
and the protocol is run on the rate side for a licensing reason:
Theorem~\ref{thm:certification}(a) needs a certified \emph{upper} bound on
$\bar\Delta$, hence on $\log p(x)$, and IWAE bounds it from \emph{below}---the
gap-side instance of the direction Lemma~\ref{lem:budgets} rules out.

\textbf{The analyst's half of the verdict.}  The budget is map-free and the
estimand is not, so admission can flip with the declared map---and on our own
positive it does.  Under the pre-declared refit control (Appendix~\ref{app:control})
(same checkpoint, same decoder rule, code map refitted on sampled rather than mean
latents) the certifying model's $\hat{\mathcal A}_q$ moves $0.0216\to0.2996$, so
$B^*$ moves $0.589\to0.174$ and the same $B_{\mathrm{MI}}=0.565$ gives a band of
width $0.773$: abstain.  No reported band is wrong---soundness never used the
map---but the admission did.  Across the $240$ models of
Section~\ref{sec:exp-scale} the same choice moves $\Aq$ by a median $0.565$ over
four declared maps ($239/240$ above $0.1$), and the case study's
posterior-to-prior drop appears in $2$ of $80$ cells when the map is fitted on
posterior \emph{means}, $28$ on posterior \emph{draws} and $0$ on \emph{prior}
draws---largest where the prior sits just outside the fitting law and vanishing
where the prior \emph{is} that law, so the locked $0/4$ used the law under which
the effect is rarest---Theorem~\ref{thm:price}(c)'s asymmetry, on its other axis.

Lemma~\ref{lem:budgets} is not hypothetical: two unlicensed plug-ins
certify $20/20$ and exclude the truth $30/30$ respectively
(Appendix~\ref{app:experiments}), and the data caught only one.  The
protocol thus does what it claims---certify where a licensed budget is
small enough, measure elsewhere, and (Theorem~\ref{thm:price}d,e) say in
advance which will happen---and $w^*$ was not tuned.

\paragraph{The frontier, at scale.}

We re-ran the audit on $240$ fresh models---FashionMNIST, MNIST, SVHN and
CIFAR-10, up to the full training split, $d\in\{16,\dots,64\}$,
$K\in\{10,32\}$, KL weights $\beta$ up to $64$, three seeds---with every reading
fixed beforehand (Appendix~\ref{app:scale}).

\textbf{The dataset floor is predictive, and it is the quantity that matters.}
Theorem~\ref{thm:price}(e) forbids certification once $\Rbar>\log N+\log2$.  That
inequality holds for $66$ of the $240$ models and \emph{none} of them certifies;
the precommit had registered any such certificate in advance as an instrument
defect, not a refutation.
Which side of the line a family falls on is not a
matter of latent dimension: on FashionMNIST $\Rbar-\log N$ reaches $+20.0$ nats and
$36$ models are excluded outright, while on SVHN it is negative throughout, $-9.7$
to $-2.9$, and none is.

\textbf{The protocol certifies broken codebooks, not working ones.}  Overall
$131$ of the $240$ configurations certify, against $1$ of the $6$ SVHN models the
licensed budget was re-audited on above---so that rate
was a property of the families audited.  But $129$ of the $131$ certificates fire
at $\Aq\le0.24$ (median $0.064$), and no certificate clears its own split's base
rate by more than $0.007$: $\gamma(\alpha)\le2.2\times10^{-4}$ nats on
every certificate, so Theorem~\ref{thm:price}(d)'s floor is inactive wherever the
branch fires.  That is the honest shape of the positive result, and
Lemma~\ref{lem:width} says it could not be otherwise: $B^*$ is largest exactly
where agreement is extreme.  What a \emph{working} codebook would require of
$\KL(\qbar\Vert p)$ is quantified in Appendix~\ref{app:window}.


\subsection{Two floors, and which one binds}
\label{app:twofloors}
Which of the two impossibilities binds, on the five audited MNIST checkpoints;
Section~\ref{sec:exp-scale} tests the same partition on $240$ models.

\textbf{Two floors, and which one binds.}  On the five audited MNIST
checkpoints (the case-study models, not the collapsed replication models of
Table~\ref{tab:perseed}) we measure $\alpha$ per Theorem~\ref{thm:price}(d)---%
held-out accuracy of the majority-label predictor on \emph{sampled} codes
against \emph{true} labels---and find $\alpha\in[0.62,0.78]$, so
$\gamma(\alpha)\in[0.81,1.28]$ nats, the chain $\Rbar\ge\gamma(\alpha)$ holding
$5/5$ ($\Rbar\approx27$--$28$), and a floor on any rate-budget band of
$1-e^{-\gamma}\in[0.55,0.72]$.  The two impossibilities are not duplicates but a
partition, and here (e) is the operative one: $\Rbar-\log N=17.99$--$18.72$
nats, $14.1$--$23.2$ times $\gamma$, so the band cannot beat $1-10^{-8}$.
Theorem~\ref{thm:price}(d) binds in the complementary window
$\gamma\le\Rbar\le\log N+\gamma$---low-rate but still informative codes---which
no model audited here occupies.  Either way abstention is the \emph{correct}
output.

\subsection{The 52-model audit under the rate budget, in full}
\label{app:loosest}
The measurement side of the 52-model audit in Appendix~\ref{app:record}, with the
intervals and coverage counts the body compresses.

All 52 models abstain and measure (Figure~\ref{fig:bands},
Appendix~\ref{app:experiments}): DKW intervals at
$\pm0.0096$, containing an independently recomputed $\Ap$ $20/20$
(screening) and agreeing with freshly seeded
draws within the combined width $12/12$ (replication).
Theorem~\ref{thm:price}(e) explains most of it: on the six FashionMNIST
models $\Rbar-\log N=18.2$--$20.2$ nats, so certification there is
impossible for \emph{any} estimator; nor is the floor loose---the measured
$\hat I=9.201$--$9.208$ against $\log N=9.2103$ sits within $0.01$ nats of
maximum, so $\KL(\qbar\Vert p)=\Rbar-\log N$ to within $0.01$ nats.

\subsection{The scaled frontier grid}
\label{app:scale}

\paragraph{What was fixed before the grid ran.}
The precommit (shipped as \texttt{PRECOMMIT\_SCALE.md}) fixes the instrument at
the values of Section~\ref{sec:exp-e1}---$S=16$, $20{,}000$ prior draws,
the diagonal-GMM encoder map with \texttt{reg\_covar}$=10^{-4}$, the
decoder-side Bregman prototype map, Adam at $10^{-3}$, batch $256$, 40 epochs,
the licensed budget with $M=20{,}000$, $c=5$, $\delta=0.05$, and the seed offsets
$5000/41{,}000/53{,}000/51{,}000/91{,}000+100d+s$---and varies the dataset, the
training size, $d$, $K$ and $\beta$, with $\beta$ the only training setting moved
away from the paper's value.  Stage~1 (FashionMNIST and SVHN, $d\in\{16,32\}$,
$K=10$, six values of $\beta$, three seeds; $144$ configurations) ran in full.
Stage~2 (CIFAR-10 and MNIST at full size) was planned at $288$ configurations
($d\in\{8,16,32,64\}$, $K\in\{10,32,128\}$, $\beta\in\{1,4,16,64\}$, three
seeds) and is incomplete: $96$ ran before the deadline (CIFAR-10 with
$d\in\{16,32,64\}$ and $K\in\{10,32\}$; MNIST with $d\in\{16,32\}$ and
$K=10$), and the refined $\beta$ sweep planned as Stage~3 was not run.  As the
precommit requires, every completed row is reported.  Six readings were written down first.  One of them, (P2), asked
whether the certify/abstain boundary coincides with $B_{\mathrm{MI}}=B^*(\Aq)$; it
does by construction, since the decision is computed from the band that curve
defines, so it carries no information and we record only that it was registered.
The other five follow.  \textbf{(P1)} No
configuration with $\Rbar>\log N+\log2$ may certify; a violation is an
instrument bug, not a result.  \textbf{(P3)} If every certifying model has
$\alpha$ within $0.02$ of chance, certification is bought only with
uninformative codes and we report that as the frontier; if some certifying model
has $\alpha\ge2/L$, the certify branch reaches useful codes and we report the
region.  \textbf{(P4)} We report the spread of $\Aq$ over the four declared maps
as an interval and make no claim that one map is correct.  \textbf{(P5)} We
report the posterior-to-prior gap under each of the three fitting laws,
stratified by $\alpha$, as a rate across a new population.  Both directions of
every reading were publishable when they were written.

\paragraph{Governance.}
These are $240$ \emph{new} models across four datasets, reported as a separate
population.  They do not re-open the locked $2\times2$ replication: that verdict
was fixed on the declared map and stands at $0/4$.  The grid is also not a
bit-level reproduction of the original runs---the training loop is GPU-resident
and \texttt{sklearn}'s EM reaches a different optimum---so on the paper's own
configuration (FashionMNIST, $d{=}16$, $\beta{=}1$, seed $0$, $15{,}000$ images)
the grid gives $\Rbar=26.8$ against $27.8$, $\alpha=0.184$ against $0.229$,
$\gamma=0.033$ against $0.071$ and $\Aq=0.154$ against $0.251$.  Within the grid
every configuration is deterministic: a same-seed rerun reproduces all $65$
substantive columns bit for bit after fixing cuDNN, the shuffling generator and
\texttt{sklearn}'s thread count, and eighteen configurations that a
double-writer accident ran twice agreed on every substantive column.  Two
instrument defects found after the first pass---a probe classifier fitted on the
wrong set, and that double-writer accident---are recorded as a dated addendum to
the precommit; the affected rows were discarded and recomputed.  The probe is the
declared one, fitted once per dataset on the whole training split, with test
accuracy $0.9264$ (MNIST), $0.8428$ (FashionMNIST), $0.6145$ (SVHN) and $0.4455$
(CIFAR-10); on CIFAR-10 it is weak enough that we draw no probe-dependent
conclusion there.

\paragraph{Results against those readings.}
\textbf{(P1)} Per dataset, the configurations above $\log N+\log2$ and the
certificates among them are $36/72$ and $0$ (FashionMNIST, threshold $9.9035$
nats), $0/72$ and $0$ (SVHN, threshold $10.8602$), $12/24$ and $0$ (MNIST,
$9.9035$) and $18/72$ and $0$ (CIFAR-10, $9.9035$): $66$ excluded in advance,
$0$ violations.  \textbf{(P3)} Certificates number $13$, $58$, $6$ and $54$, and
$131$ in all; the highest $\alpha$ any certificate reaches is $0.1051$ ($\beta=32$,
$\Aq=0.056$), $0.1959$ ($26$ tied certificates at $\beta\in\{2,\dots,32\}$,
$\Aq=0.026$--$0.172$), $0.1003$ ($\beta=64$, $\Aq=0.067$) and $0.1063$
($\beta=4$, $\Aq=0.073$), against majority-class rates of $0.1000$, $0.1959$,
$0.1135$ and $0.1000$ for the same splits---so no certified code beats its own
split's base rate by more than $0.007$, $\gamma\le2.2\times10^{-4}$ nats
throughout, and the $2/L$ bar registered as ``useful'' is unreached everywhere.
The first registered reading therefore holds on FashionMNIST, MNIST and CIFAR-10
in the strict form (within $0.02$ of base rate) and on SVHN in the form that
matters (at the base rate exactly).  \textbf{(P4)} Map-sensitivity spread has
median $0.565$ over the $240$ models, exceeds $0.1$ in $239$ of them, and reaches
$0.921$.  \textbf{(P5)} Over the $80$ cells, the posterior-to-prior gap clears
$0.05$ with the same sign in $3/3$ seeds in $2$ cells under the mean-fitted map,
$28$ under the posterior-draw-fitted map and $0$ under the prior-draw-fitted map;
the probe half of the criterion is available for the declared map only, which is
an asymmetry in this comparison.  \textbf{(P6)} Positive rate $131/240=0.546$, and $129$ of the $131$ at $\Aq\le0.24$.
Per $\beta$, no configuration certifies at $\beta=1$; FashionMNIST certifies
$1/12$ at $\beta=16$ and $12/12$ at $\beta=32$, SVHN $10/12$ at $\beta=2$ and
$12/12$ at every larger $\beta$, MNIST $6/6$ at $\beta=64$ only, and CIFAR-10
$18/18$ at every $\beta\ge4$.  Per-configuration rows are in
\texttt{s1\_*.csv} and \texttt{s2\_*.csv}; the readings are recomputed by
\texttt{analyze\_scale.py}.

\paragraph{How the families reach the certifying region.}
On FashionMNIST, MNIST and CIFAR-10 the rate is far above $\log N$ at $\beta=1$
and admission has to be bought by raising $\beta$ until the code collapses; the
four FashionMNIST models with $\alpha\ge0.12$ all sit at $\beta=1$ with
$\Rbar\approx28$ nats and certify $0/4$.  On SVHN the rate is below $\log N$ at
every $\beta$, so admission is available throughout---but the codes are collapsed
there too, occupying one to five of $K=10$ sampled codes, and the highest $\alpha$
a certifying model reaches is exactly the split's majority-class frequency.  The
two routes differ; the destination does not.

\paragraph{Claim D: code-addressed generation.}
The interface is: name a class $c$, look up the codes whose declared encoder-side
semantics is $c$, draw from that component of the fitted map, decode, and let an
external classifier---trained on data, never on codes---judge.  The reading we
registered was the Spearman correlation of that accuracy with $\Aq$, with $\Ap$
and with five items of Definition~\ref{def:package}, over the whole grid, with
both outcomes publishable.  \emph{The registered analysis came out negative and we
report it as such}: on FashionMNIST no predictor reaches
$|\rho|=0.27$---$\Ap$ $-0.08$, $\Aq$ $-0.20$, the ELBO $+0.10$, reconstruction
$+0.09$, rate $+0.05$, $I(x;z)$ $+0.06$, occupied codes $+0.22$, usage entropy
$+0.26$---so on this population the coupled quantity is not needed to predict this
interface, and neither is anything else.  That weakens the motivation for this interface.

Two facts about the interface do survive, and they are not correlations.  First,
only $2$ of the $72$ FashionMNIST configurations can address all ten classes at
all (mean coverage $0.811$): the declared map's majority labels cover a strict
subset, so the interface silently refuses classes while the code histogram it is
built from looks healthy.  Second, routing on the encoder's declared semantics is
worse than routing on the decoder's own read of the \emph{same} draw in $72/72$
configurations (mean $-0.096$, worst $-0.240$).  That second gap is the coupling
by construction, and no item of Definition~\ref{def:package} reports it.  Its
measurement degenerates when the map can address only one class---then every code
carries the same majority label and the decoder-routed accuracy is $1$ by
identity---so we compute it only where coverage exceeds one class, which is all
$72$ FashionMNIST cells and excludes $23$ of the SVHN cells.

\emph{Per dataset, as the precommit requires.}  FashionMNIST: no predictor reaches
$|\rho|=0.27$.  SVHN: none reaches $0.13$.  MNIST ($n=24$): every predictor does,
and $I(x;z)$ $(+0.53)$ and the ELBO $(+0.51)$ lead $\Ap$ $(+0.49)$ and $\Aq$
$(+0.39)$.  CIFAR-10: the rate term $(+0.37)$, the ELBO $(+0.36)$ and $I(x;z)$
$(+0.36)$ lead while $\Ap$ and $\Aq$ sit at $-0.02$; the probe there is weak
($0.4455$ test accuracy), which is a reason to discount that family but not to drop
it from the report.  Agreement never leads the marginal diagnostics by more than
$0.02$ on any of the four, and on the two families where anything predicts the
interface a marginal diagnostic leads.  The registered second branch therefore
fires: for this interface the coupled quantity is not needed, and we report it as
such.

\emph{Post-hoc, and not evidence}: restricting to the twelve $\beta=1$ cells, the
only ones whose codes carry label accuracy above chance, $\Ap$ predicts the
interface at $\rho=+0.78$ against the ELBO's $+0.06$.  The subset was not
registered, $n=12$, and we report the contrast only because it names the
experiment a properly powered test would run---sweep models at fixed, non-trivial
$\alpha$---not because it establishes anything.  We have tested one interface;
retrieval, latent editing and rate--distortion compression are untested.

\subsection{The gap-side certificate swept over native rank}
\label{app:nativerank}

The stress suite that produced Table~\ref{tab:price} also fits PPCA at native
ranks $d\in\{2,5,10,20,32\}$ (5 folds $\times$ 3 map constructions per rank) with
two amortized encoders, and audits the reconstruction-side certificate of
Theorem~\ref{thm:certification}(a) in every cell.  Table~\ref{tab:nativerank}
reports it.  The trained mean-field MLP encoder certifies in $75/75$ cells, every
band containing the estimand; the trained \emph{linear} encoder certifies in
$0/75$.  The separation is not a threshold artifact: the two budgets differ by
one to two orders of magnitude at every rank ($\bar\Delta=0.040$--$0.230$ against
$2.62$--$18.08$ nats).  Band width grows monotonically with $d$ and reaches
$0.487$ at $d=32$, so on this family the branch runs out just above the rank we
audited---the high-dimensional limit, located rather than asserted.

\begin{table}[t]
\centering
\footnotesize
\setlength{\tabcolsep}{5pt}
\begin{tabular}{lccccc}
\toprule
& \multicolumn{3}{c}{trained MLP encoder} & \multicolumn{2}{c}{trained linear encoder} \\
\cmidrule(lr){2-4}\cmidrule(lr){5-6}
$d$ & $\gap$ (nats) & band width & certify / cover & $\gap$ (nats) & certify \\
\midrule
$2$  & $0.0395$--$0.0473$ & $0.106$--$0.253$ & $15/15$ \,/\, $15/15$ & $2.620$--$2.653$   & $0/15$ \\
$5$  & $0.0635$--$0.0877$ & $0.177$--$0.344$ & $15/15$ \,/\, $15/15$ & $4.586$--$4.630$   & $0/15$ \\
$10$ & $0.0773$--$0.0959$ & $0.225$--$0.344$ & $15/15$ \,/\, $15/15$ & $6.851$--$6.928$   & $0/15$ \\
$20$ & $0.1172$--$0.1654$ & $0.296$--$0.428$ & $15/15$ \,/\, $15/15$ & $10.838$--$10.994$ & $0/15$ \\
$32$ & $0.1483$--$0.2296$ & $0.359$--$0.487$ & $15/15$ \,/\, $15/15$ & $17.491$--$18.083$ & $0/15$ \\
\bottomrule
\end{tabular}
\caption{\textbf{The gap-side certificate separates a trained mean-field MLP
encoder from a trained linear one at every native rank from $2$ to $32$---$75/75$
against $0/75$---and its width locates where the branch expires.}  PPCA, 5 folds
$\times$ 3 map constructions per rank; ranges are over the $15$ cells.  ``certify''
counts cells with band width $\le w^*=0.5$; ``cover'' counts cells whose band
contains the estimand $\mathcal A[\bar p_\theta]$.}
\label{tab:nativerank}
\end{table}

\paragraph{Two disclosures that belong with Table~\ref{tab:nativerank}.}
First, the criterion.  The precommit of that suite locked a \emph{stricter}
admission conjunction for its own utility claim---exact test
$\gap\le0.05$ nats, Monte-Carlo-expanded certified lower endpoint $\ge0.80$,
certified degradation $\le0.10$, and an independent-RNG overlap---and recorded
those gates as failing $0/5$ at canonical $d=10$ and at padded $D=32$.  We
therefore report both readings.  Under this paper's declared $w^*=0.5$ the
certificate fires $75/75$.  Under the stricter locked conjunction the picture at
$d=2$ splits by declared map, and the split is the paper's own thesis.  On the
unsupervised $k$-means and natural-Euclidean maps every certificate clause passes
$5/5$ ($\gap=0.0395$--$0.0473$, lower endpoint $0.8531$--$0.8875$, degradation
$0.0797$--$0.0995$, independent overlap $5/5$) and the model is rejected only by
that suite's nondegeneracy \emph{screen}, which demands $\ge5\%$ disagreement while
these channels disagree on $3.33$--$4.91\%$ of draws---the certificate passed and
the screen rejected the model for being too healthy to be interesting.  On the
Mahalanobis map, the one that \emph{does} clear the screen $5/5$, the same model
fails the lower-endpoint and degradation clauses $0/5$ ($0.6228$--$0.6473$ and
$0.1416$--$0.1550$).  The analyst's map decides both whether the channel looks
degenerate and whether the certificate passes, on one checkpoint, at one rank.  At $d\ge5$ the clauses themselves fail as $\gap$
grows past $0.05$ nats.  The native ranks were pre-declared in that precommit as
secondary controls and carry no prospective pass gate; we report them as a
sweep, not as a gated claim.  Second, the licensing.  The budget here is $\gap$
itself, and IWAE bounds $\log p(x)$ from \emph{below}, so outside models with
tractable or upper-boundable evidence there is no licensed route to this
branch---the gap-side instance of Lemma~\ref{lem:budgets}.  That is why the
protocol of Section~\ref{sec:protocol} is run on the rate side.

\subsection{The coordinate price, on models, in full}
\label{app:price-models}
The full version of Section~\ref{sec:exp-price}, whose body text states the
conclusions and defers the table and the trained-encoder arms to here.


Linear-Gaussian models (probabilistic PCA, PPCA), $d=10$, 5 folds, $10{,}000$ test points,
$S=64$---the regime where Theorem~\ref{thm:price} is exact.  We compare the
canonical basis against a fixed discrete-cosine-transform (DCT) rotation
of the same model (likelihood, decoder, and all three map constructions
transported).
Theorem~\ref{thm:price}(b) predicts estimands do not move, (a) that the
mean-field certificate pays; both hold, measured on the two sampling laws
separately.

\textbf{Reconstruction side (Table~\ref{tab:price}a).}  The estimand is the
exact-posterior agreement $\mathcal A[\bar p_\theta]=1-\bar\eta_p$, the budget
the mean-field gap $B_Q$---Theorem~\ref{thm:certification}(a) and
Theorem~\ref{thm:price}(a) currency.  The budget rises from $0.000$ to
$0.474$ nats under the rotation and the certificate collapses, for all
three maps, while the estimand moves $\le5\times10^{-4}$.  Two controls: the
\emph{full-covariance} family---closed under $O(d)$, hence inside
Theorem~\ref{thm:price}(b)---certifies identically in both bases; and
\emph{trained} mean-field encoders pay too, unequally (an MLP encoder goes
$0.088\to0.673$ nats, while a linear one is dominated by amortization error
\citep{cremer2018inference} in \emph{both} bases, $6.897\to7.476$ nats, so
there the rotation is not what destroys the certificate).

\textbf{Generative side (Table~\ref{tab:price}b).}
Theorem~\ref{thm:certification}(b)'s estimand is agreement under \emph{prior}
draws, so we measure it directly ($200{,}000$ draws from $N(0,I_{10})$ per
condition).  It is basis-invariant to $\le8\times10^{-4}$, matching
Theorem~\ref{thm:price}(b); PPCA shows the \emph{same} generative drift as
the MNIST case study in a model where every quantity is exact
($\mathcal A[\qbar]-\Ap = +0.128$, $+0.156$, $+0.338$ across maps); and the
certificate is sound but vacuous---at the licensed budget
$\Rbar\approx20.6$--$21.1$ nats the band contains $\Ap$ in $30/30$
conditions with width $1.000$ throughout.

\begin{table}[t]
\centering
\footnotesize
\setlength{\tabcolsep}{4.5pt}
\begin{tabular}{lcccc}
\toprule
\textit{(a)} map (canonical $\to$ DCT) & $\Aq$ & $\mathcal A[\bar p_\theta]$ & budget $B_Q$ & band width \\
\midrule
natural-Euclidean & $0.9016\!\to\!0.9013$ & $0.9019\!\to\!0.9017$ & $0.000\!\to\!0.474$ & $0.000\!\to\!0.559$ \\
Mahalanobis       & $0.7869\!\to\!0.7864$ & $0.7870\!\to\!0.7869$ & $0.000\!\to\!0.474$ & $0.000\!\to\!0.677$ \\
$k$-means         & $0.9076\!\to\!0.9074$ & $0.9076\!\to\!0.9072$ & $0.000\!\to\!0.474$ & $0.000\!\to\!0.551$ \\
$k$-means, full-cov.\ $q$ & $0.9073\!\to\!0.9074$ & $0.9074\!\to\!0.9074$ & $0.000\!\to\!0.000$ & $0.000\!\to\!0.000$ \\
\midrule
\textit{(b)} map (canonical $\to$ DCT) & $\mathcal A[\qbar]$ & $\Ap$ & drift & budget $\Rbar$ \\
\midrule
natural-Euclidean & $0.9014\!\to\!0.9006$ & $0.7738\!\to\!0.7731$ & $+0.128$ & $21.1\!\to\!20.6$ \\
Mahalanobis       & $0.7863\!\to\!0.7855$ & $0.4484\!\to\!0.4491$ & $+0.338$ & $21.1\!\to\!20.6$ \\
$k$-means         & $0.9076\!\to\!0.9072$ & $0.7512\!\to\!0.7518$ & $+0.156$ & $21.1\!\to\!20.6$ \\
\bottomrule
\end{tabular}
\caption{\textbf{A change of basis alone moves the mean-field budget to
$0.474$ nats and voids the reconstruction-side certificate for every map,
while the estimands move by at most $8\times10^{-4}$ and the $O(d)$-closed
full-covariance family is unaffected---the asymmetry of
Theorem~\ref{thm:price}(c).}  PPCA models, means over 5 folds.
(a)~\emph{Reconstruction side} (optimal diagonal $q$ unless noted): the
estimand moves $\le5\times10^{-4}$.  (b)~\emph{Generative side}: $\Ap$ from
$200{,}000$ true prior draws (s.e.\ $\le0.002$); the estimand is invariant
under the rotation to $\le8\times10^{-4}$ (Theorem~\ref{thm:price}b),
generative drift $\mathcal A[\qbar]-\Ap$ is large in an exactly-solvable
model, and the Theorem~\ref{thm:certification}(b) band contains $\Ap$ in
$30/30$ conditions but is full-width at the licensed budget.}
\label{tab:price}
\end{table}


\begin{figure}[t]
\centering
\includegraphics[width=\linewidth]{fig3_bands.pdf}
\caption{When the certificate can fire.  Curves: exact band width, a
function of budget \emph{and} observed agreement; markers: all 52 protocol models, every one abstaining (the 20 MNIST screening
models are placed at the direct estimate of $\KL(\qbar\Vert p)$ from their
audit; at their $\Rbar$ budgets their widths are $\ge0.999$);
certifying needs a point below $w^*$.  The vertical line is
Lemma~\ref{lem:width}'s \emph{necessary} condition $B\le-\log(1-w^*)$---not
sufficient: five $d=2$ checkpoints clear it and still abstain, agreement
near $\tfrac12$ where the band is widest.  Shaded strip: Fano floor
$1-e^{-\gamma}$ on the audited checkpoints (Theorem~\ref{thm:price}d).
Teal: the six SVHN models re-audited under the licensed MI budget of
Section~\ref{sec:budgets}---$2.5$--$3.0\times$ tighter than the best
previously available licensed budget (ticks; $\Rbar$ minus the
Kolchinsky--Tracey bound on $I(x;z)$,
\citealp{kolchinsky2017estimating})---of which exactly one
(star) certifies; the six widths are those of the certified bands over the
$\hat{\mathcal A}_q$ interval of Lemma~\ref{lem:aq}.}
\label{fig:bands}
\end{figure}

\paragraph{Pipelines.}
Case study and replication: convolutional VAEs ($1{\times}28{\times}28$
for MNIST/FashionMNIST; a $3{\times}32{\times}32$ variant for SVHN);
$\beta=1$; declared likelihoods: Bernoulli-family for near-binary images
(continuous-Bernoulli for FashionMNIST, \citealp{loaiza2019continuous})
and Gaussian with fixed $\sigma=1$ for SVHN (declared before the runs, not
tuned); $K=10$; encoder map = diagonal GMM on encoder means of a
stratified 15{,}000-image train subset (per seed); decoder map =
Bregman nearest prototype in decoder-output space (Type-1 Bernoulli KL,
or squared Euclidean for the Gaussian case); natural indices; full test
splits; $S=16$; $20{,}000$ prior draws.  PPCA suite: closed-form
posteriors, 5 disjoint folds, three map constructions
(natural-Euclidean class means, regularized Mahalanobis, unsupervised
$k$-means), mean-field families in the canonical and DCT bases plus the
full-covariance control, $S=64$.

\paragraph{Per-seed replication data.}
Table~\ref{tab:perseed} gives every model of the replication grid.  Two
regime facts belong with it.  First, the declared SVHN likelihood
(Gaussian, $\sigma$ fixed to $1$) is a weak reconstruction term on these
data: the resulting rates are $\Rbar\approx5.7$--$6.1$ nats against
$27$--$29$ nats on FashionMNIST, i.e.\ the SVHN cells sit in an effectively
high-$\beta$ regime with near-collapsed sampled channels ($1$--$3$ occupied
sampled codes).  We report this as a consequence of a preregistered choice,
not as a tuned outcome; a continuous-Bernoulli or learned-$\sigma$ variant
would be a \emph{new} protocol under a new precommit, not a repair of this
one.  Second, sampled-code label accuracy on the $d{=}32$ cells is at or
near chance ($\alpha\approx0.10$ for ten classes), so the Fano floor
$\gamma(\alpha)$ is vacuous there---the codebooks in those cells carry
almost no label information, which is itself the reason the task-probe
clause cannot be met.

\begin{table}[t]
\centering
\small
\begin{tabular}{llll}
\toprule
cell & $\Aq-\Ap$ per seed & task probe post$\to$prior & verdict \\
\midrule
Fashion $d{=}16$ & $+0.109$ / $+0.034$ / $+0.030$ & falls $2/3$, rises $1/3$ & null \\
SVHN $d{=}16$    & $+0.033$ / $-0.001$ / $+0.068$ & rises $3/3$ & null \\
Fashion $d{=}32$ & $-0.035$ / $-0.033$ / $-0.065$ & rises $3/3$ & null (reversed) \\
SVHN $d{=}32$    & $-0.010$ / $+0.027$ / $-0.013$ & rises $3/3$ & null \\
\bottomrule
\end{tabular}
\caption{Preregistered replication of the case-study phenomenon: all four
cells fail the pre-declared criterion (gap $>0.05$ of one sign \emph{and}
probe drop, each in $3/3$ seeds).  SVHN probe columns use the precommitted
10-epoch evaluator (disclosed deviation, this appendix);
verdicts are identical under either evaluator.  Per-seed values:
Table~\ref{tab:perseed}.}
\label{tab:null}
\end{table}

\begin{table}[t]
\centering
\small
\begin{tabular}{llcccccccc}
\toprule
data & $d$ & seed & $\Rbar$ & $\Aq$ & $\Ap$ & $\Amu$ & occ. & $\alpha$ & $\gamma(\alpha)$ \\
\midrule
Fashion & 16 & 0 & 27.84 & 0.251 & 0.142 & 0.631 & 10 & 0.229 & 0.071 \\
Fashion & 16 & 1 & 28.00 & 0.158 & 0.124 & 0.615 & 2 & 0.136 & 0.006 \\
Fashion & 16 & 2 & 27.46 & 0.158 & 0.128 & 0.680 & 5 & 0.171 & 0.024 \\
Fashion & 32 & 0 & 27.70 & 0.098 & 0.132 & 0.467 & 1 & 0.100 & $\le0$ \\
Fashion & 32 & 1 & 28.56 & 0.126 & 0.158 & 0.524 & 2 & 0.105 & 0.000 \\
Fashion & 32 & 2 & 29.41 & 0.170 & 0.235 & 0.551 & 1 & 0.100 & $\le0$ \\
SVHN & 16 & 0 & 6.07 & 0.334 & 0.301 & 0.142 & 2 & 0.179 & $\le0$ \\
SVHN & 16 & 1 & 5.91 & 0.062 & 0.063 & 0.168 & 3 & 0.069 & $\le0$ \\
SVHN & 16 & 2 & 5.98 & 0.333 & 0.265 & 0.098 & 1 & 0.067 & $\le0$ \\
SVHN & 32 & 0 & 5.77 & 0.032 & 0.043 & 0.160 & 2 & 0.194 & $\le0$ \\
SVHN & 32 & 1 & 5.72 & 0.282 & 0.255 & 0.211 & 1 & 0.067 & $\le0$ \\
SVHN & 32 & 2 & 6.05 & 0.022 & 0.035 & 0.163 & 1 & 0.078 & $\le0$ \\
\bottomrule
\end{tabular}
\caption{\textbf{In $9/12$ models the sampled codes carry no usable label
information at all, and the case study's precondition---an informative,
non-degenerate coupled channel---was never reproduced here}; the $\gamma$
column is the sharpest summary of the regime.  Every model of the
preregistered replication grid (no selection).  $\Amu$ is the mean reading;
``occ.''\ counts occupied sampled codes above $1\%$ mass; $\alpha$ is
held-out accuracy of the majority-label predictor on \emph{sampled} codes
and $\gamma(\alpha)$ the Fano floor it implies.  Task-probe values, which
depend on the external evaluator, are in the ledger for both evaluators.}
\label{tab:perseed}
\end{table}


\paragraph{The padded arm (outside the $O(d)$ statement).}
Padding the latent space from $d=10$ to $32$ before rotating is not an
$O(d)$ action, and Theorem~\ref{thm:price}(b) does not cover it.
Empirically the pad-only arm behaves like the canonical one (budget
$0.000$, band width $0.000$, $\mathcal A[\bar p_\theta]=0.9075$), while
pad-then-rotate drives the mean-field budget to $29.4$ nats and the band to full
width, with $\mathcal A[\bar p_\theta]=0.9074$ still unmoved; the
full-covariance control certifies in every one of these arms (budget $0.000$).
Prior-draw agreement was not measured on the padded arms, so this arm speaks to
Theorem~\ref{thm:certification}(a) only.  We report the padded arm as a labelled
stress case, not as evidence for the theorem.

\paragraph{Preregistration and its three disclosed deviations.}
The replication grid and the protocol run were specified in a precommit
document---model sets, readings, verdict criteria---before execution
(reproduced verbatim in Figure~\ref{fig:precommit}).  Three departures
are disclosed here: two found afterwards by an adversarial audit of this
manuscript, and one introduced by that audit's own correction.

\begin{figure}[t]
\begin{tcolorbox}[precommitbox, title={\texttt{PRECOMMIT\_W2.md}:
precommitted readings for the replication grid (verbatim)}]
\begin{verbatim}
- R-repro: the posterior-prior contrast reproduces in a cell if A_q - A_prior > 0.05
  with the same sign in 3/3 seeds AND the task probe drops under the prior arm with
  the same sign in 3/3 seeds. Report per-cell verdicts; the flagship claim survives if
  >= 3 of 4 (dataset x d) cells reproduce.
- R-null: cells that do not reproduce are reported as nulls, verbatim, and scoped into
  the paper (the finding is then dataset/dimension-conditional).
- Mean-vs-posterior arm is expected null (as at MNIST d=10); reported either way.
- ALL cells and seeds reported; numbers only from per_model CSVs.
\end{verbatim}
\end{tcolorbox}
\begin{tcolorbox}[precommitbox, title={\texttt{PRECOMMIT\_LICENSED\_MI.md}:
fixed inputs and readings for the licensed MI budget (verbatim)}]
\begin{verbatim}
## Fixed before running (no tuning afterwards)
- M = 20000 samples, c = 5 nats, delta = 0.05, w* = 0.5.
- Models: all 12 E1-ext checkpoints; SVHN reported first (the open family).
- Sampling seed 91_000 + 100*d + seed.
- A_q is read from e1ext_per_model.csv; the admission threshold is the exact
  B*(A_q), **not** the 0.693 limit.
## Readings, fixed before running
- R-certify: a model certifies iff B_MI <= B*(A_q). Report every model.
- R-progress: if no model certifies but B_MI <= 0.8 on some model, the
  estimator route is working and the next step is a tighter concentration
  (more samples) or a better clip, not a new method.
- R-stop: if B_MI > 1.4 everywhere -- i.e. no better than the
  Kolchinsky-Tracey bound already measured -- the MI-lower-bound route is
  abandoned and pillar A stops. The paper then reports the impossibility
  framing (plan risk 1).
- Whatever happens, the split-half plug-in estimate of the truth is reported
  alongside, labelled as an estimate and never as a budget.
- w* is not re-tuned under any outcome (lessons #16).
\end{verbatim}
\end{tcolorbox}
\caption{The precommitted readings, reproduced verbatim from the two
precommit documents in the supplement (non-ASCII glyphs transliterated: $\ge$, $\delta$, $\times$, $\cdot$, dashes;
Markdown backticks, blank lines and the bold markers around the reading
names removed).  The replication readings
(top) fixed the verdict criteria of the replication in Appendix~\ref{app:record}
before the
runs; the licensed-budget readings (bottom) fixed $M$, $c$, $\delta$,
$w^*$, the seeds, and the certify/progress/stop readings before the run of
Section~\ref{sec:exp-protocol}.  The clip-tail correction and the
$\hat{\mathcal A}_q$ interval of Appendix~\ref{app:mi-lemmas} changed none
of these inputs; their dated addendum sits in the same document
(deviation D3).}
\label{fig:precommit}
\end{figure}

\emph{(D1) Evaluator epochs.}  The SVHN external evaluator was trained for
12 epochs where the precommit specified 10.  We retrained it at exactly 10
epochs and recomputed every classifier-dependent reading on the saved
checkpoints.  All four cell verdicts are unchanged under either evaluator:
the agreement-gap clause is classifier-independent and fails on its own in
all four cells, and the probe clause also fails at 10 epochs, with the
probe \emph{rising} post$\to$prior in $6/6$ SVHN models.
Table~\ref{tab:null} quotes the 10-epoch (precommitted) readings.
Absolute probe values are evaluator-sensitive and are never quoted here as
evaluator-free quantities.

\emph{(D2) Protocol population.}  The precommit fixed the
Certify-or-Measure inputs as the two screening families (jointly, the 20
MNIST screening checkpoints of Appendix~\ref{app:record}) plus the
replication models.  The first run omitted the replication models; we have
since run the protocol on all twelve of them (reported in Appendix~\ref{app:loosest}: abstain $12/12$, fresh-draw consistency
$12/12$).  Separately, the 20 two-dimensional checkpoints were \emph{not}
in the precommit and are labelled in the text as a post-hoc extension;
under licensed budgets they all abstain, and they serve to probe the
certify boundary and to demonstrate Lemma~\ref{lem:budgets}'s unlicensed
failure modes.  Under the budgets fixed in the original precommit, the
preregistered population abstains everywhere; the one certificate that
fires (Section~\ref{sec:exp-protocol}) does so on a preregistered model
but under the licensed MI budget, whose estimator, clip, seeds, and
readings were fixed in a separate, later precommit before that run.  We
consider this the honest reading and have not restated either as an
original preregistered result.

\emph{(D3) The agreement interval.}  The precommit's certify reading
compared $B_{\mathrm{MI}}$ with $B^*$ at the point estimate
$\hat{\mathcal A}_q$ read from the evaluation run.  The interval treatment
of Lemma~\ref{lem:aq}---$\delta_q=0.05$, Hoeffding over the $NS$ posterior
draws as the primary interval, the reading under which the test split is
the reference distribution---was added after the run, on 2026-09-08, in
the same dated addendum as the clip correction; the per-point variants
were computed at the same time and are reported above, including the one
under which the model abstains.

A further minor issue (one verification script overwrote its output file
instead of appending) was fixed without data loss.  All are recorded in
the results ledger shipped with the supplement.

\paragraph{The mean-vs-sampled divergence and its control, in full.}\label{app:control}
The replication runs show the \emph{mean} and \emph{sampled} readings of
the same encoder map diverging on FashionMNIST in $6/6$ models
($\Amu-\Aq\in[+0.37,+0.52]$), where at MNIST $d=10$ they agreed.  Under
the pre-declared control (refit the same family on \emph{sampled} latents,
change nothing else) the divergence collapses to $[+0.002,+0.012]$ on
FashionMNIST---$0/6$ survive---and to $[+0.007,+0.119]$ on SVHN: a
map-fitting artifact.  The control also removes the sampled-channel
collapse (all 12 models then use $10/10$ codes), so the degeneracy
confounding the null belongs to the \emph{declared map construction}, not
the trained models---that does not revive the null, but it names what a
revised protocol must change.
Under the mean-fitted map, mean-side code usage never collapses ($10/10$
occupied codes in all 12 models, usage entropy $2.20$--$2.28$ nats) while
sampled-side usage collapses in $11/12$ models to at most five codes ($10/12$
to at most three).  The control refits the same mixture family, with the same
$K$, initialization seed and regularizer, on one sampled latent per training
example (seed series $71{,}000+100d+s$), leaves the checkpoint, the decoder
\emph{rule}, the test split and the test draws untouched---the decoder
prototypes are re-derived from the refitted mixture's means, exactly as the main
run derives them, so one analyst choice moves both readers---and
recomputes both readings.  Per-model results are in the supplement; the
summary is that the divergence collapses to $\le0.012$ on all six
FashionMNIST models and to $\le0.119$ on SVHN, and that every one of the 12
models then uses all $10$ codes on sampled latents.  We had pre-declared that
survival in $\ge5/6$ FashionMNIST models would keep the finding; $0/6$
survive, so the finding is downgraded to a statement about map transfer.

\paragraph{Two live demonstrations that budget validity is load-bearing.}
A grid plug-in of $\KL(\qbar\Vert p)$ certifies all 20 $d=2$ checkpoints with
band widths $0.061$--$0.493$, and every band happens to contain the realized
$\Ap$; under the licensed $\Rbar$ the same checkpoints certify $0/20$.  A
binned KL is a data-processing lower bound, so that budget was never licensed
and the agreement of its bands with the truth was luck.  A moment-matched
Gaussian plug-in on the PPCA panel gives bands of width $0.111$--$0.181$ that
\emph{exclude} the realized $\Ap$ in $30/30$ conditions; there the error was
visible in the data.  Both are instances of Lemma~\ref{lem:budgets}.

\paragraph{The admissible agreement window, and where the shortfall lives.}\label{app:window}
Because $B^*$ is strictly decreasing on $[0,1/2]$, a budget caps the agreement it
can ever admit, and the cap is computable.  At the certifying model's
$B_{\mathrm{MI}}=0.565$ the protocol can admit only $\Aq\le0.0281$ or,
symmetrically, $\Aq\ge0.9719$; at the best
of the six, $0.519$, only $\Aq\le0.0420$.  Certifying the case study's own
$\Aq=0.770$ would need $B\le0.2073$, and $\Aq=0.5$ needs $B\le0.1438$.  The
residual between $B_{\mathrm{MI}}$ and an unbiased point estimate is
$0.058$--$0.061$ nats, so even a perfect estimator of $I(x;z)$---budget
$0.565-0.058=0.507$---would admit only $\Aq\le0.0459$.  The remaining gap is
therefore not estimator-side: rate-budget certification of generative codebook
consistency at useful agreement needs aggregate-posterior mismatch below roughly
$0.14$--$0.21$ nats, which is a target for the prior-flexibility line
\citep{tomczak2018vampprior,bauer2019resampled} rather than for a sharper bound on
$I(x;z)$.  The gap side is not subject to this cap: since
$\min_aB^*(a)=B^*(0.5)=0.1438$, the trained MLP encoder of
Section~\ref{sec:exp-price} at $\bar\Delta=0.088$ nats certifies at every
agreement, with band $[0.7335,0.9815]$ (width $0.2480$) at its observed
$\Aq=0.9016$ and width at most $0.4017$ over all agreements.

\paragraph{The licensed MI budget.}
$M=20{,}000$ samples, statistic clipped below at $c=5$ nats,
$\delta_B=0.05$, sampling seeds fixed before the run together with the
readings.  The lower clip raises the mean of the statistic by at most
$e^{-5}=0.0067$ nats (Lemma~\ref{lem:clip}), which is subtracted from the
empirical-Bernstein lower bound; in the samples the clip binds on at most
$3$ of the $20{,}000$ draws per model and the empirical tail mass is below
$10^{-4}$ nats, so the analytic correction is conservative.  The clip and
the empirical-Bernstein constant are the only free choices; the
concentration term plus the correction is $0.058$--$0.061$ nats on the
SVHN models, i.e.\ the whole residual between $B_{\mathrm{MI}}$ and an
unbiased point estimate of the truth.  The precommit stated that the clip \emph{lowers} the
mean; the sign error was found by an adversarial audit after the run, is
recorded as a dated addendum to the precommit, and its correction raised
every budget by $0.0067$ nats without changing any verdict.  The precommit
also promised the split-half plug-in estimate of $\KL(\qbar\Vert p)$
alongside: it is $0.244$--$0.428$ nats on the six SVHN models
(\texttt{kl\_plugin\_split.csv}), below the point estimates
$\Rbar-\bar T_c=0.459$--$0.548$ nats to which the residual above refers;
it evaluates the log-density of a random half of the mixture, which by
Jensen underestimates $\log\qbar$ on average, so it is biased downward
and is quoted as a lower reference, never as a budget.

\emph{The agreement estimate.}  $\hat{\mathcal A}_q$ averages $S=16$
posterior draws at each of the $N=26{,}032$ test points, $NS=416{,}512$
independent indicators; the Hoeffding interval of Lemma~\ref{lem:aq} is
$\pm0.0021$ at $\delta_q=0.05$, and the certified band is the union over
it, width $0.491$ against $0.487$ at the point estimate.  Sensitivity: if
the test points are instead regarded as an i.i.d.\ sample, so that the
draws sharing a point are dependent through it, the empirical-Bernstein
interval on the $N$ per-point means \citep{audibert2009exploration} is
$\pm0.0022$ and the band still certifies (width $0.491$); Hoeffding on
the per-point means ($\pm0.0084$) gives width $0.503$ and would abstain.
These variants change only the agreement interval; the budget remains the
test-split quantity, so under the i.i.d.\ reading they gauge the
verdict's sensitivity to the interval rather than constitute certificates.
At $\delta_B=\delta_q=0.025$ (coverage $0.95$) the width is $0.494$;
under a Bonferroni correction over the six SVHN models (family-wise
$0.90$) it is $0.499$---a certificate with no margin to spare, which is
the honest reading of a two-percent-agreement channel.  All variants are
tabulated in the supplement (\texttt{aq\_interval.csv}).

The comparison baseline---the best previously available licensed budget,
$1.467$--$1.555$ nats---is $\Rbar$ minus the Kolchinsky--Tracey
Bhattacharyya lower bound on $I(x;z)$, computed in closed form for the
Gaussian-mixture $\qbar$ \citep{kolchinsky2017estimating} and licensed by
the same rate decomposition (Lemma~\ref{lem:budgets}); the closed-form
$\log(1+\chi^2(\qbar\Vert p))$ budget was also computed and is looser on
every SVHN model ($8.1$--$15.6$ nats).

\paragraph{Attribution of measured quantities.}
Sampled-code label accuracies use held-out true labels with train-side
majority votes only (the Fano chain of Theorem~\ref{thm:price}(d) requires
the label, not a code-derived proxy); plug-in KL budgets are used only in
the conservative direction established by Lemma~\ref{lem:budgets};
and per-map, per-arm ranges are reported without selection---including the
reversed-direction cells and the mixed-sign SVHN divergence that
accompany the FashionMNIST findings.

\paragraph{Relation to the prior preprint, and attribution of
Theorem~\ref{thm:certification}.}
The coupled channel, the post-processing decomposition and the gap-side
identity and bound of Theorem~\ref{thm:certification}(a), and a
marginal-impossibility result, appear in a prior preprint
\citep{hayashi2026codebook} as its Lemma~7 and Corollary~8 and its
Proposition~4.  That Proposition matches the two code histograms, their
entropies, the occupied-code counts and $I(x;z)$; its Remark~5 records that a
Hungarian-matched score can hide the deranged case.  Relative to it, the
following are new here.  (i)~Definition~\ref{def:package} closes the hole
Remark~5 names and widens the package well past it: the matched pair here also
agrees on \emph{every} permutation-symmetric functional of the joint code
table---including the permutation-matched agreement itself, so no
relabeling-invariant summary separates the pair---and on the \emph{per-example}
reconstruction, rate, ELBO, $\log p(x)$ and variational gap, on the generative
law $p(x)$ as a distribution, on the per-dimension active-unit statistics, on
$\Ap$, and (item~(I$'$)) on all latent moments below a designable order.
(ii)~Theorem~\ref{thm:certification}(b), the rate-side bound, and with it the
two-sidedness, is new.
(iii)~Theorem~\ref{thm:price} in all of its parts, Lemma~\ref{lem:width},
Lemma~\ref{lem:budgets} and the licensed mutual-information budget, the admission budget $B^*(a)$ and the Certify-or-Measure protocol have no
counterpart in the preprint, and neither does any audit reported here.  Two
model populations are shared with it: the five MNIST models of the case study
(Section~\ref{sec:exp-e1}), which are also the $\beta=1$ arm of the 20
screening models, and the 20 two-dimensional checkpoints of
Section~\ref{sec:exp-protocol} are trained models audited in the preprint.
For the two-dimensional checkpoints, the encoder-side agreement and the rate
are taken from the preprint's audit tables, the agreement re-verified here by
recomputation to a relative error below $10^{-7}$; every other quantity
reported for these models is computed here.  The derivations
here are self-contained.

\end{document}


==> anc/paper/references.bib <==
@inproceedings{kingma2014auto,
  author    = {Kingma, Diederik P. and Welling, Max},
  title     = {Auto-encoding variational {B}ayes},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2014},
}

@inproceedings{rezende2014stochastic,
  author    = {Rezende, Danilo Jimenez and Mohamed, Shakir and Wierstra, Daan},
  title     = {Stochastic backpropagation and approximate inference in deep generative models},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2014},
}

@inproceedings{alemi2018fixing,
  author    = {Alemi, Alexander A. and others},
  title     = {Fixing a broken {ELBO}},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2018},
}

@article{banerjee2005clustering,
  author  = {Banerjee, Arindam and Merugu, Srujana and Dhillon, Inderjit S. and Ghosh, Joydeep},
  title   = {Clustering with {B}regman divergences},
  journal = {Journal of Machine Learning Research},
  volume  = {6},
  pages   = {1705--1749},
  year    = {2005},
}

@inproceedings{higgins2017beta,
  author    = {Higgins, Irina and others},
  title     = {beta-{VAE}: Learning basic visual concepts with a constrained variational framework},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2017},
}

@inproceedings{vandenoord2017neural,
  author    = {van den Oord, Aaron and Vinyals, Oriol and Kavukcuoglu, Koray},
  title     = {Neural discrete representation learning},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2017},
}

@inproceedings{burda2016importance,
  author    = {Burda, Yuri and Grosse, Roger and Salakhutdinov, Ruslan},
  title     = {Importance weighted autoencoders},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2016},
}

@book{cover2006elements,
  author    = {Cover, Thomas M. and Thomas, Joy A.},
  title     = {Elements of Information Theory},
  publisher = {Wiley},
  edition   = {2nd},
  year      = {2006},
}

@book{polyanskiy2024information,
  author    = {Polyanskiy, Yury and Wu, Yihong},
  title     = {Information Theory: From Coding to Learning},
  publisher = {Cambridge University Press},
  year      = {2025},
}

@article{scarlett2020mismatched,
  author  = {Scarlett, Jonathan and Guill{\'e}n i F{\`a}bregas, Albert and Somekh-Baruch, Anelia and Martinez, Alfonso},
  title   = {Information-theoretic foundations of mismatched decoding},
  journal = {Foundations and Trends in Communications and Information Theory},
  volume  = {17},
  number  = {2--3},
  pages   = {149--401},
  year    = {2020},
}

@article{farvardin1990vq,
  author  = {Farvardin, Nariman},
  title   = {A study of vector quantization for noisy channels},
  journal = {IEEE Transactions on Information Theory},
  volume  = {36},
  number  = {4},
  pages   = {799--809},
  year    = {1990},
}

@article{tishby2000information,
  author  = {Tishby, Naftali and Pereira, Fernando C. and Bialek, William},
  title   = {The information bottleneck method},
  journal = {arXiv:physics/0004057},
  year    = {2000},
}

@inproceedings{chen2018isolating,
  author    = {Chen, Ricky T. Q. and Li, Xuechen and Grosse, Roger B. and Duvenaud, David K.},
  title     = {Isolating sources of disentanglement in variational autoencoders},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2018},
}

@inproceedings{hyvarinen2019nonlinear,
  author    = {Hyv{\"a}rinen, Aapo and Sasaki, Hiroaki and Turner, Richard E.},
  title     = {Nonlinear {ICA} using auxiliary variables and generalized contrastive learning},
  booktitle = {International Conference on Artificial Intelligence and Statistics (AISTATS)},
  year      = {2019},
}

@inproceedings{khemakhem2020ivae,
  author    = {Khemakhem, Ilyes and Kingma, Diederik and Monti, Ricardo and Hyv{\"a}rinen, Aapo},
  title     = {Variational autoencoders and nonlinear {ICA}: a unifying framework},
  booktitle = {International Conference on Artificial Intelligence and Statistics (AISTATS)},
  year      = {2020},
}

@inproceedings{locatello2019challenging,
  author    = {Locatello, Francesco and Bauer, Stefan and Lucic, Mario and R{\"a}tsch, Gunnar and Gelly, Sylvain and Sch{\"o}lkopf, Bernhard and Bachem, Olivier},
  title     = {Challenging common assumptions in the unsupervised learning of disentangled representations},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2019},
}

@inproceedings{moschella2022relative,
  author    = {Moschella, Luca and Maiorca, Valentino and Fumero, Marco and Norelli, Antonio and Locatello, Francesco and Rodol{\`a}, Emanuele},
  title     = {Relative representations enable zero-shot latent space communication},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2023},
}

@inproceedings{fumero2024latentfunctional,
  author    = {Fumero, Marco and Pegoraro, Marco and Maiorca, Valentino and Locatello, Francesco and Rodol{\`a}, Emanuele},
  title     = {Latent functional maps: A spectral framework for representation alignment},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2024},
}

@article{fumero2026latentdynamics,
  author  = {Fumero, Marco and Moschella, Luca and Rodol{\`a}, Emanuele and Locatello, Francesco},
  title   = {Navigating the latent space dynamics of neural models},
  journal = {arXiv:2505.22785},
  year    = {2026},
}

@inproceedings{huh2024platonic,
  author    = {Huh, Minyoung and Cheung, Brian and Wang, Tongzhou and Isola, Phillip},
  title     = {Position: The platonic representation hypothesis},
  booktitle = {International Conference on Machine Learning (ICML)},
  year      = {2024},
}

@article{nielsen2010bregman,
  author  = {Nielsen, Frank and Boissonnat, Jean-Daniel and Nock, Richard},
  title   = {Bregman {V}oronoi diagrams: properties, algorithms and applications},
  journal = {Discrete \& Computational Geometry},
  volume  = {44},
  number  = {2},
  pages   = {281--307},
  year    = {2010},
}

@inproceedings{cemgil2020avae,
  author    = {Cemgil, A. Taylan and Ghaisas, Sumedh and Dvijotham, Krishnamurthy and Gowal, Sven and Kohli, Pushmeet},
  title     = {The autoencoding variational autoencoder},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2020},
}

@inproceedings{wu2020coupled,
  author    = {Wu, Chen and Wang, Prince Zizhuang and Wang, William Yang},
  title     = {On the encoder--decoder incompatibility in variational text modeling and beyond},
  booktitle = {Proceedings of the 58th Annual Meeting of the Association for Computational Linguistics},
  pages     = {3449--3464},
  year      = {2020},
}

@inproceedings{dang2024posterior,
  author    = {Dang, H. and Tran, T. and Nguyen, T. and Ho, N.},
  title     = {Beyond vanilla variational autoencoders: Detecting posterior collapse in conditional and hierarchical variational autoencoders},
  booktitle = {International Conference on Learning Representations (ICLR)},
  year      = {2024},
}

@inproceedings{loaiza2019continuous,
  author    = {Loaiza-Ganem, Gabriel and Cunningham, John P.},
  title     = {The continuous {B}ernoulli: fixing a pervasive error in variational autoencoders},
  booktitle = {Advances in Neural Information Processing Systems (NeurIPS)},
  year      = {2019},
}

@article{oord2018cpc,
  author  = {van den Oord, A{\"a}ron and Li, Yazhe and Vinyals, Oriol},
  title   = {Representation learning with contrastive predictive coding},
  journal = {arXiv preprint arXiv:1807.03748},
  year    = {2018},
}

@inproceedings{poole2019variational,
  author    = {Poole, Ben and Ozair, Sherjil and van den Oord, A{\"a}ron and Alemi, Alexander A. and Tucker, George},
  title     = {On variational bounds of mutual information},
  booktitle = {International Conference on Machine Learning},
  year      = {2019},
}

@inproceedings{maurer2009empirical,
  author    = {Maurer, Andreas and Pontil, Massimiliano},
  title     = {Empirical {B}ernstein bounds and sample variance penalization},
  booktitle = {Conference on Learning Theory},
  year      = {2009},
}

@article{audibert2009exploration,
  author  = {Audibert, Jean-Yves and Munos, R{\'e}mi and Szepesv{\'a}ri, Csaba},
  title   = {Exploration-exploitation tradeoff using variance estimates in
             multi-armed bandits},
  journal = {Theoretical Computer Science},
  volume  = {410},
  number  = {19},
  pages   = {1876--1902},
  year    = {2009},
}

@inproceedings{cremer2018inference,
  author    = {Cremer, Chris and Li, Xuechen and Duvenaud, David},
  title     = {Inference suboptimality in variational autoencoders},
  booktitle = {International Conference on Machine Learning},
  year      = {2018},
}

@inproceedings{heusel2017gans,
  author    = {Heusel, Martin and Ramsauer, Hubert and Unterthiner, Thomas and Nessler, Bernhard and Hochreiter, Sepp},
  title     = {{GANs} trained by a two time-scale update rule converge to a local {N}ash equilibrium},
  booktitle = {Advances in Neural Information Processing Systems},
  year      = {2017},
}

@inproceedings{binkowski2018demystifying,
  author    = {Bi{\'n}kowski, Miko{\l}aj and Sutherland, Danica J. and Arbel, Michael and Gretton, Arthur},
  title     = {Demystifying {MMD} {GANs}},
  booktitle = {International Conference on Learning Representations},
  year      = {2018},
}

@book{vovk2005algorithmic,
  author    = {Vovk, Vladimir and Gammerman, Alexander and Shafer, Glenn},
  title     = {Algorithmic Learning in a Random World},
  publisher = {Springer},
  year      = {2005},
}

@inproceedings{geifman2017selective,
  author    = {Geifman, Yonatan and El-Yaniv, Ran},
  title     = {Selective classification for deep neural networks},
  booktitle = {Advances in Neural Information Processing Systems},
  year      = {2017},
}

@article{marshall2011inequalities,
  author    = {Marshall, Albert W. and Olkin, Ingram and Arnold, Barry C.},
  title     = {Inequalities: Theory of Majorization and Its Applications},
  publisher = {Springer},
  edition   = {2nd},
  year      = {2011},
}

@book{horn2013matrix,
  author    = {Horn, Roger A. and Johnson, Charles R.},
  title     = {Matrix Analysis},
  publisher = {Cambridge University Press},
  edition   = {2nd},
  year      = {2013},
}

@book{bishop2006pattern,
  author    = {Bishop, Christopher M.},
  title     = {Pattern Recognition and Machine Learning},
  publisher = {Springer},
  year      = {2006},
}

@inproceedings{hoffman2016elbo,
  author    = {Hoffman, Matthew D. and Johnson, Matthew J.},
  title     = {{ELBO} surgery: yet another way to carve up the variational evidence lower bound},
  booktitle = {NeurIPS Workshop on Advances in Approximate Bayesian Inference},
  year      = {2016},
}

@inproceedings{tomczak2018vampprior,
  author    = {Tomczak, Jakub M. and Welling, Max},
  title     = {{VAE} with a {V}amp{P}rior},
  booktitle = {International Conference on Artificial Intelligence and Statistics (AISTATS)},
  year      = {2018},
}

@inproceedings{bauer2019resampled,
  author    = {Bauer, Matthias and Mnih, Andriy},
  title     = {Resampled priors for variational autoencoders},
  booktitle = {International Conference on Artificial Intelligence and Statistics (AISTATS)},
  year      = {2019},
}

@article{dvoretzky1956asymptotic,
  author  = {Dvoretzky, Aryeh and Kiefer, Jack and Wolfowitz, Jacob},
  title   = {Asymptotic minimax character of the sample distribution function and of the classical multinomial estimator},
  journal = {Annals of Mathematical Statistics},
  volume  = {27},
  number  = {3},
  pages   = {642--669},
  year    = {1956},
}

@article{kolchinsky2017estimating,
  author  = {Kolchinsky, Artemy and Tracey, Brendan D.},
  title   = {Estimating mixture entropy with pairwise distances},
  journal = {Entropy},
  volume  = {19},
  number  = {7},
  pages   = {361},
  year    = {2017},
}

@article{shannon1948,
  author  = {Shannon, Claude E.},
  title   = {A mathematical theory of communication},
  journal = {Bell System Technical Journal},
  volume  = {27},
  number  = {3},
  pages   = {379--423},
  year    = {1948},
  doi     = {10.1002/j.1538-7305.1948.tb01338.x},
}

@incollection{weaver1949,
  author    = {Weaver, Warren},
  title     = {Recent contributions to the mathematical theory of communication},
  booktitle = {The Mathematical Theory of Communication},
  publisher = {University of Illinois Press},
  address   = {Urbana, IL},
  year      = {1949},
}

@article{hayashi2026codebook,
  author  = {Hayashi, Yusuke},
  title   = {Lost and found in translation: Variational diagnostics for neural codebook channels},
  journal = {arXiv:2605.18846},
  year    = {2026},
}


==> anc/paper/verify_paper_numbers.py <==
#!/usr/bin/env python3
"""Machine cross-check of every empirical number in main.tex against primary data.

Each check states: the claim as written in the paper, the primary file it must
come from, and the recomputation. Run after ANY edit to the Experiments section
or the appendix; a FAIL means the paper and the data disagree, and the data wins.

Usage: python3 verify_paper_numbers.py   (exit 0 = all pass)
"""
import csv
import math
import re
import statistics as st
import sys
from pathlib import Path

HERE = Path(__file__).resolve().parent
ROOT = HERE.parent                             # supplement root
EXP = ROOT / "." / "experiments"
THEO = ROOT / "." / "theorems"
EXP2026 = ROOT / "experiments_2026"
TEX = (HERE / "main_source.txt").read_text()

fails, checks = [], 0


def norm(s):
    """Collapse LaTeX whitespace/markup so substring search works across linebreaks."""
    s = re.sub(r"%.*", "", s)
    s = re.sub(r"[~\s]+", " ", s)
    return s


TEXN = norm(TEX)


def claim(label, snippet):
    """Assert the paper literally contains this text (post-normalisation)."""
    global checks
    checks += 1
    ok = norm(snippet).strip() in TEXN
    if not ok:
        fails.append(f"{label}: paper does not contain {snippet!r}")
    return ok


def num(label, paper_value, computed, tol):
    global checks
    checks += 1
    if abs(paper_value - computed) > tol:
        fails.append(f"{label}: paper {paper_value} vs data {computed:.6f} "
                     f"(tol {tol})")


def dbin_(a, b):
    e = 1e-12
    a = min(max(a, e), 1 - e); b = min(max(b, e), 1 - e)
    return a * math.log(a / b) + (1 - a) * math.log((1 - a) / (1 - b))


def rows(path):
    with open(path, newline="") as f:
        return list(csv.DictReader(f))


def msem(vals):
    return st.mean(vals), st.stdev(vals) / math.sqrt(len(vals))


print("=" * 74)
print("A. MNIST case study  <-  exp13_control_extension/per_seed.csv")
print("=" * 74)
e13 = rows(EXP2026 / "exp13_control_extension" / "per_seed.csv")
assert len(e13) == 5, "expected 5 seeds"
for field, pm, tol in [
        ("A_q_raw", (0.770, 0.009), 5e-4),
        ("A_prior_raw", (0.525, 0.007), 5e-4),
        ("A_mu_raw", (0.771, 0.009), 5e-4),
        ("semantic_posterior_micro", (0.700, 0.029), 5e-4),
        ("semantic_prior_micro", (0.390, 0.019), 5e-4),
        ("prototype_posterior_micro", (0.696, 0.029), 5e-4),
        ("prototype_prior_micro", (0.375, 0.027), 5e-4)]:
    m, s = msem([float(r[field]) for r in e13])
    num(f"exp13 {field} mean", pm[0], m, tol)
    num(f"exp13 {field} sem", pm[1], s, tol)
    print(f"  {field:28s} paper {pm[0]:.3f}+/-{pm[1]:.3f}   data {m:.4f}+/-{s:.4f}")
acc = {float(r["classifier_test_accuracy"]) for r in e13}
num("exp13 classifier acc", 0.926, list(acc)[0], 5e-4)
claim("exp13 A_q in text", r"$\Aq=0.770\pm0.009$")
claim("exp13 A_prior in text", r"$\Ap=0.525\pm0.007$")
claim("exp13 probe in text", "$0.700\\pm0.029$")
claim("exp13 control in text", "$0.696\\pm0.029\\to0.375\\pm0.027$")
claim("exp13 A_mu in text", r"$\Amu=0.771\pm0.009\approx\Aq$")

print("=" * 74)
print("B. Replication grid  <-  experiments/e1ext_per_model.csv")
print("=" * 74)
e1 = {(r["dataset"], int(r["d"]), int(r["seed"])): r
      for r in rows(EXP / "e1ext_per_model.csv")}
assert len(e1) == 12
# Table 1 per-seed gaps, exactly as printed
TABLE1 = {
    ("fashion", 16): [+0.109, +0.034, +0.030],
    ("svhn", 16): [+0.033, -0.001, +0.068],
    ("fashion", 32): [-0.035, -0.033, -0.065],
    ("svhn", 32): [-0.010, +0.027, -0.013],
}
for (ds, d), printed in TABLE1.items():
    got = [float(e1[(ds, d, s)]["gap_q_prior"]) for s in (0, 1, 2)]
    for s, (p, g) in enumerate(zip(printed, got)):
        num(f"Table1 {ds} d{d} s{s} gap", p, g, 5e-4)
    print(f"  {ds:8s} d={d}: paper {printed}  data {[round(g,3) for g in got]}")
# verdict logic: no cell may satisfy the precommitted criterion
for (ds, d), _ in TABLE1.items():
    got = [float(e1[(ds, d, s)]["gap_q_prior"]) for s in (0, 1, 2)]
    passes = all(g > 0.05 for g in got) or all(g < -0.05 for g in got)
    checks += 1
    if passes:
        fails.append(f"verdict {ds} d{d}: gap clause actually PASSES; "
                     f"paper claims 0/4")
print("  verdict: 0/4 cells pass the gap clause -> confirmed")
claim("null count in text", "\\textbf{Zero of four cells replicated}")

# Table 4 (per-seed appendix table): R, A_q, A_prior, A_mu, active
print("-" * 74)
print("  appendix per-seed table (Table 4)")
T4 = re.search(r"\\label\{tab:perseed\}", TEX)
checks += 1
if not T4:
    fails.append("tab:perseed missing")
for (ds, d, s), r in sorted(e1.items()):
    name = "Fashion" if ds == "fashion" else "SVHN"
    g = float(r["gamma_fano"])
    gs = "$\\le0$" if g <= 0 else f"{g:.3f}"
    row = (f"{name} & {d} & {s} & {float(r['R']):.2f} & {float(r['A_q']):.3f} & "
           f"{float(r['A_prior']):.3f} & {float(r['A_mu']):.3f} & "
           f"{int(r['active_enc'])} & {float(r['alpha_true_label']):.3f} & "
           f"{gs} \\\\")
    claim(f"Table4 row {ds} d{d} s{s}", row)
print("  all 12 rows checked against CSV")

# divergence claims
div = {k: float(v["A_mu"]) - float(v["A_q"]) for k, v in e1.items()}
fash = [v for k, v in div.items() if k[0] == "fashion"]
svhn = [v for k, v in div.items() if k[0] == "svhn"]
checks += 1
if not (len(fash) == 6 and all(x > 0 for x in fash)):
    fails.append("fashion divergence not 6/6 positive")
num("fashion divergence min", 0.37, min(fash), 0.005)
num("fashion divergence max", 0.52, max(fash), 0.005)
n_svhn_neg = sum(1 for x in svhn if x < 0)
num("svhn negative count", 3, n_svhn_neg, 0)
print(f"  fashion A_mu-A_q: 6/6 positive, range [{min(fash):.3f},{max(fash):.3f}] "
      f"(paper [+0.37,+0.52]); svhn negative {n_svhn_neg}/6 (paper 3/6)")
claim("divergence range in text", r"$\Amu-\Aq\in[+0.37,+0.52]$")
claim("svhn divergence range in text", r"$[+0.007,+0.119]$ on SVHN")

# active-code collapse counts
act = [int(r["active_enc"]) for r in e1.values()]
num("collapse 1-5 count", 11, sum(1 for a in act if 1 <= a <= 5), 0)
num("collapse 1-3 count", 10, sum(1 for a in act if 1 <= a <= 3), 0)
print(f"  active sampled codes {sorted(act)} -> 1-5:{sum(1 for a in act if a<=5)} "
      f"1-3:{sum(1 for a in act if a<=3)} (paper 11/12 and 10/12)")
claim("collapse count in text", "collapses in $11/12$ models to at most five codes ($10/12$ to at most three)")

# rate regimes quoted in the appendix
Rf = [float(r["R"]) for k, r in e1.items() if k[0] == "fashion"]
Rs = [float(r["R"]) for k, r in e1.items() if k[0] == "svhn"]
num("svhn R min", 5.7, min(Rs), 0.05)
num("svhn R max", 6.1, max(Rs), 0.05)
num("fashion R min", 27.0, math.floor(min(Rf)), 0.5)
num("fashion R max", 29.0, math.floor(max(Rf)), 0.5)
print(f"  R: svhn [{min(Rs):.2f},{max(Rs):.2f}] (paper 5.7-6.1); "
      f"fashion [{min(Rf):.2f},{max(Rf):.2f}] (paper 27-29)")

# mean-side usage (appendix mechanism claim)
mu = rows(EXP / "e1ext_mu_usage.csv")
num("mean-side active always 10", 12, sum(1 for r in mu if int(r["active_mu"]) == 10), 0)
Hs = [float(r["H_mu"]) for r in mu]
num("H_mu min", 2.20, min(Hs), 0.005)
num("H_mu max", 2.28, max(Hs), 0.005)
print(f"  mean-side: 12/12 use 10 codes, H in [{min(Hs):.3f},{max(Hs):.3f}] "
      f"(paper 2.20-2.28)")
# the recheck column must reproduce the main CSV exactly (map replication proof)
for r in mu:
    k = (r["dataset"], int(r["d"]), int(r["seed"]))
    num(f"recheck {k}", int(r["active_q_recheck"]), int(e1[k]["active_enc"]), 0)
print("  sampled-side recheck reproduces main CSV 12/12")

# 10-epoch evaluator: probe must RISE post->prior in 6/6
c10 = rows(EXP / "e1ext_svhn_clf10.csv")
rise = sum(1 for r in c10
           if float(r["sem_prior"]) > float(r["sem_posterior"]))
num("svhn 10ep rises 6/6", 6, rise, 0)
print(f"  10-epoch evaluator: probe rises post->prior in {rise}/6 SVHN models")
claim("D1 disclosure in text", "\\emph{rising} post$\\to$prior in $6/6$ SVHN models")

print("-" * 74)
print("  map-refit control (P1-8)")
ctl = rows(EXP / "map_on_sampled_control.csv")
num("control model count", 12, len(ctl), 0)
cf = [float(r["div_sampfit"]) for r in ctl if r["dataset"] == "fashion"]
cs = [float(r["div_sampfit"]) for r in ctl if r["dataset"] == "svhn"]
mf = [float(r["div_meanfit"]) for r in ctl if r["dataset"] == "fashion"]
num("control fashion refit div min", 0.002, min(cf), 5e-4)
num("control fashion refit div max", 0.012, max(cf), 5e-4)
num("control svhn refit div min", 0.007, min(cs), 5e-4)
num("control svhn refit div max", 0.119, max(cs), 5e-4)
num("control mean-fit div min", 0.369, min(mf), 5e-4)
num("control mean-fit div max", 0.522, max(mf), 5e-4)
num("control survivors at the 0.37 bar", 0, sum(1 for v in cf if v >= 0.37), 0)
num("control active after refit all 10", 12,
    sum(1 for r in ctl if int(r["active_q_sampfit"]) == 10), 0)
print(f"  refit: fashion div {min(cf):.3f}-{max(cf):.3f} (from "
      f"{min(mf):.3f}-{max(mf):.3f}), svhn {min(cs):.3f}-{max(cs):.3f}; "
      f"0/6 survive; active 10/10 in 12/12")
claim("control collapse in text", "collapses to $[+0.002,+0.012]$ on FashionMNIST")
claim("control svhn in text", "$[+0.007,+0.119]$ on SVHN")
claim("control 0/6 in text", "$0/6$\nsurvive")
claim("control usage in text", "all 12 models then use\n$10/10$ codes")

print("=" * 74)
print("C. Coordinate price  <-  exp21_ppca_stress_suite/per_condition.csv")
print("=" * 74)
e21 = rows(EXP2026 / "exp21_ppca_stress_suite" / "per_condition.csv")


def cell(rep, fam, mp, field):
    v = [float(r[field]) for r in e21
         if r["panel"] == "invariance_2x2" and r["representation"] == rep
         and r["q_family"] == fam and r["map"] == mp and r[field] != ""]
    return st.mean(v), len(v)


TABLE2 = [  # (map, basis, A_q, A_prior, band low, band width) exactly as printed
    ("natural_euclidean", "base10_canonical", 0.9016, 0.9019, 0.9016, 0.000),
    ("natural_euclidean", "rot10_dct", 0.9013, 0.9017, 0.4406, 0.559),
    ("paper_mahalanobis", "base10_canonical", 0.7869, 0.7870, 0.7869, 0.000),
    ("paper_mahalanobis", "rot10_dct", 0.7864, 0.7869, 0.3135, 0.677),
    ("unsupervised_kmeans", "base10_canonical", 0.9076, 0.9076, 0.9076, 0.000),
    ("unsupervised_kmeans", "rot10_dct", 0.9074, 0.9072, 0.4487, 0.551),
]
for mp, rep, aq, ap, lo, wid in TABLE2:
    for field, p, tol in [("A_q", aq, 5e-5), ("A_p", ap, 5e-5),
                          ("A_p_band_low", lo, 5e-5), ("band_width", wid, 5e-4)]:
        got, n = cell(rep, "optimal_diag", mp, field)
        num(f"Table2 {mp}/{rep}/{field}", p, got, tol)
    print(f"  {mp:20s} {rep:16s} n={cell(rep,'optimal_diag',mp,'A_q')[1]} OK")
for rep, aq, ap, lo, wid in [("base10_canonical", 0.9073, 0.9074, 0.9073, 0.000),
                             ("rot10_dct", 0.9074, 0.9074, 0.9074, 0.000)]:
    for field, p, tol in [("A_q", aq, 5e-5), ("A_p", ap, 5e-5),
                          ("A_p_band_low", lo, 5e-5), ("band_width", wid, 5e-4)]:
        got, _ = cell(rep, "exact_full", "unsupervised_kmeans", field)
        num(f"Table2 full-cov {rep}/{field}", p, got, tol)
print("  full-covariance control rows OK")
# budgets quoted in prose
b_can, _ = cell("base10_canonical", "optimal_diag", "unsupervised_kmeans", "exact_test_KL")
b_dct, _ = cell("rot10_dct", "optimal_diag", "unsupervised_kmeans", "exact_test_KL")
num("optimal_diag budget canonical", 0.000, b_can, 5e-4)
num("optimal_diag budget DCT", 0.474, b_dct, 5e-4)
a_can, _ = cell("base10_canonical", "amortized_mlp", "unsupervised_kmeans", "exact_test_KL")
a_dct, _ = cell("rot10_dct", "amortized_mlp", "unsupervised_kmeans", "exact_test_KL")
num("amortized budget canonical", 0.088, a_can, 5e-4)
num("amortized budget DCT", 0.673, a_dct, 5e-4)
print(f"  budgets: optimal_diag {b_can:.3f}->{b_dct:.3f} (paper 0.000->0.474); "
      f"amortized {a_can:.3f}->{a_dct:.3f} (paper 0.088->0.673)")
# estimand invariance magnitude
shift = max(abs(cell(r, f, m, "A_p")[0] - cell("base10_canonical", f, m, "A_p")[0])
            for r in ("rot10_dct",) for f in ("optimal_diag",)
            for m in ("natural_euclidean", "paper_mahalanobis", "unsupervised_kmeans"))
checks += 1
if shift > 5e-4:
    fails.append(f"A_prior shift {shift:.6f} exceeds the claimed 5e-4")
print(f"  max |A_prior shift| under rotation = {shift:.2e} (paper <= 5e-4)")
# padded arm (appendix)
p_can, _ = cell("pad32_canonical", "optimal_diag", "unsupervised_kmeans", "A_p")
p_rot, _ = cell("rotpad32_dct", "optimal_diag", "unsupervised_kmeans", "A_p")
k_rot, _ = cell("rotpad32_dct", "optimal_diag", "unsupervised_kmeans", "exact_test_KL")
num("pad A_prior", 0.9075, p_can, 5e-5)
num("rotpad A_prior", 0.9074, p_rot, 5e-5)
num("rotpad budget", 29.4, k_rot, 0.05)
print(f"  padded arm: A_prior {p_can:.4f}/{p_rot:.4f}, rotpad budget {k_rot:.2f} nats")
claim("Table2 budget sentence", "rises from $0.000$ to $0.474$ nats")
claim("padded arm sentence", "mean-field budget to $29.4$ nats")

print("=" * 74)
print("D. Fano floor  <-  experiments/e5_fano.csv")
print("=" * 74)
e5 = rows(EXP / "e5_fano.csv")
al = [float(r["alpha_sampled"]) for r in e5]
ga = [float(r["gamma_alpha"]) for r in e5]
fl = [float(r["band_floor_1_minus_exp_neg_gamma"]) for r in e5]
R5 = [float(r["R"]) for r in e5]
num("alpha min", 0.62, min(al), 0.005)
num("alpha max", 0.78, max(al), 0.005)
num("gamma min", 0.81, min(ga), 0.005)
num("gamma max", 1.28, max(ga), 0.005)
num("floor min", 0.55, min(fl), 0.005)
num("floor max", 0.72, max(fl), 0.005)
num("chain holds", 5, sum(1 for r, g in zip(R5, ga) if r >= g), 0)
num("E5 R min (paper says 27--28)", 27.0, round(min(R5)), 0)
num("E5 R max (paper says 27--28)", 28.0, round(max(R5)), 0)
print(f"  alpha [{min(al):.3f},{max(al):.3f}] gamma [{min(ga):.3f},{max(ga):.3f}] "
      f"floor [{min(fl):.3f},{max(fl):.3f}] chain 5/5 R [{min(R5):.1f},{max(R5):.1f}]")
claim("E5 alpha in text", r"$\alpha\in[0.62,0.78]$")
claim("E5 gamma in text", r"$\gamma(\alpha)\in[0.81,1.28]$")
claim("E5 floor in text", "$1-e^{-\\gamma}\\in[0.55,0.72]$")

print("=" * 74)
print("E. Certify-or-Measure  <-  e6_certify_or_measure.txt + e6_e1ext_extension.txt")
print("=" * 74)
e6 = (EXP / "e6_certify_or_measure.txt").read_text()
d10 = [l for l in e6.splitlines() if l.startswith(("exp15", "exp16"))]
num("d10 model count", 20, len(d10), 0)
num("d10 abstain count", 20, sum(1 for l in d10 if "ABSTAIN" in l), 0)
d2 = [p for p in (l.split() for l in e6.splitlines())
      if len(p) == 7 and p[4] == "CERTIFY"]      # ckpt KL A_q wid CERTIFY A_p sound
num("d2 certify count", 20, len(d2), 0)
num("d2 sound count", 20, sum(1 for p in d2 if p[-1] == "T"), 0)
w = [float(p[3]) for p in d2]
num("d2 width min", 0.061, min(w), 5e-4)
num("d2 width max", 0.493, max(w), 5e-4)
hw = math.sqrt(math.log(2 / 0.05) / (2 * 20000))
num("DKW half width", 0.0096, hw, 5e-5)
print(f"  screening: {len(d10)} models, abstain {sum(1 for l in d10 if 'ABSTAIN' in l)}/20; "
      f"d=2 extension: certify {len(d2)}/20 sound {sum(1 for p in d2 if p[-1]=='T')}/20 "
      f"widths [{min(w):.3f},{max(w):.3f}]; DKW {hw:.4f}")
ext = (EXP / "e6_e1ext_extension.txt").read_text()
extrows = [p for p in (l.split() for l in ext.splitlines())
           if len(p) == 8 and p[4] in ("ABSTAIN", "CERTIFY")]
num("e1ext model count", 12, len(extrows), 0)
num("e1ext abstain 12/12", 12, sum(1 for p in extrows if p[4] == "ABSTAIN"), 0)
num("e1ext consistency 12/12", 12, sum(1 for p in extrows if p[7] == "T"), 0)
print(f"  replication models: {len(extrows)} rows, abstain "
      f"{sum(1 for p in extrows if p[4]=='ABSTAIN')}/12, fresh-draw consistency "
      f"{sum(1 for p in extrows if p[7]=='T')}/12")
num("total protocol models", 52, len(d10) + len(d2) + 12, 0)
claim("protocol count in text", "on 52 trained\nmodels")
claim("protocol widths in text", "widths\n$0.061$--$0.493$")
claim("e1ext abstain in text", "agreeing with freshly seeded\ndraws within the combined width $12/12$")

lic = (EXP / "e6_licensed_d2.txt").read_text()
num("licensed d2 certify count", 0, sum(1 for l in lic.splitlines() if l.startswith(("moons","digits","wine","breast")) and "CERTIFY" in l), 0)
num("licensed d2 abstain count", 20, sum(1 for l in lic.splitlines() if l.startswith(("moons","digits","wine","breast")) and "ABSTAIN" in l), 0)
licrows = [l.split() for l in lic.splitlines() if l.startswith(("moons", "digits", "wine", "breast"))]
under = [p for p in licrows if float(p[1]) <= 0.693]
num("licensed d2 models under the necessary threshold", 5, len(under), 0)
wid = [float(p[3]) for p in under]
num("their band width min", 0.59, min(wid), 0.005)
num("their band width max", 0.62, max(wid), 0.005)
Rl = [float(p[1]) for p in under]
num("their R min", 0.22, min(Rl), 0.005)
num("their R max", 0.24, max(Rl), 0.005)
print(f"  licensed d=2: certify 0/20; {len(under)} models clear B<=0.693 "
      f"(R {min(Rl):.2f}-{max(Rl):.2f}) yet widths {min(wid):.2f}-{max(wid):.2f} > w*")

print("=" * 74)
print("F. Theorem verification logs  <-  theorems/*.txt")
print("=" * 74)
cw = (THEO / "verify_circle_witness_full.txt").read_text()
num("circle witness all pass", 0, cw.count("[FAIL]"), 0)
combos = {(k, m) for k in (2, 3) for m in (3, 4, 5)}
missing = {c for c in combos if f"K={c[0]},m={c[1]}" not in cw}
checks += 1
if missing:
    fails.append(f"circle witness log missing combos {missing}")
# the separating moment quoted in the paper must appear in the shipped log
# first occurrence = the standard-radius run (a later block repeats K=3,m=3
# under the radius-robustness spot check, whose values legitimately differ)
sep = re.search(r"K=3,m=3: a B-degree-3 moment separates\s+moment .*?: "
                r"(-?\d+\.\d+) vs (-?\d+\.\d+)", cw)
checks += 1
if not sep:
    fails.append("cannot locate the K=3,m=3 separating moment in the shipped log")
else:
    v1, v2 = float(sep.group(1)), float(sep.group(2))
    num("paper separating moment v1", 0.1040, v1, 5e-4)
    num("paper separating moment v2", -0.0520, v2, 5e-4)
    print(f"  interleaved witness: all 6 (K,m) combos present, 0 FAIL; "
          f"K=3,m=3 separating moment {v1:.4f} vs {v2:.4f}")
claim("separating moment in text", "equals $0.1040$ versus $-0.0520$")
vt = (THEO / "verify_theorems_results.txt").read_text()
checks += 1
if "ALL CHECKS PASSED" not in vt:
    fails.append("verify_theorems_results.txt does not end in ALL CHECKS PASSED")
for K in (2, 3, 5, 8):
    checks += 1
    if f"K={K}" not in vt and f"K∈" not in vt:
        pass  # grid coverage asserted by the script's own loop
print("  grid witness + T3 suite: ALL CHECKS PASSED")
# Prop 2 numbers quoted in the appendix
pb = (THEO / "verify_addendum_results.txt").read_text()
for label, a, b in [("max-entry", 0.2333, 0.3070), ("Frobenius", 0.4397, 0.4515)]:
    m = re.search(rf"{label} separates Prop 2 pair\s+(\d+\.\d+) vs (\d+\.\d+)", pb)
    checks += 1
    if not m:
        fails.append(f"Prop 2 {label} line missing from verify_addendum_results.txt")
    else:
        num(f"Prop 2 {label} v1", a, float(m.group(1)), 5e-4)
        num(f"Prop 2 {label} v2", b, float(m.group(2)), 5e-4)
print("  Prop 2 separators match the shipped log")
claim("Prop 2 numbers in text", "($0.2333$ vs $0.3070$)")

print("=" * 74)
print("H. Prior-sampling arm  <-  experiments/prior_arm_ppca.csv")
print("=" * 74)
pa = rows(EXP / "prior_arm_ppca.csv")
num("prior-arm row count", 30, len(pa), 0)
num("prior-arm sound under R", 30, sum(1 for r in pa if r["A_prior_in_band_R"] == "T"), 0)
num("prior-arm plug-in unsound", 0, sum(1 for r in pa if r["A_prior_in_band"] == "T"), 0)
w = [float(r["band_width"]) for r in pa]
num("plug-in width min", 0.111, min(w), 5e-4)
num("plug-in width max", 0.181, max(w), 5e-4)
Rr = [float(r["R_exact"]) for r in pa]
num("prior-arm R min", 20.6, min(Rr), 0.05)
num("prior-arm R max", 21.1, max(Rr), 0.05)
MAPLABEL = {"natural_euclidean": "natural-Euclidean",
            "paper_mahalanobis": "Mahalanobis", "unsupervised_kmeans": "$k$-means"}
DRIFT = {"natural_euclidean": 0.128, "paper_mahalanobis": 0.338,
         "unsupervised_kmeans": 0.156}
for mp, label in MAPLABEL.items():
    vals = {}
    for rep in ("base10_canonical", "rot10_dct"):
        rs = [r for r in pa if r["map"] == mp and r["representation"] == rep]
        num(f"prior-arm folds {mp}/{rep}", 5, len(rs), 0)
        vals[rep] = (st.mean(float(r["A_qbar"]) for r in rs),
                     st.mean(float(r["A_prior_true"]) for r in rs))
    (aqb, apb), (aqd, apd) = vals["base10_canonical"], vals["rot10_dct"]
    num(f"drift {mp}", DRIFT[mp], aqb - apb, 5e-4)
    checks += 1
    if abs(apd - apb) > 8e-4:
        fails.append(f"prior-arm rotation shift {mp}: {abs(apd-apb):.5f} > 8e-4")
    row = (f"{label} & ${aqb:.4f}\\!\\to\\!{aqd:.4f}$ & ${apb:.4f}\\!\\to\\!{apd:.4f}$")
    claim(f"Table2b row {mp}", row)
    print(f"  {label:18s} A[qbar] {aqb:.4f}->{aqd:.4f}  A[p] {apb:.4f}->{apd:.4f}  "
          f"drift {aqb-apb:+.3f}  |shift| {abs(apd-apb):.5f}")
claim("prior-arm drift in text", "+0.128$, $+0.156$, $+0.338$ across maps")
claim("prior-arm soundness in text", "contains $\\Ap$ in $30/30$")
claim("plug-in failure in text", "\\emph{exclude} the realized $\\Ap$ in $30/30$ conditions")
claim("no-certify-under-Rbar admission", "Under the loosest licensed budget, $\\Rbar$, nothing certifies")
claim("amortized_linear reported", "$6.897\\to7.476$ nats")

print("=" * 74)
print("I. Licensed MI budget + dataset floor  <-  licensed_mi_budget.csv")
print("=" * 74)
sys.path.insert(0, str(EXP))
from licensed_budget import budget_star as _bstar          # noqa: E402
mi = rows(EXP / "licensed_mi_budget.csv")
num("MI-budget row count", 12, len(mi), 0)
sv = [r for r in mi if r["dataset"] == "svhn"]
fa = [r for r in mi if r["dataset"] == "fashion"]

# B*(a) table quoted in the Width-Lemma corollary
for a, v in [(0.0, 0.693), (0.1, 0.370), (0.25, 0.195), (0.5, 0.144)]:
    num(f"B*({a})", v, _bstar(a), 5e-4)
claim("B* table in text", "B^*(0)=0.693,\\quad B^*(0.1)=0.370,\\quad B^*(0.25)=0.195,\\quad B^*(0.5)=0.144")
print(f"  B*(a) = {[round(_bstar(a),3) for a in (0,0.1,0.25,0.5)]} (paper 0.693/0.370/0.195/0.144)")

# clip-tail correction (2026-09-08, Lemma "Clip tail"): every row must satisfy the
# corrected identities  tail_corr = e^{-c},  I_valid = max(0, I_lower - e^{-c}),
# B_MI = Rbar - I_valid;  B_uncorrected keeps the pre-correction value for the audit trail.
checks += 1
if "I_valid" not in mi[0]:
    fails.append("licensed_mi_budget.csv lacks the clip-tail-corrected schema (I_valid/B_MI)")
for r in mi:
    tag = f"{r['dataset']} d{r['d']} s{r['seed']}"
    num(f"tail_corr {tag}", math.exp(-float(r["clip"])), float(r["tail_corr"]), 1e-6)
    num(f"I_valid {tag}", max(0.0, float(r["I_lower"]) - float(r["tail_corr"])), float(r["I_valid"]), 2e-6)
    num(f"B_MI {tag}", float(r["Rbar"]) - float(r["I_valid"]), float(r["B_MI"]), 2e-6)
    num(f"B_uncorrected {tag}", min(float(r["Rbar"]), float(r["Rbar"]) - float(r["I_lower"])),
        float(r["B_uncorrected"]), 2e-6)
num("clip correction quoted as 0.007", 0.007, math.exp(-5.0), 5e-4)
num("clip correction quoted as 0.0067", 0.0067, math.exp(-5.0), 5e-5)
clip_max = max(float(r["clip_frac"]) * int(r["M"]) for r in sv)
tail_max = max(float(r["tail_emp"]) for r in sv)
checks += 2
if clip_max > 3 + 1e-9:
    fails.append(f"clip binds on {clip_max:.0f} draws on some SVHN model, paper says at most 3")
if tail_max >= 1e-4:
    fails.append(f"empirical tail mass {tail_max:.2e} >= 1e-4, paper says below 1e-4")
claim("clip binds in text", "the clip binds on at most\n$3$ of the $20{,}000$ draws per model")
claim("clip correction in text", "$0.007$-nat clip correction")
claim("clip raises in text", "raises the mean of the statistic by at most\n$e^{-5}=0.0067$ nats")

# SVHN licensed MI budget range and tightening factor
b = [float(r["B_MI"]) for r in sv]
pb = [float(r["prev_best_licensed"]) for r in sv]
num("SVHN B_MI min", 0.519, min(b), 5e-4)
num("SVHN B_MI max", 0.606, max(b), 5e-4)
num("SVHN prev budget min", 1.467, min(pb), 5e-4)
num("SVHN prev budget max", 1.555, max(pb), 5e-4)
ratios = [q / w for q, w in zip(pb, b)]
num("tightening min", 2.5, min(ratios), 0.05)
num("tightening max", 3.0, max(ratios), 0.05)
resid = [float(r["B_MI"]) - (float(r["Rbar"]) - float(r["I_hat"])) for r in sv]
num("residual min", 0.058, min(resid), 5e-4)
num("residual max", 0.061, max(resid), 5e-4)
checks += 1
if max(resid) > 0.07:
    fails.append(f"abstract says within 0.07 nats but max residual is {max(resid):.4f}")
bunc = [float(r["B_uncorrected"]) for r in sv]
print(f"  SVHN B_MI [{min(b):.3f},{max(b):.3f}] (uncorrected [{min(bunc):.3f},{max(bunc):.3f}]) "
      f"from [{min(pb):.3f},{max(pb):.3f}] (x{min(ratios):.2f}-{max(ratios):.2f}); "
      f"residual [{min(resid):.3f},{max(resid):.3f}]; clip binds <= {clip_max:.0f}/20000, "
      f"tail mass <= {tail_max:.1e}")
claim("B_MI range in text", "$B_{\\mathrm{MI}}=0.519$--$0.606$ nats against $1.467$--$1.555$")
claim("tightening in text", "$2.5$--$3.0\\times$ tightening")
claim("residual in text", "$0.058$--$0.061$ nats")
# tightening ratio instead (numeric check above: ratios within 2.5-3.0).
claim("intro tightening in text", "is $2.5$ to $3$ times tighter than the")
claim("native-rank agreement range in text", "at agreement between $0.76$ and $0.97$")
claim("scale floor in abstract", "rules out rate-side\ncertification in advance for 66 models, and none of them certifies")

# the one certifying model, recomputed end to end: the certified band is the UNION over the
# (1-delta_q) Hoeffding interval for A_q (aq_interval.csv, primary configuration; Lemma "aq")
aqi = rows(EXP / "aq_interval.csv")
prim = [r for r in aqi if r["config"] == "primary" and r["method"] == "hoeff_draws"]
num("aq primary rows", 6, len(prim), 0)
cert = [r for r in prim if r["decision"] == "CERTIFY"]
num("certify count", 1, len(cert), 0)
c0 = cert[0]
checks += 1
if not (c0["dataset"] == "svhn" and c0["d"] == "32" and c0["seed"] == "2"):
    fails.append(f"certifying model is {c0['dataset']} d{c0['d']} s{c0['seed']}, not svhn d32 s2")
mi_c = [r for r in sv if r["d"] == "32" and r["seed"] == "2"][0]
checks += 1
if mi_c["decision"] != "CERTIFY":
    fails.append("svhn d32 s2 does not certify at the point A_q in licensed_mi_budget.csv")
a_c, B_c = float(mi_c["A_q"]), float(mi_c["B_MI"])
num("cert B_MI agrees across the two CSVs", B_c, float(c0["B_MI"]), 2e-5)
num("cert A_q agrees across the two CSVs", a_c, float(c0["A_q_recomputed"]), 1e-6)
n_t, S_d = int(c0["n_test"]), int(c0["S"])
num("cert n_test", 26032, n_t, 0)
num("cert n_draws", 416512, n_t * S_d, 0)
h_c = math.sqrt(math.log(2 / 0.05) / (2 * n_t * S_d))
num("cert Hoeffding half-width", 0.0021, h_c, 5e-5)
num("cert half-width in table", h_c, float(c0["halfwidth"]), 1e-6)


def band_endpoints_(a, B):
    lo, hi = 0.0, a
    for _ in range(200):
        m = (lo + hi) / 2
        if dbin_(a, m) <= B: hi = m
        else: lo = m
    low = hi
    lo, hi = a, 1.0
    for _ in range(200):
        m = (lo + hi) / 2
        if dbin_(a, m) <= B: lo = m
        else: hi = m
    return low, lo


band_lo = band_endpoints_(max(0.0, a_c - h_c), B_c)[0]
band_hi = band_endpoints_(min(1.0, a_c + h_c), B_c)[1]
pt_lo, pt_hi = band_endpoints_(a_c, B_c)
num("cert A_q", 0.0216, a_c, 5e-5)
num("cert B_MI", 0.565, B_c, 5e-4)
num("cert B*", 0.589, float(mi_c["B_star"]), 5e-4)
num("cert band lo", 0.000, band_lo, 5e-4)
num("cert band hi", 0.491, band_hi, 5e-4)
num("cert band hi in table", band_hi, float(c0["band_hi"]), 1e-6)
num("cert point width", 0.487, pt_hi - pt_lo, 5e-4)
checks += 1
if band_hi - band_lo > 0.5:
    fails.append(f"certified union band width {band_hi-band_lo:.4f} exceeds w*=0.5")
ap_cert = float(e1[("svhn", 32, 2)]["A_prior"])
num("cert realized A_prior", 0.0349, ap_cert, 5e-5)
checks += 1
if not (band_lo - 1e-9 <= ap_cert <= band_hi + 1e-9):
    fails.append("certified band does not contain the realized A_prior")
print(f"  CERTIFY svhn d32 s2: A_q={a_c:.4f}+-{h_c:.4f} B_MI={B_c:.3f} <= B*={float(mi_c['B_star']):.3f}; "
      f"union band [{band_lo:.3f},{band_hi:.3f}] (point {pt_hi-pt_lo:.3f}) contains A_prior={ap_cert:.4f}")
claim("cert sentence in text", "$B_{\\mathrm{MI}}=0.565\\le B^*(\\hat{\\mathcal A}_q{=}0.0216)=0.589$")
claim("cert half-width in text", "$\\hat{\\mathcal A}_q\\pm0.0021$ ($NS=416{,}512$\nindependent draws)")

# why the other five abstain (6.3 flip-side sentence), from licensed_mi_budget.csv
hi_a = [r for r in sv if float(r["A_q"]) > 0.2]
lo_a = sorted([r for r in sv if float(r["A_q"]) <= 0.2], key=lambda r: float(r["A_q"]))
num("abstainers near 1/3: count", 3, len(hi_a), 0)
num("abstainers near 1/3: A_q min", 0.28, min(float(r["A_q"]) for r in hi_a), 0.005)
num("abstainers near 1/3: A_q max", 0.33, max(float(r["A_q"]) for r in hi_a), 0.005)
num("abstainers near 1/3: B* min", 0.16, min(float(r["B_star"]) for r in hi_a), 0.005)
num("abstainers near 1/3: B* max", 0.18, max(float(r["B_star"]) for r in hi_a), 0.005)
checks += 1
if any(float(r["B_MI"]) <= float(r["B_star"]) for r in hi_a):
    fails.append("a near-1/3 model has B_MI <= B*, contradicting 'abstain'")
lo_ab = [r for r in lo_a if r["decision"] != "CERTIFY"]
num("low-agreement abstainers: count", 2, len(lo_ab), 0)
num("low-agreement abstainer A_q (d32 s0)", 0.03, float(lo_ab[0]["A_q"]), 0.005)
num("low-agreement abstainer A_q (d16 s1)", 0.06, float(lo_ab[1]["A_q"]), 0.005)
num("low-agreement abstainer B_MI (d16 s1)", 0.551, float(lo_ab[1]["B_MI"]), 5e-4)
num("low-agreement abstainer B_MI (d32 s0)", 0.606, float(lo_ab[0]["B_MI"]), 5e-4)
num("low-agreement abstainer B* (d16 s1)", 0.460, float(lo_ab[1]["B_star"]), 5e-4)
num("low-agreement abstainer B* (d32 s0)", 0.551, float(lo_ab[0]["B_star"]), 5e-4)
checks += 1
if any(float(r["B_MI"]) <= float(r["B_star"]) for r in lo_ab):
    fails.append("a low-agreement abstainer has B_MI <= B*, contradicting 'abstain on the budget'")
claim("abstainers near 1/3 in text", "three of the other five abstain at\nagreement $0.28$--$0.33$, where $B^*=0.16$--$0.18$ is three times\nstricter")
claim("low-agreement abstainers in text", "at agreement $0.03$--$0.06$, abstain on the budget\nitself ($B_{\\mathrm{MI}}=0.551$, $0.606$ against $B^*=0.460$, $0.551$)")

# the split-half plug-in estimate promised by the precommit (App D), vs the point estimates
kls = [float(r["KL_plugin_truth"]) for r in sv]
num("split-half KL min", 0.244, min(kls), 5e-4)
num("split-half KL max", 0.428, max(kls), 5e-4)
pts_ = [float(r["Rbar"]) - float(r["I_hat"]) for r in sv]
num("point estimate Rbar-Tc min", 0.459, min(pts_), 5e-4)
num("point estimate Rbar-Tc max", 0.548, max(pts_), 5e-4)
checks += 1
if max(kls) >= min(pts_):
    fails.append("split-half estimates are not all below the point estimates")
claim("split-half in text", "it is $0.244$--$0.428$ nats on the six SVHN models")
claim("point estimates in text", "$\\Rbar-\\bar T_c=0.459$--$0.548$ nats")
claim("cert band in text", "$[0.000,\\,0.491]$ (width\n$0.491\\le w^*$, coverage $1-\\delta_B-\\delta_q=0.90$)")
claim("cert A_prior in text", "$\\Ap=0.0349$")
claim("cert point width in text", "width $0.491$ against $0.487$ at the point estimate")


def _aq(cfg, meth):
    return [r for r in aqi if r["config"] == cfg and r["method"] == meth
            and r["d"] == "32" and r["seed"] == "2"][0]


# sensitivity variants quoted in the text (all from aq_interval.csv)
num("eb per-point half-width", 0.0022, float(_aq("primary", "eb_points")["halfwidth"]), 5e-5)
num("eb per-point width", 0.491, float(_aq("primary", "eb_points")["band_width"]), 5e-4)
num("hoeff per-point half-width", 0.0084, float(_aq("primary", "hoeff_points")["halfwidth"]), 5e-5)
num("hoeff per-point width", 0.503, float(_aq("primary", "hoeff_points")["band_width"]), 5e-4)
num("cov95 width", 0.494, float(_aq("cov95", "hoeff_draws")["band_width"]), 5e-4)
num("bonf6 width", 0.499, float(_aq("bonf6", "hoeff_draws")["band_width"]), 5e-4)
checks += 3
if _aq("primary", "eb_points")["decision"] != "CERTIFY":
    fails.append("eb per-point variant does not certify, paper says it does")
if _aq("primary", "hoeff_points")["decision"] != "ABSTAIN":
    fails.append("hoeff per-point variant certifies, paper says it abstains")
if _aq("bonf6", "hoeff_draws")["decision"] != "CERTIFY":
    fails.append("Bonferroni-6 variant does not certify, paper says it does")
print(f"  sensitivity: eb points {float(_aq('primary','eb_points')['band_width']):.4f}, "
      f"hoeff points {float(_aq('primary','hoeff_points')['band_width']):.4f}, "
      f"cov95 {float(_aq('cov95','hoeff_draws')['band_width']):.4f}, "
      f"bonf6 {float(_aq('bonf6','hoeff_draws')['band_width']):.4f}")
claim("family-wise in text", "Bonferroni over the six models ($0.499$)")
claim("eb sensitivity in text (6.3)", "per-point\nempirical-Bernstein interval ($0.491$)")
claim("hoeff points in text (6.3)", "under per-point\nHoeffding ($0.503$")
claim("eb sensitivity in text (App D)", "is\n$\\pm0.0022$ and the band still certifies (width $0.491$)")
claim("hoeff points in text (App D)", "the per-point means ($\\pm0.0084$) gives width $0.503$ and would abstain")
claim("cov95 in text", "(coverage $0.95$) the width is $0.494$")
claim("bonf6 in text", "(family-wise\n$0.90$) it is $0.499$")

# dataset floor on fashion: quoted range and attainment
floors = [float(r["Rbar"]) - math.log(int(r["N"])) for r in fa]
num("fashion floor min", 18.2, min(floors), 0.05)
num("fashion floor max", 20.2, max(floors), 0.05)
ih = [float(r["I_hat"]) for r in fa]
logN = math.log(int(fa[0]["N"]))
num("fashion I_hat min", 9.201, min(ih), 5e-4)
num("fashion I_hat max", 9.208, max(ih), 5e-4)
num("fashion log N", 9.2103, logN, 5e-4)
checks += 1
if logN - min(ih) > 0.01 + 1e-9:
    fails.append(f"attainment claim: log N - min I_hat = {logN-min(ih):.4f} > 0.01")
print(f"  fashion floor [{min(floors):.2f},{max(floors):.2f}]; "
      f"I_hat [{min(ih):.3f},{max(ih):.3f}] vs log N {logN:.4f} "
      f"(gap {logN-min(ih):.4f} <= 0.01)")
claim("floor range in text", "$\\Rbar-\\log N=18.2$--$20.2$ nats")
claim("attainment in text", "$\\hat I=9.201$--$9.208$ against $\\log N=9.2103$")

# the two invalid-budget demonstrations
d2 = [p for p in (l.split() for l in
      (EXP / "e6_certify_or_measure.txt").read_text().splitlines())
      if len(p) == 7 and p[4] == "CERTIFY"]
w2 = [float(p[3]) for p in d2]
num("grid plug-in certify count", 20, len(d2), 0)
num("grid plug-in width min", 0.061, min(w2), 5e-4)
num("grid plug-in width max", 0.493, max(w2), 5e-4)
lic2 = (EXP / "e6_licensed_d2.txt").read_text()
num("licensed d2 certify", 0, sum(1 for l in lic2.splitlines()
    if l.startswith(("moons", "digits", "wine", "breast")) and "CERTIFY" in l), 0)
pa = rows(EXP / "prior_arm_ppca.csv")
num("moment plug-in excludes 30/30", 30,
    sum(1 for r in pa if r["A_prior_in_band"] == "F"), 0)
wpa = [float(r["band_width"]) for r in pa]
num("moment plug-in width min", 0.111, min(wpa), 5e-4)
num("moment plug-in width max", 0.181, max(wpa), 5e-4)
print(f"  invalid budgets: grid plug-in certifies {len(d2)}/20 (widths "
      f"{min(w2):.3f}-{max(w2):.3f}) but licensed gives 0/20; moment plug-in "
      f"excludes truth 30/30 (widths {min(wpa):.3f}-{max(wpa):.3f})")
claim("grid demo in text", "widths\n$0.061$--$0.493$")
claim("moment demo in text", "bands of width $0.111$--$0.181$")

print("=" * 74)
print("G. Citation integrity")
print("=" * 74)
bib = (HERE / "references.bib").read_text()
keys = set(re.findall(r"@\w+\{([^,]+),", bib))
cited = set()
for m in re.findall(r"\\cite[a-z]*\{([^}]+)\}", TEX):
    cited.update(k.strip() for k in m.split(","))
missing = cited - keys
checks += 1
if missing:
    fails.append(f"\\cite keys absent from references.bib: {sorted(missing)}")
print(f"  {len(cited)} distinct cite keys, all present in references.bib"
      if not missing else f"  MISSING: {sorted(missing)}")

print("=" * 74)
print("H2. Scaled frontier grid (Section 6.3, Appendix D.4) and the native-rank sweep (Appendix D.5)")
print("=" * 74)

SCDIR = ROOT / "." / "experiments_scale"
GRIDS = [("fashion", "s1_fashion.csv", 72, 36, 13), ("svhn", "s1_svhn.csv", 72, 0, 58),
         ("mnist", "s2_mnist.csv", 24, 12, 6), ("cifar10", "s2_cifar10.csv", 72, 18, 54)]
if all((SCDIR / g[1]).exists() for g in GRIDS):
    ff = float
    per, allr = {}, []
    for tag, fn, n, nab, nc in GRIDS:
        rows = list(csv.DictReader((SCDIR / fn).open()))
        per[tag] = rows; allr += rows
        N = int(rows[0]["N_mix"]); thr = math.log(N) + math.log(2)
        above = [r for r in rows if ff(r["Rbar"]) > thr]
        cert = [r for r in rows if r["decision"] == "CERTIFY"]
        num(f"{tag} grid size", n, len(rows), 0)
        num(f"{tag} above Thm3(e) line", nab, len(above), 0)
        num(f"{tag} violations (must be 0)", 0,
            sum(1 for r in above if r["decision"] == "CERTIFY"), 0)
        num(f"{tag} certificates", nc, len(cert), 0)
    num("scaled grid size", 240, len(allr), 0)
    def rk(v):
        o = sorted(range(len(v)), key=lambda i: v[i]); r = [0.0] * len(v); i = 0
        while i < len(o):
            j = i
            while j + 1 < len(o) and v[o[j + 1]] == v[o[i]]:
                j += 1
            for k in range(i, j + 1):
                r[o[k]] = (i + j) / 2 + 1
            i = j + 1
        return r

    def spear(x, y):
        rx, ry = rk(x), rk(y); mx, my = st.mean(rx), st.mean(ry)
        nu = sum((a - mx) * (b - my) for a, b in zip(rx, ry))
        de = math.sqrt(sum((a - mx) ** 2 for a in rx) * sum((b - my) ** 2 for b in ry))
        return nu / de if de else float("nan")

    certall = [r for r in allr if r["decision"] == "CERTIFY"]
    num("total above Thm3(e) line", 66,
        sum(1 for tag, _, _, nab, _ in GRIDS for _ in [0]) and
        sum(len([r for r in per[t] if ff(r["Rbar"]) > math.log(int(per[t][0]["N_mix"])) + math.log(2)])
            for t, _, _, _, _ in GRIDS), 0)
    num("total violations (must be 0)", 0,
        sum(1 for r in allr if r["decision"] == "CERTIFY"
            and ff(r["Rbar"]) > math.log(int(r["N_mix"])) + math.log(2)), 0)
    num("total certificates", 131, len(certall), 0)
    num("max gamma among certificates", 0.000217,
        max(ff(r["gamma_fano"]) for r in certall), 5e-6)
    checks += 1
    if any(ff(r["gamma_fano"]) > 1e-3 for r in certall):
        fails.append("a certificate has gamma>1e-3, contradicting the text")
    aq = [ff(r["A_q"]) for r in certall]
    num("certificates with A_q<=0.24", 129, sum(1 for x in aq if x <= 0.24), 0)
    num("median A_q among certificates", 0.064, st.median(aq), 5e-4)
    # no certificate beats its own split's majority-class rate by more than 0.01
    BASE = {"fashion": 0.1, "cifar10": 0.1, "mnist": 1135 / 10000, "svhn": 5099 / 26032}
    num("svhn majority-class rate", 5099 / 26032, 0.195874, 1e-6)
    svc = [r for r in per["svhn"] if r["decision"] == "CERTIFY"]
    num("svhn certifying alpha max = base rate", 5099 / 26032,
        max(ff(r["alpha_true_label"]) for r in svc), 1e-5)
    checks += 1
    bad = [r for r in certall
           if ff(r["alpha_true_label"]) > BASE[r["dataset"]] + 0.007]
    if bad:
        fails.append(f"{len(bad)} certificates exceed their split's base rate by more "
                     f"than 0.007, contradicting the text")
    over = [r for r in certall if ff(r["alpha_true_label"]) > BASE[r["dataset"]]]
    num("certificates above their base rate", 27, len(over), 0)
    num("largest excess over base rate", 0.0063,
        max(ff(r["alpha_true_label"]) - BASE[r["dataset"]] for r in over), 5e-5)
    # claim D per dataset, as the precommit requires
    for tag, mx_exp in (("fashion", 0.260), ("svhn", 0.128), ("mnist", 0.529), ("cifar10", 0.367)):
        rows = per[tag]; yv = [ff(r["caga"]) for r in rows]
        m = max(abs(spear([ff(r[c]) for r in rows], yv)) for c in
                ("A_prior", "A_q", "elbo_test", "recon_test", "kl_test",
                 "I_valid", "active_enc", "H_enc"))
        num(f"claim D {tag} max |rho|", mx_exp, m, 0.006)
    # agreement never leads the marginal diagnostics by more than 0.02
    checks += 1
    worst = -9.0
    for tag in ("fashion", "svhn", "mnist", "cifar10"):
        rows = per[tag]; yv = [ff(r["caga"]) for r in rows]
        agr = max(abs(spear([ff(r[c]) for r in rows], yv)) for c in ("A_prior", "A_q"))
        mar = max(abs(spear([ff(r[c]) for r in rows], yv)) for c in
                  ("elbo_test", "recon_test", "kl_test", "I_valid", "active_enc", "H_enc"))
        worst = max(worst, agr - mar)
    if worst > 0.02:
        fails.append(f"agreement leads the marginal diagnostics by {worst:.3f} > 0.02")
    claim("claim D per dataset in text", "MNIST ($n=24$): every predictor does")
    for tag, lo, hi in (("fashion", -5.4, 20.0), ("svhn", -9.7, -2.9)):
        rows = per[tag]; lg = math.log(int(rows[0]["N_mix"]))
        num(f"{tag} Rbar-logN min", lo, min(ff(r["Rbar"]) - lg for r in rows), 0.05)
        num(f"{tag} Rbar-logN max", hi, max(ff(r["Rbar"]) - lg for r in rows), 0.05)
    spr = [ff(r["A_q_map_spread"]) for r in allr]
    num("map spread median (240)", 0.565, st.median(spr), 5e-4)
    num("map spread above 0.1 (240)", 239, sum(1 for x in spr if x > 0.1), 0)
    from itertools import groupby
    key = lambda r: (r["dataset"], int(r["n_train"]), int(r["d"]), int(r["K"]), ff(r["beta"]))
    cells = [list(g) for _, g in groupby(sorted(allr, key=key), key=key)]
    num("frontier cells", 80, len(cells), 0)
    num("mean-fitted map cells", 2,
        sum(1 for g in cells if all(ff(r["gap_q_prior"]) > 0.05 for r in g)), 0)
    num("postdraw-fitted map cells", 28,
        sum(1 for g in cells if all(ff(r["gap_postfit"]) > 0.05 for r in g)), 0)
    num("priordraw-fitted map cells", 0,
        sum(1 for g in cells if all(ff(r["gap_priorfit"]) > 0.05 for r in g)), 0)
    for lab, snip in [
        ("grid size in text", "on $240$ fresh models"),
        ("P1 in text", "holds for $66$ of the $240$ models and \\emph{none} of them certifies"),
        ("total rate in text", "$131$ of the $240$ configurations certify, against $1$ of the $6$ SVHN models"),
        ("A_q of certificates in text", "$129$ of the $131$ certificates fire\nat $\\Aq\\le0.24$ (median $0.064$)"),
        ("gamma bound in text", "$\\gamma(\\alpha)\\le2.2\\times10^{-4}$ nats"),
        ("fashion span in text", "reaches $+20.0$ nats and $36$ models are excluded outright"),
        ("svhn span in text", "negative throughout, $-9.7$ to $-2.9$")]:
        claim(lab, snip)
    print(f"  frontier: {len(certall)}/240 certify across 4 datasets "
          f"(fashion 13, svhn 58, mnist 6, cifar10 54); 0 of the 66 above the "
          f"Theorem 3(e) line certify; max gamma {max(ff(r['gamma_fano']) for r in certall):.2e} nats; "
          f"median certified A_q {st.median(aq):.3f}")

    # claim D (FashionMNIST; the only family whose probe and coverage support it)
    fa = per["fashion"]; yy = [ff(r["caga"]) for r in fa]
    mx = max(abs(spear([ff(r[c]) for r in fa], yy)) for c in
             ("A_prior", "A_q", "elbo_test", "recon_test", "kl_test",
              "I_valid", "active_enc", "H_enc"))
    checks += 1
    if mx >= 0.27:
        fails.append(f"claim D: a predictor reaches |rho|={mx:.3f} >= 0.27")
    cov = [ff(r["caga_coverage"]) for r in fa]
    num("claim D fashion full coverage", 2, sum(1 for c in cov if c >= 1.0), 0)
    num("claim D fashion mean coverage", 0.811, st.mean(cov), 5e-4)
    cl = [ff(r["caga_coupling_loss"]) for r in fa]
    num("claim D coupling loss negative", 72, sum(1 for x in cl if x < 0), 0)
    num("claim D coupling loss mean", -0.096, st.mean(cl), 5e-4)
    num("claim D coupling loss worst", -0.240, min(cl), 5e-4)
    b1 = [r for r in fa if ff(r["beta"]) == 1]
    num("claim D beta=1 rho A_prior", 0.78,
        spear([ff(r["A_prior"]) for r in b1], [ff(r["caga"]) for r in b1]), 0.006)
    num("claim D beta=1 rho ELBO", 0.06,
        spear([ff(r["elbo_test"]) for r in b1], [ff(r["caga"]) for r in b1]), 0.006)
    claim("claim D negative in text", "no predictor reaches\n$|\\rho|=0.27$")
    claim("claim D posthoc labelled", "\\emph{Post-hoc, and not evidence}")
    print(f"  claim D (fashion): registered whole-grid max |rho| = {mx:.3f} < 0.27; "
          f"coupling loss negative {sum(1 for x in cl if x<0)}/72")
else:
    print("  SKIP: scaled grid CSVs not all present")

NR = EXP2026 / "exp21_ppca_stress_suite" / "per_condition.csv"
if NR.exists():
    nr = [r for r in csv.DictReader(NR.open()) if r["panel"] == "native_rank"]
    ff = float
    mlp = [r for r in nr if r["q_family"] == "amortized_mlp"]
    lin = [r for r in nr if r["q_family"] == "amortized_linear"]
    num("native-rank MLP cells", 75, len(mlp), 0)
    num("native-rank MLP certifying", 75, sum(1 for r in mlp if ff(r["band_width"]) <= 0.5), 0)
    num("native-rank MLP covering", 75,
        sum(1 for r in mlp if ff(r["A_p_band_low"]) <= ff(r["A_p"]) <= ff(r["A_p_band_high"])), 0)
    num("native-rank linear certifying", 0, sum(1 for r in lin if ff(r["band_width"]) <= 0.5), 0)
    num("native-rank MLP width min", 0.106, min(ff(r["band_width"]) for r in mlp), 5e-4)
    num("native-rank MLP width max", 0.487, max(ff(r["band_width"]) for r in mlp), 5e-4)
    # abstract/intro "agreement between 0.76 and 0.97" (both A_q and the exact-posterior A_p)
    for col in ("A_q", "A_p"):
        num(f"native-rank MLP {col} min", 0.76, min(ff(r[col]) for r in mlp), 5e-3)
        num(f"native-rank MLP {col} max", 0.97, max(ff(r[col]) for r in mlp), 5e-3)
    # d=2 strict-criterion split by declared map (Appendix D.5)
    d2 = [r for r in nr if r["q_family"] == "amortized_mlp" and r["dimension"] == "2"]
    for m, kl_ok, lo_ok, cd_ok, nd in (("unsupervised_kmeans", 5, 5, 5, 0),
                                       ("natural_euclidean", 5, 5, 5, 0),
                                       ("paper_mahalanobis", 5, 0, 0, 5)):
        v = [r for r in d2 if r["map"] == m]
        num(f"d2 {m} KL<=0.05", kl_ok, sum(1 for r in v if ff(r["exact_test_KL"]) <= 0.05), 0)
        num(f"d2 {m} lowend>=0.80", lo_ok,
            sum(1 for r in v if ff(r["A_p_band_mc_low"]) >= 0.80), 0)
        num(f"d2 {m} degrad<=0.10", cd_ok,
            sum(1 for r in v if ff(r["certified_degradation_upper95"]) <= 0.10), 0)
        num(f"d2 {m} nondegenerate", nd,
            sum(1 for r in v if r["nondegenerate"].lower() in ("true", "1")), 0)
    claim("d2 split by map in text",
          "On the\nMahalanobis map, the one that \\emph{does} clear the screen $5/5$, the same model\nfails the lower-endpoint and degradation clauses $0/5$")
    claim("native-rank in text",
          "$75/75$ cells at $d\\in\\{2,\\dots,32\\}$ against $0/75$ for a trained \\emph{linear}")
    claim("native-rank widths in text", "widths growing $0.106\\to0.487$")
    print(f"  native rank: MLP {sum(1 for r in mlp if ff(r['band_width'])<=0.5)}/75 certify, "
          f"linear {sum(1 for r in lin if ff(r['band_width'])<=0.5)}/75, widths "
          f"[{min(ff(r['band_width']) for r in mlp):.3f},{max(ff(r['band_width']) for r in mlp):.3f}]")
else:
    print(f"  SKIP: {NR} not present")

print("=" * 74)
print("J. Grid stages, d=2 disagreement, screening budgets, P3/P6 reporting (2026-09-26)")
print("=" * 74)
# G12: grid stages as run (precommit PRECOMMIT_SCALE.md section 3: Stage 2 planned at 288)
stage_rows = {}
for fn in ("s1_fashion.csv", "s1_svhn.csv", "s2_mnist.csv", "s2_cifar10.csv"):
    p = SCDIR / fn
    if p.exists():
        stage_rows[fn] = list(csv.DictReader(p.open()))
if len(stage_rows) == 4:
    s1 = stage_rows["s1_fashion.csv"] + stage_rows["s1_svhn.csv"]
    s2 = stage_rows["s2_mnist.csv"] + stage_rows["s2_cifar10.csv"]
    num("Stage 1 configurations", 144, len(s1), 0)
    num("Stage 2 configurations run", 96, len(s2), 0)
    num("Stage 2 planned (2 x 4 d x 3 K x 4 beta x 3 seeds)", 288, 2 * 4 * 3 * 4 * 3, 0)
    num("Stage 1 K values", 1, len({r["K"] for r in s1}), 0)
    num("CIFAR-10 d values run", 3, len({r["d"] for r in stage_rows["s2_cifar10.csv"]}), 0)
    num("CIFAR-10 K values run", 2, len({r["K"] for r in stage_rows["s2_cifar10.csv"]}), 0)
    num("MNIST d values run", 2, len({r["d"] for r in stage_rows["s2_mnist.csv"]}), 0)
    claim("stage disclosure in text", "and is incomplete: $96$ ran before the deadline")
    # P3: alpha_max among certificates, with its beta and A_q; P6: positive rate per beta
    per_ds = {"fashion": stage_rows["s1_fashion.csv"], "svhn": stage_rows["s1_svhn.csv"],
              "mnist": stage_rows["s2_mnist.csv"], "cifar10": stage_rows["s2_cifar10.csv"]}
    exp_top = {"fashion": (0.1051, 1, {32.0}, 0.056, 0.056), "svhn": (0.1959, 26, {2.0, 4.0, 8.0, 16.0, 32.0}, 0.026, 0.172),
               "mnist": (0.1003, 1, {64.0}, 0.067, 0.067), "cifar10": (0.1063, 1, {4.0}, 0.073, 0.073)}
    for ds, (amax, ntie, betas, aqlo, aqhi) in exp_top.items():
        cert = [r for r in per_ds[ds] if r["decision"] == "CERTIFY"]
        am = max(float(r["alpha_true_label"]) for r in cert)
        top = [r for r in cert if abs(float(r["alpha_true_label"]) - am) < 1e-9]
        num(f"P3 {ds} alpha_max_certify", amax, am, 5e-5)
        num(f"P3 {ds} tied count", ntie, len(top), 0)
        num(f"P3 {ds} betas at alpha_max", 1, int({float(r["beta"]) for r in top} == betas), 0)
        num(f"P3 {ds} A_q at alpha_max lo", aqlo, min(float(r["A_q"]) for r in top), 5e-4)
        num(f"P3 {ds} A_q at alpha_max hi", aqhi, max(float(r["A_q"]) for r in top), 5e-4)
    exp_rate = {"fashion": {1: "0/12", 2: "0/12", 4: "0/12", 8: "0/12", 16: "1/12", 32: "12/12"},
                "svhn": {1: "0/12", 2: "10/12", 4: "12/12", 8: "12/12", 16: "12/12", 32: "12/12"},
                "mnist": {1: "0/6", 4: "0/6", 16: "0/6", 64: "6/6"},
                "cifar10": {1: "0/18", 4: "18/18", 16: "18/18", 64: "18/18"}}
    for ds, want in exp_rate.items():
        got = {}
        for r in per_ds[ds]:
            b = int(float(r["beta"]))
            c, n = got.get(b, (0, 0))
            got[b] = (c + (r["decision"] == "CERTIFY"), n + 1)
        num(f"P6 {ds} per-beta rates", 1, int({b: f"{c}/{n}" for b, (c, n) in got.items()} == want), 0)
    claim("P3 beta/A_q in text", "$0.1051$ ($\\beta=32$, $\\Aq=0.056$)")
    claim("P6 per-beta in text", "SVHN $10/12$ at $\\beta=2$ and $12/12$ at every larger $\\beta$")
# G13: d=2 disagreement on the two maps rejected by the nondegeneracy screen
if NR.exists():
    d2u = [r for r in nr if r["q_family"] == "amortized_mlp" and r["dimension"] == "2"
           and r["map"] in ("unsupervised_kmeans", "natural_euclidean")]
    num("d2 kmeans+euclid disagreement min (%)", 3.33, 100 * min(float(r["q_disagreement"]) for r in d2u), 0.005)
    num("d2 kmeans+euclid disagreement max (%)", 4.91, 100 * max(float(r["q_disagreement"]) for r in d2u), 0.005)
    claim("d2 disagreement range in text", "disagree on $3.33$--$4.91\\%$ of draws")
# G11: the 20 screening models abstain at their Rbar budgets (fig:bands caption)
wR = []
for fn in ("exp15_audit_screening/per_model.csv", "exp16_mixture_prior/per_model.csv"):
    p = EXP2026 / fn
    if p.exists():
        wR += [float(r["width_R"]) for r in csv.DictReader(p.open())]
if wR:
    num("screening models at Rbar: count", 20, len(wR), 0)
    num("screening models at Rbar: min width >= 0.999", 1, int(min(wR) >= 0.999), 0)
    claim("fig:bands caption states the screening budget", "at their $\\Rbar$ budgets their widths are $\\ge0.999$")

# Relation to the prior preprint: the d=2 agreement is taken from the preprint's audit tables and
# re-verified by recomputation (exp1_transmission/per_checkpoint.csv)
PC = EXP2026 / "exp1_transmission" / "per_checkpoint.csv"
if PC.exists():
    pc = list(csv.DictReader(PC.open()))
    num("d=2 checkpoints with re-verified agreement", 20, sum(1 for r in pc if r["audit_selfcheck_pass"] == "True"), 0)
    num("d=2 agreement recomputation max relative error < 1e-7", 1,
        int(max(float(r["audit_relative_error"]) for r in pc) < 1e-7), 0)
    claim("model reuse disclosed", "Two\nmodel populations are shared with it")
    claim("case study says audit, not train", "We audit five convolutional VAEs trained on\nMNIST")

print("=" * 74)
print(f"{checks} checks run; {len(fails)} FAILED")
for f in fails:
    print("  FAIL", f)
print("ALL NUMBERS VERIFIED" if not fails else "VERIFICATION FAILED")
sys.exit(1 if fails else 0)


==> anc/theorems/regenerated/verify_T3v2.py <==
#!/usr/bin/env python3
"""Numerical verification for Theorem 3 (coordinate price) and the Width lemma: checks W1-W3.

Purpose
    Re-derive, from the mathematics alone, every line of the saved log
    ``verify_T3v2_results.txt`` (checks W1, W2, W3).  Every check prints
    ``[PASS]`` or ``[FAIL]``; the exit code is 1 on any FAIL.

Paper sections verified (paper_gcc/main.tex)
    * Section "The price of certification, and Certify-or-Measure",
      Theorem [The coordinate price of certification] (label thm:price):
        (a)   B_Q = 1/2 log[det diag(Lambda_Q) / det Lambda_Q],  Lambda_Q = Q Lambda Q^T;
        (a)(i)  zero set = {signed permutations} . O_eig . U^T  (degenerate spectrum -> W2);
        (a)(ii) sup_Q B_Q = (d/2) log(AM(lambda)/GM(lambda))  (Schur-Horn -> W1);
      and Lemma [Width] (label lem:width) -> W3.
    * Appendix "Proofs for Theorem 3" (label app:thm3): the proof of the Width lemma
      (feasible points x0 = 1-(1-a)e^{-B}, x1 = a e^{-B/a}), the zero-set coset, the
      Schur-Horn supremum, and the Kantorovich corollary
      sup_Q B_Q <= (d/2) log((kappa+1)^2 / (4 kappa)).
    * Design notes: theorems/T3_coordinate_price.md, section
      "Verification additions (verify_T3_v2)", items W1-W3.

Provenance
    2026-09-26 regeneration of a lost generator.  The original script that wrote
    ``verify_T3v2_results.txt`` no longer exists; this file was written from the
    paper and the design notes only (no code was copied), to reproduce that log's
    check names, order and printed numbers.  See "RECONSTRUCTION NOTES" below for
    every place where the original construction had to be inferred.

Run (from the directory containing this file)
    python3 verify_T3v2.py > verify_T3v2_results.txt

Dependencies: Python 3.9, numpy, scipy.  Deterministic (fixed seed, no wall-clock input).

RECONSTRUCTION NOTES (readings of the lost construction; documented, not recovered)
    Output format.  The saved log prints a two-space separator after every check
    name even when the detail is empty (e.g. "... Kantorovich bound  "), so
    check() always prints "[TAG] name  detail".  The last line is
    "RESULT: ALL PASS" when nothing fails.

    W1.  The five spectra are copied from the saved log, as Python list literals
         ([1, 1e6] prints as "[1, 1000000.0]").  "spec" is read as the eigenvalues
         lambda of the posterior PRECISION Lambda, as in Theorem 3(a)(ii); this is
         confirmed by the printed d=3 value 12.167595 = (3/2) log(AM/GM) of
         (1, 1, 1e6) (the covariance reading would give a different number).
         Following the notes ("random Lambda ... optimize B over O(d) (Cayley/QR
         parameterization, multi-restart)"), Lambda = U diag(spec) U^T with a
         seeded Haar-random U, and the supremum is found numerically: each restart
         draws a Haar-random base point Q0 (QR of a Gaussian matrix, sign-fixed)
         and maximizes B over the Cayley chart Q = cay(S) Q0, S skew-symmetric,
         with BFGS.  "opt" is the best value over restarts; "formula" is
         (d/2) log(AM/GM); "kant_bound" is the Kantorovich corollary.  The
         "sup == AM/GM form" check requires |opt - formula| <= 1e-7 (the printing
         precision is 1e-6); the Kantorovich check requires both opt and formula
         to be <= kant_bound.
    W2.  The notes say only "Sigma with repeated eigenvalues -- B = 0 on
         within-eigenspace rotations"; the saved log gives the two values
         B = 0.00e+00 and B = 0.0599 but not the spectrum or the rotations.
         Reading used here:
           Sigma = diag(1, 1, 2) (the smallest integer spectrum with a repeated
           eigenvalue; Lambda = Sigma^{-1}; eigenbasis U = I).
           Within-eigenspace rotation: a Givens rotation by 1 rad in the (e1, e2)
           plane, i.e. the eigenspace of the repeated eigenvalue.  Lambda_Q is
           then diagonal, so B = 0 (Theorem 3(a)(i)); the check requires |B| <= 1e-12.
           Generic rotation: rotation by 1 rad about the axis (0, 1, 1)/sqrt(2)
           (Rodrigues formula), which couples the repeated eigenspace with the
           simple eigendirection; B = 0.059887.
         CAVEAT: this pair was chosen because it reproduces the printed 0.0599.
         A search over simple constructions (small integer degenerate spectra;
         Givens, axis-angle, Euler-angle, matrix-exponential and seeded-QR
         rotations) found dozens of different constructions that also print
         0.0599, so the match of this one number is a match by selection and
         does NOT show that the original construction has been recovered.  What
         the line verifies independently is the qualitative claim: B > 0 off the
         zero set of Theorem 3(a)(i).
    W3.  "Dense grid" is read as a in {0} U linspace(1e-3, 0.999, 999) (1000
         values) crossed with B in geomspace(1e-3, 20, 400) (400 values).  The
         band endpoints x-, x+ of {x : d_bin(a||x) <= B} are found by bisection
         (200 halvings, vectorized) on the two monotone branches, in log
         coordinates u = log x (lower branch) and v = log(1 - x) (upper branch)
         so that endpoints extremely close to 0 or 1 are resolved without
         underflow.  At a = 0 the endpoints are exact, as in the appendix proof:
         x- = 0 and x+ = 1 - e^{-B}.  All three bounds are compared in log
         coordinates (width bound: W >= 1-e^{-B} <=> log((1-x+) + x-) <= -B), and a
         violation is counted only when a bound fails by more than TOL_W3 = 1e-9.
         This tolerance covers bisection and rounding error.  In a diagnostic run
         on 2026-09-26 the smallest margin over the a > 0 grid was about 1.1e-3
         (log units) for each endpoint bound and 2.0e-3 for the width bound, six
         orders of magnitude larger than TOL_W3, so the tolerance cannot hide a
         violation there; the bisected endpoints agreed with an independent
         scalar root-finder to <= 2e-13 on a 3000-point subsample, and the same
         counters report >7e4 violations when B is replaced by 2B in each bound
         (negative control).  At a = 0 the bounds hold with equality, as the
         lemma states.  None of these diagnostics is printed to the log.
"""
import math
import sys

import numpy as np
from scipy.optimize import minimize

SEED = 20260926
rng = np.random.default_rng(SEED)
FAILURES = []


def check(name, ok, detail=""):
    print(f"[{'PASS' if ok else 'FAIL'}] {name}  {detail}")
    if not ok:
        FAILURES.append(name)


# ----------------------------------------------------------------------------- helpers
def price(Lam, Q):
    """B_Q = 1/2 [log det diag(Q Lam Q^T) - log det(Q Lam Q^T)]  (Theorem 3(a))."""
    LamQ = Q @ Lam @ Q.T
    return 0.5 * (np.log(np.diag(LamQ)).sum() - np.linalg.slogdet(LamQ)[1])


def haar_orthogonal(d):
    """Haar-distributed element of O(d): QR of a Gaussian matrix with the sign fix."""
    A = rng.standard_normal((d, d))
    Qm, R = np.linalg.qr(A)
    return Qm * np.sign(np.diag(R))


def skew(theta, d):
    S = np.zeros((d, d))
    S[np.triu_indices(d, 1)] = theta
    return S - S.T


def cayley(S):
    """Cayley map of a skew-symmetric S: (I - S)^{-1} (I + S) is in SO(d)."""
    I = np.eye(len(S))
    return np.linalg.solve(I - S, I + S)


def sup_numeric(Lam, n_restarts=16):
    """Numerical sup over O(d) of B_Q: multi-restart BFGS on the Cayley chart around Haar base points."""
    d = len(Lam)
    k = d * (d - 1) // 2
    best = -np.inf
    for _ in range(n_restarts):
        Q0 = haar_orthogonal(d)
        theta0 = 0.5 * rng.standard_normal(k)

        def neg_price(theta):
            return -price(Lam, cayley(skew(theta, d)) @ Q0)

        res = minimize(neg_price, theta0, method="BFGS", options={"gtol": 1e-12, "maxiter": 10000})
        best = max(best, -res.fun)
    return best


def am_gm_formula(spec):
    lam = np.asarray(spec, dtype=float)
    d = len(lam)
    return 0.5 * d * math.log(lam.mean() / math.exp(np.log(lam).mean()))


def kantorovich_bound(spec):
    lam = np.asarray(spec, dtype=float)
    d = len(lam)
    kappa = lam.max() / lam.min()
    return 0.5 * d * math.log((kappa + 1.0) ** 2 / (4.0 * kappa))


# ----------------------------------------------------------------------------- W1
print("=== W1: exact sup over O(d) == (d/2) log(AM/GM) ===")
SPECTRA = [
    [1, 2],
    [1, 1e6],
    [1, 1, 1e6],
    [1, 10, 100],
    [1, 2, 3, 4, 1e4],
]
TOL_W1 = 1e-7
for spec in SPECTRA:
    d = len(spec)
    U = haar_orthogonal(d)
    Lam = U @ np.diag(np.asarray(spec, dtype=float)) @ U.T  # random Lambda with the given spectrum
    Lam = 0.5 * (Lam + Lam.T)
    opt = sup_numeric(Lam)
    formula = am_gm_formula(spec)
    kant = kantorovich_bound(spec)
    check(f"W1 d={d} spec={spec}: sup == AM/GM form",
          abs(opt - formula) <= TOL_W1,
          f"opt={opt:.6f} formula={formula:.6f} kant_bound={kant:.3f}")
    check(f"W1 d={d}: sup <= Kantorovich bound",
          opt <= kant + 1e-12 and formula <= kant + 1e-12)

# ----------------------------------------------------------------------------- W2
print("=== W2: degenerate spectrum zero set ===")
Sigma = np.diag([1.0, 1.0, 2.0])          # repeated eigenvalue 1 on span(e1, e2); eigenbasis U = I
Lam = np.linalg.inv(Sigma)

t = 1.0                                   # within-eigenspace rotation: Givens in the (e1, e2) plane
Q_within = np.array([[math.cos(t), -math.sin(t), 0.0],
                     [math.sin(t), math.cos(t), 0.0],
                     [0.0, 0.0, 1.0]])
B_within = price(Lam, Q_within)
check("W2 within-eigenspace rotation has B=0", abs(B_within) <= 1e-12, f"B={B_within:.2e}")

axis = np.array([0.0, 1.0, 1.0]) / math.sqrt(2.0)  # generic rotation: 1 rad about (0,1,1)/sqrt(2)
K = np.array([[0.0, -axis[2], axis[1]],
              [axis[2], 0.0, -axis[0]],
              [-axis[1], axis[0], 0.0]])
Q_generic = np.eye(3) + math.sin(t) * K + (1.0 - math.cos(t)) * (K @ K)   # Rodrigues formula
B_generic = price(Lam, Q_generic)
check("W2 generic rotation has B>0", B_generic > 1e-6, f"B={B_generic:.4f}")

# ----------------------------------------------------------------------------- W3
print("=== W3: width-lemma proof bounds on a dense grid ===")
TOL_W3 = 1e-9
N_BISECT = 200

a_pos = np.linspace(1e-3, 0.999, 999)
B_vals = np.geomspace(1e-3, 20.0, 400)
A, BB = np.meshgrid(a_pos, B_vals, indexing="ij")
h = -(A * np.log(A) + (1 - A) * np.log1p(-A))           # binary entropy h(a) > 0


def dbin_lower(u):
    """d_bin(a || e^u) for the lower branch x = e^u <= a."""
    return A * np.log(A) - A * u + (1 - A) * np.log1p(-A) - (1 - A) * np.log1p(-np.exp(u))


def dbin_upper(v):
    """d_bin(a || 1 - e^v) for the upper branch x = 1 - e^v >= a."""
    return A * np.log(A) - A * np.log1p(-np.exp(v)) + (1 - A) * np.log1p(-A) - (1 - A) * v


def bisect_decreasing(f, lo, hi):
    """Root of f(t) = B on [lo, hi], f strictly decreasing, f(lo) > B >= f(hi); elementwise."""
    for _ in range(N_BISECT):
        mid = 0.5 * (lo + hi)
        above = f(mid) > BB
        lo = np.where(above, mid, lo)
        hi = np.where(above, hi, mid)
    return 0.5 * (lo + hi)


# Brackets: d_bin(a||x) >= -h(a) - a log x and >= -h(a) - (1-a) log(1-x), so f > B below these.
u_lo = -(BB + h) / A - 1.0
v_lo = -(BB + h) / (1 - A) - 1.0
u_minus = bisect_decreasing(dbin_lower, u_lo, np.log(A))         # log x-
v_plus = bisect_decreasing(dbin_upper, v_lo, np.log1p(-A))       # log(1 - x+)

# Proof bounds in log coordinates:  x+ >= 1-(1-a)e^{-B}  <=>  log(1-x+) <= log(1-a) - B;
#                                   x- <= a e^{-B/a}      <=>  log x-     <= log a - B/a.
viol_plus = int((v_plus > np.log1p(-A) - BB + TOL_W3).sum())
viol_minus = int((u_minus > np.log(A) - BB / A + TOL_W3).sum())
# Width bound:  W = x+ - x- >= 1 - e^{-B}  <=>  (1 - x+) + x- <= e^{-B}  <=>  logaddexp(log(1-x+), log x-) <= -B.
# (Log form: near B = 20 the linear margin W - (1 - e^{-B}) is ~1e-11, below any sensible linear
# tolerance, while the log-form margin stays ~1e-3.)
viol_W = int((np.logaddexp(v_plus, u_minus) > -BB + TOL_W3).sum())

# a = 0 row: exact endpoints (appendix proof): x- = 0, x+ = 1 - e^{-B}; all three bounds hold with equality.
v_plus0 = -B_vals                         # log(1 - x+) = -B exactly
u_minus0 = np.full_like(B_vals, -np.inf)  # log x- = log 0
viol_plus += int((v_plus0 > np.log1p(-0.0) - B_vals + TOL_W3).sum())
viol_minus += int((np.exp(u_minus0) > 0.0).sum())            # x- <= 0 * e^{-B/0} = 0
viol_W += int((np.logaddexp(v_plus0, u_minus0) > -B_vals + TOL_W3).sum())

# Sanity: the bisection really found the band endpoints (d_bin at the endpoints equals B).
resid = max(float(np.abs(dbin_lower(u_minus) - BB).max()), float(np.abs(dbin_upper(v_plus) - BB).max()))
assert resid < 1e-9, f"W3 bisection residual too large: {resid:.2e}"

check("W3 x+ >= 1-(1-a)e^{-B} everywhere", viol_plus == 0, f"violations={viol_plus}")
check("W3 x- <= a e^{-B/a} everywhere", viol_minus == 0, f"violations={viol_minus}")
check("W3 W >= 1-e^{-B} everywhere", viol_W == 0, f"violations={viol_W}")

# ----------------------------------------------------------------------------- summary
if FAILURES:
    print(f"RESULT: FAIL ({len(FAILURES)}): {FAILURES}")
    sys.exit(1)
print("RESULT: ALL PASS")


==> anc/theorems/regenerated/verify_addendum.py <==
#!/usr/bin/env python3
"""Addendum numerical checks for Theorem 1 (invisibility): V1b, V4, V5, V6.

Purpose
    Re-derive, from the mathematics alone, every line of the saved addendum log
    (verify_addendum_results.txt): the documented boundary items of the grid
    witness, the separating scalars of the Proposition "Structure" pair, the
    orientation of the orbit-form agreement formula, and the smoothing remark.

Paper sections verified (appendix of main.tex)
    V1b  "The grid witness, in full" (app:grid), items (m4) and (m5)-(m7):
         the cross-covariance of the per-example posterior-mean pairs differs
         between C1 and C2 (the leak Part I' removes), while the
         permutation-matched (Hungarian) agreement is 1 in both configurations.
    V4   "Structure beyond agreement" (app:structure), Proposition "Structure",
         K = 3 pair P_cyc / P_mrg: maximal entry and Frobenius norm separate it
         (also quoted in "Scope of Theorem 1" (app:scope), item (iii)).
    V5   "Orbit form" (app:orbit): A(C_tau) = qbar(tau(Agr)), not
         qbar(tau^{-1}(Agr)), checked with a non-involutive quarter-shift.
    V6   "Smoothing remark" of app:grid: equidistant (one-hot) embedding with
         Gaussian emission keeps log p(x) identical between C1 and C2.

Provenance
    2026-09-26 regeneration of a lost generator.  The original script that
    wrote verify_addendum_results.txt was not saved; this file was written from
    scratch against the paper and the design notes (T1_invisibility.md,
    items V1b/V4/V5/V6 and boundary items B6/B7), and reproduces the saved log
    line by line.  It does not modify the saved log.

Run (from this directory)
    python3 verify_addendum.py > verify_addendum_results.txt

Requirements: Python 3.9, numpy, scipy.  Deterministic (exact rational
arithmetic where possible; one fixed seed for the V6 off-atom evaluation
points).  Exit code 1 on any FAIL.
"""
# -----------------------------------------------------------------------------
# Reading of constructions that the saved log does not state explicitly
# -----------------------------------------------------------------------------
# General
#   * check(name, ok, detail) prints "[PASS] <name>  <detail>" with the two
#     separating spaces ALWAYS present: the saved log ends the empty-detail
#     lines ("... (B7)", "... is WRONG here") with two trailing spaces, so the
#     lost helper did not suppress the separator when detail was empty.
#   * Final line "ADDENDUM: ALL PASS" (else a FAILURES line and exit 1).
#
# V1b (app:grid; K in {2, 3, 5} as in the saved log)
#   * Latent [0,1)^2, uniform prior, cells G_ij (0-based i, j here), maps
#     c_enc = row index, c_dec = column index; D = Unif{v_1..v_K}.
#   * sigma = cyclic derangement i -> i+1 (mod K).  The paper fixes only "a
#     derangement"; the printed numbers are identical for i -> i-1.
#   * Posterior means E[z | v_i] = centre of the encoder's cell:
#     C1: ((i+1/2)/K, (i+1/2)/K); C2: ((i+1/2)/K, (sigma(i)+1/2)/K).
#   * "offdiag" = the (1,2) entry of the population (ddof = 0) covariance of
#     the K mean pairs under D, computed with np.cov(..., bias=True).  Closed
#     form: C1 -> (K^2-1)/(12K^2) = Var of the centres; C2 -> -1/16 (K=2),
#     -1/27 (K=3), 0 (K=5).  For K=5 the exact C2 value is 0; the saved log's
#     "-0.0000" is the sign of a floating-point residual (about -2.9e-18 from
#     np.cov), which this script reproduces but which carries no meaning.
#   * PASS condition for "separates": per-dimension variances (AU) coincide to
#     1e-15 AND the off-diagonal entries differ by more than 1e-9 -- i.e. the
#     B6 statement "AU matched, full covariance not matched".
#   * Hungarian lines: the saved log prints the check twice per K without a
#     label; read as C1 first, then C2.  T = joint code table under qbar
#     (T1 = Id/K, T2 = P_sigma/K), matched agreement = max_pi sum_i T(i,pi(i))
#     via scipy.optimize.linear_sum_assignment; PASS iff |value - 1| < 1e-12.
#
# V4 (app:structure)
#   * P_cyc and P_mrg are taken exactly as printed in main.tex (six-decimal
#     entries for P_mrg), not renormalised; their entries sum to 1 already.
#   * max-entry = max_ij P(i,j); Frobenius = sqrt(sum_ij P(i,j)^2).
#   * PASS iff the two values differ by more than 1e-4 (well above the 1e-6
#     rounding of the printed entries).
#
# V5 (app:orbit) -- CONSTRUCTED HERE; the saved log fixes only its outputs
#   The saved log prints direct = 0.400, tau(Agr) = 0.400, tauinv(Agr) = 0.000
#   but not the configuration.  This script uses the following witness, chosen
#   to reproduce those three values exactly (any configuration with the same
#   three values would print the same line; the original one is unrecoverable):
#   * Z = [0,1), uniform prior, tau(z) = z + 1/4 (mod 1): prior-preserving,
#     bimeasurable, NOT an involution (tau o tau = shift by 1/2).
#   * K = 2 fixed maps: c_enc = 1 on [0,1/2), 2 on [1/2,1);
#                       c_dec = 2 on [0,1/4), 1 on [1/4,1).
#     Hence Agr = {c_enc = c_dec} = [1/4, 1/2), tau(Agr) = [1/2, 3/4),
#     tau^{-1}(Agr) = [0, 1/4).
#   * D = Unif{x_1..x_5}; encoders q(.|x_k) = Unif(E_k) with
#     E = [1/2,5/8), [5/8,3/4), [1/4,3/8), [3/4,7/8), [7/8,1).
#     So qbar puts 0.2 on each E_k: qbar(Q1)=0, qbar(Q2)=0.2, qbar(Q3)=0.4,
#     qbar(Q4)=0.4 (Q_n = n-th quarter), and A(C) = 0.2.
#   * "direct": build C_tau's encoder tau^{-1}_# q(.|x_k) = Unif(tau^{-1}(E_k))
#     and evaluate the code maps on it (split at the maps' breakpoints, test
#     c_enc == c_dec at each piece).  "tau(Agr)" = qbar(tau(Agr)) and
#     "tauinv(Agr)" = qbar(tau^{-1}(Agr)) are computed by moving Agr instead.
#     All three in exact rational arithmetic (fractions.Fraction):
#     direct = 2/5, qbar(tau(Agr)) = 2/5, qbar(tau^{-1}(Agr)) = 0.
#   * Check 1 PASS iff direct == qbar(tau(Agr)) exactly.  Check 2 PASS iff tau
#     is not an involution AND qbar(tau^{-1}(Agr)) != direct.
#
# V6 (smoothing remark of app:grid)
#   * The saved log does not name K; this script takes K in {2, 3, 5} (the V1b
#     set) and reports the max |diff| over all of them.
#   * X = {v_1..v_K} U J, |J| = K^2 - K, embedded one-hot in R^{K^2} (mutually
#     equidistant: every pairwise distance sqrt(2)).  Junk assignment ("fixed"
#     in the paper): the non-data cells in row-major order receive junk atoms
#     in index order, in each configuration.
#   * Emission p(x|z) = N(x; e_{atom(cell(z))}, eps^2 I).  Marginal
#     p(x) = sum_cells (1/K^2) N(x; e_{atom(cell)}, eps^2 I), evaluated per cell.
#   * Evaluation points: all K^2 atoms (the data atoms give the per-example
#     (m3) value; all atoms give p(x) on X) plus 32 off-atom points per K,
#     x = e_a + eps * xi with a, xi drawn from default_rng(20260926), to probe
#     p(x) as a density on R^{K^2}.
#   * log p(x) = m + log(fsum(exp(l_c - m))), m = max_c l_c.  math.fsum is
#     correctly rounded and therefore independent of summation order; C1 and
#     C2 present the same multiset of per-cell terms in different cell order,
#     so the exact mathematical equality shows up as an exact 0.0 instead of
#     order-dependent last-bit noise.  PASS iff max |diff| <= 1e-12.
#   * Only log p(x) is checked here (as in the saved log); the remark's other
#     shared shifts (reconstruction constant, positive equal gap, unchanged
#     rate) are not part of this log.
# -----------------------------------------------------------------------------
import math
import sys
from fractions import Fraction

import numpy as np
from scipy.optimize import linear_sum_assignment

FAILURES = []


def check(name, ok, detail=""):
    print(f"[{'PASS' if ok else 'FAIL'}] {name}  {detail}")
    if not ok:
        FAILURES.append(name)


# ----------------------------------------------------------------------------- grid witness
def cyclic_derangement(K):
    """sigma(i) = i + 1 (mod K), 0-based."""
    return np.roll(np.arange(K), -1)


def grid_configuration(K, which):
    """Grid witness of app:grid (0-based indices).

    Returns
      enc_cell : list of (row, col) -- the cell on which q(.|v_i) is uniform
      dec_atom : (K, K) int array -- atom emitted on each cell; atoms 0..K-1 are
                 the data atoms v_1..v_K, atoms K..K^2-1 the junk pool J.
    """
    sigma = cyclic_derangement(K)
    col_of = np.arange(K) if which == 1 else sigma
    enc_cell = [(i, int(col_of[i])) for i in range(K)]
    dec_atom = -np.ones((K, K), dtype=int)
    for i, (r, c) in enumerate(enc_cell):
        dec_atom[r, c] = i  # decoder emits v_i where q(.|v_i) sits
    junk = K
    for r in range(K):  # same junk pool, fixed row-major assignment
        for c in range(K):
            if dec_atom[r, c] < 0:
                dec_atom[r, c] = junk
                junk += 1
    assert junk == K * K and sorted(dec_atom.ravel().tolist()) == list(range(K * K))
    return enc_cell, dec_atom


def posterior_means(K, enc_cell):
    """E[z | v_i] = centre of the (uniform) posterior's cell."""
    return np.array([[(r + 0.5) / K, (c + 0.5) / K] for r, c in enc_cell])


def c_enc_grid(z, K):
    return int(math.floor(K * z[0]))  # row (0-based form of ceil(K z_1))


def c_dec_grid(z, K):
    return int(math.floor(K * z[1]))  # column


def joint_table(K, enc_cell):
    """T(i,j) = qbar({c_enc=i} & {c_dec=j}); each posterior is uniform on one
    cell and D is uniform, so each occupied cell carries mass 1/K."""
    T = np.zeros((K, K))
    for r, c in enc_cell:
        centre = ((r + 0.5) / K, (c + 0.5) / K)
        T[c_enc_grid(centre, K), c_dec_grid(centre, K)] += 1.0 / K
    return T


def hungarian_agreement(T):
    rows, cols = linear_sum_assignment(T, maximize=True)
    return float(T[rows, cols].sum())


# ----------------------------------------------------------------------------- V1b
for K in (2, 3, 5):
    cells1, _ = grid_configuration(K, 1)
    cells2, _ = grid_configuration(K, 2)
    cov1 = np.cov(posterior_means(K, cells1).T, bias=True)
    cov2 = np.cov(posterior_means(K, cells2).T, bias=True)
    au_equal = bool(np.all(np.abs(np.diag(cov1) - np.diag(cov2)) <= 1e-15))
    off1, off2 = float(cov1[0, 1]), float(cov2[0, 1])
    check(f"V1b K={K}: mean-covariance separates (documented boundary B6)",
          au_equal and abs(off1 - off2) > 1e-9,
          f"offdiag {off1:+.4f} vs {off2:+.4f}")
    for cells in (cells1, cells2):
        h = hungarian_agreement(joint_table(K, cells))
        check(f"V1b K={K}: Hungarian-matched agreement = 1 (B7)", abs(h - 1.0) < 1e-12)

# ----------------------------------------------------------------------------- V4
P_cyc = np.array([[7 / 30, 1 / 10, 0.0],
                  [0.0, 7 / 30, 1 / 10],
                  [1 / 10, 0.0, 7 / 30]])
P_mrg = np.array([[0.183333, 0.026293, 0.123707],
                  [0.026293, 0.307040, 0.0],
                  [0.123707, 0.0, 0.209627]])
mx_cyc, mx_mrg = float(P_cyc.max()), float(P_mrg.max())
fro_cyc, fro_mrg = float(np.linalg.norm(P_cyc, "fro")), float(np.linalg.norm(P_mrg, "fro"))
check("V4 max-entry separates Prop 2 pair", abs(mx_cyc - mx_mrg) > 1e-4,
      f"{mx_cyc:.4f} vs {mx_mrg:.4f}")
check("V4 Frobenius separates Prop 2 pair", abs(fro_cyc - fro_mrg) > 1e-4,
      f"{fro_cyc:.4f} vs {fro_mrg:.4f}")

# ----------------------------------------------------------------------------- V5
F0, F1 = Fraction(0), Fraction(1)
QUARTER = Fraction(1, 4)


def shift_mod1(intervals, s):
    """Image of a finite union of [a,b) subsets of [0,1) under z -> z + s (mod 1)."""
    out = []
    for a, b in intervals:
        a2, b2 = a + s, b + s
        k = math.floor(a2)
        a2, b2 = a2 - k, b2 - k
        if b2 <= F1:
            out.append((a2, b2))
        else:  # wraps around 1
            out.append((a2, F1))
            out.append((F0, b2 - F1))
    return sorted(out)


def measure_intersection(A, B):
    return sum((max(F0, min(b1, b2) - max(a1, a2)) for a1, b1 in A for a2, b2 in B), F0)


def length(A):
    return sum((b - a for a, b in A), F0)


# step-function code maps on [0,1): list of (left, right, code)
C_ENC = [(F0, Fraction(1, 2), 1), (Fraction(1, 2), F1, 2)]
C_DEC = [(F0, Fraction(1, 4), 2), (Fraction(1, 4), F1, 1)]
BREAKS = sorted({p for m in (C_ENC, C_DEC) for a, b, _ in m for p in (a, b)})


def code_at(stepmap, z):
    for a, b, code in stepmap:
        if a <= z < b:
            return code
    raise ValueError(z)


def agreement_set():
    """Agr = {c_enc = c_dec} as a union of elementary intervals."""
    pieces = zip(BREAKS[:-1], BREAKS[1:])
    return [(a, b) for a, b in pieces if code_at(C_ENC, (a + b) / 2) == code_at(C_DEC, (a + b) / 2)]


def agree_mass_direct(intervals):
    """Lebesgue mass of {c_enc = c_dec} inside a union of intervals, by evaluating
    the code maps directly on each piece between breakpoints."""
    total = F0
    for a, b in intervals:
        cuts = [a] + [p for p in BREAKS if a < p < b] + [b]
        for lo, hi in zip(cuts[:-1], cuts[1:]):
            mid = (lo + hi) / 2
            if code_at(C_ENC, mid) == code_at(C_DEC, mid):
                total += hi - lo
    return total


def tau_set(intervals):
    return shift_mod1(intervals, QUARTER)


def tau_inv_set(intervals):
    return shift_mod1(intervals, -QUARTER)


ENC_SUPPORT = [[(Fraction(4, 8), Fraction(5, 8))], [(Fraction(5, 8), Fraction(6, 8))],
               [(Fraction(2, 8), Fraction(3, 8))], [(Fraction(6, 8), Fraction(7, 8))],
               [(Fraction(7, 8), F1)]]
n_ex = len(ENC_SUPPORT)


def qbar(S):
    """Aggregate posterior mass of S under D = Unif{x_k}, q(.|x_k) = Unif(E_k)."""
    return sum((measure_intersection(E, S) / length(E) for E in ENC_SUPPORT), F0) / n_ex


# A(C_tau) directly: C_tau's encoder is tau^{-1}_# q(.|x) = Unif(tau^{-1}(E_k)).
A_direct = sum((agree_mass_direct(tau_inv_set(E)) / length(E) for E in ENC_SUPPORT), F0) / n_ex
Agr = agreement_set()
A_tau = qbar(tau_set(Agr))          # the corrected (v2) formula
A_tauinv = qbar(tau_inv_set(Agr))   # the v1 formula
probe = [(F0, QUARTER)]
tau_not_involution = tau_set(tau_set(probe)) != probe
check("V5 orientation: A(C_tau) == qbar(tau(Agr))", A_direct == A_tau,
      f"direct={float(A_direct):.3f} tau(Agr)={float(A_tau):.3f} tauinv(Agr)={float(A_tauinv):.3f}")
check("V5 orientation: v1 formula (tau^{-1}) is WRONG here",
      tau_not_involution and A_tauinv != A_direct)

# ----------------------------------------------------------------------------- V6
rng = np.random.default_rng(20260926)
N_OFF_ATOM = 32


def log_px(x, dec_atom, eps):
    """log p(x) = log sum_cells (1/K^2) N(x; e_{atom(cell)}, eps^2 I), one-hot e."""
    K = dec_atom.shape[0]
    d = K * K
    log_prior = -math.log(K * K)
    log_norm = -0.5 * d * math.log(2.0 * math.pi * eps * eps)
    terms = []
    for atom in dec_atom.ravel():
        mean = np.zeros(d)
        mean[atom] = 1.0
        sq = float(np.sum((x - mean) ** 2))
        terms.append(log_prior + log_norm - 0.5 * sq / (eps * eps))
    m = max(terms)
    return m + math.log(math.fsum(math.exp(t - m) for t in terms))


for eps in (0.3, 0.7, 1.5):
    maxdiff = 0.0
    for K in (2, 3, 5):
        _, dec1 = grid_configuration(K, 1)
        _, dec2 = grid_configuration(K, 2)
        d = K * K
        points = [np.eye(d)[a] for a in range(d)]
        for a in rng.integers(0, d, size=N_OFF_ATOM):
            points.append(np.eye(d)[a] + eps * rng.standard_normal(d))
        for x in points:
            maxdiff = max(maxdiff, abs(log_px(x, dec1, eps) - log_px(x, dec2, eps)))
    check(f"V6 eps={eps}: log p(x) identical under equidistant embedding", maxdiff <= 1e-12,
          f"max|diff|={maxdiff:.1e}")

if FAILURES:
    print(f"ADDENDUM: FAILURES ({len(FAILURES)}): {FAILURES}")
    sys.exit(1)
print("ADDENDUM: ALL PASS")


==> anc/theorems/theory_checks/theory_checks.json <==
{
  "track": "T",
  "generated_at_utc": "2026-09-08T07:58:48.312675+00:00",
  "script": "theorems/theory_checks/theory_checks.py",
  "python": "3.9.6",
  "numpy": "2.0.2",
  "config": {
    "V01": {
      "tau": [
        1,
        2,
        0,
        3
      ],
      "n_points": 4,
      "n_quadrature": 4000
    },
    "V02": {
      "K_list": [
        2,
        3
      ],
      "m_list": [
        3,
        4,
        5
      ],
      "r1": 0.7,
      "r2": 1.3,
      "A_degree_max": 3,
      "B_degree_extra": 1,
      "tol_equal": 1e-12,
      "tol_separate": 0.001,
      "specified_cross_moment": "alpha=(0,1), beta=(m-1,1)"
    },
    "V03": {
      "t_left": "1/40",
      "t_right": "3/100",
      "series_terms": 80,
      "bisection_iterations": 80
    },
    "V04": {
      "bisection_iterations": 200,
      "w_star": 0.5,
      "admission_budget_points": [
        0.0,
        0.1,
        0.25,
        0.5
      ]
    },
    "V05": {
      "seed": 20260908,
      "n_trials": 400,
      "n_min": 2,
      "n_max": 8
    },
    "V06": {
      "L": 10,
      "ci_examples": [
        [
          0.08,
          0.16
        ],
        [
          0.12,
          0.2
        ],
        [
          0.03,
          0.07
        ],
        [
          0.1,
          0.1
        ],
        [
          0.0,
          1.0
        ]
      ]
    }
  },
  "input_hashes_sha256": {
    "paper_gcc/main.tex": "f96bccd1cbff2a1e4ddc11c2592a5f2f01fb1996e7768feeb98a8a53562be512",
    "theorems/verify_circle_witness.py": "e2767395a8c25a45b372609142152ef1bb581052b2e7ab6242054348c32bd930",
    "theorems/verify_theorems.py": "db4fbe57d9f154f395e56ce95ff4d9ddbeea133a5eac1febd79f6bb2c9927aac",
    "theorems/verify_phase_certification.py": "e0424401baf86d7939a6afc27d91e3cebeea0632c34a3f1dd58fe0494e4aee47",
    "audit_20260908/reference/recompute_audit.py": "6521116936e3986c05287d55189070f4a9ce3f34c6196f54c311cb41a2bbe6f9",
    "audit_20260908/reference/audit_checks.json": "63065b8a481f912914cd03d24600f232cf5232bed3d6d09e3c9e8d4aa4fb2e3b",
    "audit_20260908/protocol/audit_protocol.json": "f9f7db3ae7728803798d3f3ed3b0074bb1b86b8d3ebb4bbac3e3305c55d626e9"
  },
  "execution_status": "COMPLETE",
  "validation_status": "PASS",
  "validation_note": "Set by tests/test_theory_checks.py (independent recomputation); this script does not self-validate.",
  "interpretation_flags": [],
  "results": {
    "V01": {
      "tau": [
        1,
        2,
        0,
        3
      ],
      "tau_inverse": [
        2,
        0,
        1,
        3
      ],
      "prior_uniform_preserved": true,
      "tau_is_involution": false,
      "discrete_counterexample_old_condition": {
        "old_means": [
          0,
          1
        ],
        "new_means": [
          2,
          0
        ],
        "au_old": 0.25,
        "au_new": 1.0,
        "forward_translation_on_support": true,
        "forward_shift_set": [
          1
        ],
        "inverse_translation_on_support": false,
        "inverse_shift_set": [
          -1,
          2
        ]
      },
      "discrete_positive_example_new_condition": {
        "old_means": [
          1,
          2
        ],
        "new_means": [
          0,
          1
        ],
        "au_old": 0.25,
        "au_new": 0.25,
        "inverse_translation_on_support": true,
        "inverse_shift_set": [
          -1
        ],
        "forward_translation_on_support": false,
        "forward_shift_set": [
          -2,
          1
        ]
      },
      "agreement_transformation": {
        "c_enc": [
          0,
          1,
          0,
          1
        ],
        "c_dec": [
          0,
          0,
          1,
          1
        ],
        "Agr": [
          0,
          3
        ],
        "A_direct": "1/2",
        "A_formula_qbar_tau_Agr": "1/2",
        "A_wrong_orientation": "0",
        "formula_matches": true,
        "wrong_orientation_differs": true
      },
      "continuous_counterexample": {
        "intervals": [
          0,
          1
        ],
        "means_before": [
          0.125,
          0.375
        ],
        "means_after": [
          0.625,
          0.125
        ],
        "au_before": 0.015625,
        "au_after": 0.0625,
        "forward_translation_on_support": true
      },
      "continuous_positive_example": {
        "intervals": [
          1,
          2
        ],
        "means_before": [
          0.375,
          0.625
        ],
        "means_after": [
          0.125,
          0.375
        ],
        "au_before": 0.015625,
        "au_after": 0.015625,
        "inverse_translation_on_support": true
      },
      "continuous_interval_lengths_preserved": true
    },
    "V02": {
      "grid": [
        {
          "K": 2,
          "m": 3,
          "r1": 0.7,
          "r2": 1.3,
          "A_degree_max": 3,
          "B_degree_max": 4,
          "max_abs_diff_B_degree_below_m": 2.3867939563916555e-16,
          "max_abs_diff_total_degree_le_m": 2.3867939563916555e-16,
          "max_abs_diff_B_degree_m_zero_A_degree": 0.0,
          "min_abs_value_B_degree_m_zero_A_degree": 0.0,
          "specified_cross_moment": {
            "alpha": [
              0,
              1
            ],
            "beta": [
              2,
              1
            ],
            "total_degree": 4,
            "B_degree": 3,
            "identity": 0.12331483112592297,
            "derangement": -0.12331483112592297,
            "abs_diff": 0.24662966225184593
          },
          "largest_separating_B_degree_m_moments": [
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                2,
                1
              ],
              "identity": 0.12331483112592297,
              "derangement": -0.12331483112592297,
              "abs_diff": 0.24662966225184593
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                0,
                3
              ],
              "identity": -0.1233148311259229,
              "derangement": 0.1233148311259229,
              "abs_diff": 0.2466296622518458
            },
            {
              "alpha": [
                0,
                3
              ],
              "beta": [
                2,
                1
              ],
              "identity": 0.09431150210680458,
              "derangement": -0.09431150210680458,
              "abs_diff": 0.18862300421360917
            }
          ],
          "class_means": [
            [
              -2.1839808812716144e-16,
              7.279936270905382e-17
            ],
            [
              1.4559872541810764e-16,
              -7.279936270905382e-17
            ]
          ],
          "class_mean_max_abs": 2.1839808812716144e-16,
          "class_conditional_spread_B_degree_below_m": 3.639968135452691e-16,
          "class_m_th_harmonic_abs": [
            0.7522426554249816,
            0.7522426554249816
          ],
          "class_m_th_harmonic_phase_prediction_error": 9.860761315262648e-32,
          "rotation_angles": [
            0.0,
            1.0471975511965976
          ],
          "phases_e_im_theta_min_pairwise_distance": 2.0,
          "harmonics_1_to_m_minus_1_max_abs": 2.572754176657778e-16
        },
        {
          "K": 2,
          "m": 4,
          "r1": 0.7,
          "r2": 1.3,
          "A_degree_max": 3,
          "B_degree_max": 5,
          "max_abs_diff_B_degree_below_m": 7.786583622645246e-17,
          "max_abs_diff_total_degree_le_m": 7.786583622645246e-17,
          "max_abs_diff_B_degree_m_zero_A_degree": 0.0,
          "min_abs_value_B_degree_m_zero_A_degree": 6.938893903907228e-18,
          "specified_cross_moment": {
            "alpha": [
              0,
              1
            ],
            "beta": [
              3,
              1
            ],
            "total_degree": 5,
            "B_degree": 4,
            "identity": 0.06825719376610916,
            "derangement": -0.06825719376610916,
            "abs_diff": 0.1365143875322183
          },
          "largest_separating_B_degree_m_moments": [
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                3,
                1
              ],
              "identity": 0.06825719376610916,
              "derangement": -0.06825719376610916,
              "abs_diff": 0.1365143875322183
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                1,
                3
              ],
              "identity": -0.06825719376610914,
              "derangement": 0.06825719376610914,
              "abs_diff": 0.13651438753221828
            },
            {
              "alpha": [
                0,
                3
              ],
              "beta": [
                3,
                1
              ],
              "identity": 0.05220327850997405,
              "derangement": -0.05220327850997405,
              "abs_diff": 0.1044065570199481
            }
          ],
          "class_means": [
            [
              -9.099920338631727e-17,
              3.639968135452691e-17
            ],
            [
              0.0,
              -3.639968135452691e-17
            ]
          ],
          "class_mean_max_abs": 9.099920338631727e-17,
          "class_conditional_spread_B_degree_below_m": 1.1874890245371313e-16,
          "class_m_th_harmonic_abs": [
            0.8327623242340332,
            0.8327623242340332
          ],
          "class_m_th_harmonic_phase_prediction_error": 0.0,
          "rotation_angles": [
            0.0,
            0.7853981633974483
          ],
          "phases_e_im_theta_min_pairwise_distance": 2.0,
          "harmonics_1_to_m_minus_1_max_abs": 1.715422258159562e-16
        },
        {
          "K": 2,
          "m": 5,
          "r1": 0.7,
          "r2": 1.3,
          "A_degree_max": 3,
          "B_degree_max": 6,
          "max_abs_diff_B_degree_below_m": 5.551115123125783e-17,
          "max_abs_diff_total_degree_le_m": 5.551115123125783e-17,
          "max_abs_diff_B_degree_m_zero_A_degree": 0.0,
          "min_abs_value_B_degree_m_zero_A_degree": 2.8016253556592525e-18,
          "specified_cross_moment": {
            "alpha": [
              0,
              1
            ],
            "beta": [
              4,
              1
            ],
            "total_degree": 6,
            "B_degree": 5,
            "identity": 0.038467506027273966,
            "derangement": -0.038467506027273966,
            "abs_diff": 0.07693501205454793
          },
          "largest_separating_B_degree_m_moments": [
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                4,
                1
              ],
              "identity": 0.038467506027273966,
              "derangement": -0.038467506027273966,
              "abs_diff": 0.07693501205454793
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                2,
                3
              ],
              "identity": -0.038467506027273946,
              "derangement": 0.038467506027273946,
              "abs_diff": 0.07693501205454789
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                0,
                5
              ],
              "identity": 0.03846750602727392,
              "derangement": -0.03846750602727392,
              "abs_diff": 0.07693501205454784
            }
          ],
          "class_means": [
            [
              -7.279936270905382e-17,
              -3.639968135452691e-17
            ],
            [
              0.0,
              -1.8199840677263455e-17
            ]
          ],
          "class_mean_max_abs": 7.279936270905382e-17,
          "class_conditional_spread_B_degree_below_m": 1.1102230246251565e-16,
          "class_m_th_harmonic_abs": [
            0.9386348298035333,
            0.9386348298035333
          ],
          "class_m_th_harmonic_phase_prediction_error": 9.860761315262648e-32,
          "rotation_angles": [
            0.0,
            0.6283185307179586
          ],
          "phases_e_im_theta_min_pairwise_distance": 2.0,
          "harmonics_1_to_m_minus_1_max_abs": 1.0928135749772343e-16
        },
        {
          "K": 3,
          "m": 3,
          "r1": 0.7,
          "r2": 1.3,
          "A_degree_max": 3,
          "B_degree_max": 4,
          "max_abs_diff_B_degree_below_m": 1.1627011124068167e-16,
          "max_abs_diff_total_degree_le_m": 1.1627011124068167e-16,
          "max_abs_diff_B_degree_m_zero_A_degree": 0.0,
          "min_abs_value_B_degree_m_zero_A_degree": 1.3877787807814457e-17,
          "specified_cross_moment": {
            "alpha": [
              0,
              1
            ],
            "beta": [
              2,
              1
            ],
            "total_degree": 4,
            "B_degree": 3,
            "identity": 0.10404688876249746,
            "derangement": -0.05202344438124868,
            "abs_diff": 0.15607033314374613
          },
          "largest_separating_B_degree_m_moments": [
            {
              "alpha": [
                1,
                0
              ],
              "beta": [
                3,
                0
              ],
              "identity": 0.10404688876249746,
              "derangement": -0.052023444381248764,
              "abs_diff": 0.15607033314374621
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                0,
                3
              ],
              "identity": -0.10404688876249747,
              "derangement": 0.052023444381248674,
              "abs_diff": 0.15607033314374613
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                2,
                1
              ],
              "identity": 0.10404688876249746,
              "derangement": -0.05202344438124868,
              "abs_diff": 0.15607033314374613
            }
          ],
          "class_means": [
            [
              -1.6379856609537104e-16,
              0.0
            ],
            [
              -1.0919904406358071e-16,
              -1.0919904406358071e-16
            ],
            [
              1.6379856609537114e-16,
              5.459952203179038e-17
            ]
          ],
          "class_mean_max_abs": 1.6379856609537114e-16,
          "class_conditional_spread_B_degree_below_m": 3.275971321907422e-16,
          "class_m_th_harmonic_abs": [
            0.9771918741124467,
            0.9771918741124468,
            0.9771918741124472
          ],
          "class_m_th_harmonic_phase_prediction_error": 7.550332863779066e-16,
          "rotation_angles": [
            0.0,
            0.6981317007977318,
            1.3962634015954636
          ],
          "phases_e_im_theta_min_pairwise_distance": 1.7320508075688772,
          "harmonics_1_to_m_minus_1_max_abs": 1.9112754980722905e-16
        },
        {
          "K": 3,
          "m": 4,
          "r1": 0.7,
          "r2": 1.3,
          "A_degree_max": 3,
          "B_degree_max": 5,
          "max_abs_diff_B_degree_below_m": 1.6782145005878832e-16,
          "max_abs_diff_total_degree_le_m": 1.6782145005878832e-16,
          "max_abs_diff_B_degree_m_zero_A_degree": 0.0,
          "min_abs_value_B_degree_m_zero_A_degree": 3.700743415417188e-17,
          "specified_cross_moment": {
            "alpha": [
              0,
              1
            ],
            "beta": [
              3,
              1
            ],
            "total_degree": 5,
            "B_degree": 4,
            "identity": 0.05759200724015462,
            "derangement": -0.028796003620077282,
            "abs_diff": 0.0863880108602319
          },
          "largest_separating_B_degree_m_moments": [
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                3,
                1
              ],
              "identity": 0.05759200724015462,
              "derangement": -0.028796003620077282,
              "abs_diff": 0.0863880108602319
            },
            {
              "alpha": [
                1,
                0
              ],
              "beta": [
                2,
                2
              ],
              "identity": -0.0575920072401546,
              "derangement": 0.028796003620077254,
              "abs_diff": 0.08638801086023185
            },
            {
              "alpha": [
                1,
                0
              ],
              "beta": [
                4,
                0
              ],
              "identity": 0.05759200724015457,
              "derangement": -0.028796003620077282,
              "abs_diff": 0.08638801086023185
            }
          ],
          "class_means": [
            [
              -1.3649880507947595e-16,
              2.320479686351092e-16
            ],
            [
              1.364988050794759e-16,
              -1.0919904406358073e-16
            ],
            [
              -1.0919904406358066e-16,
              -1.0919904406358066e-16
            ]
          ],
          "class_mean_max_abs": 2.320479686351092e-16,
          "class_conditional_spread_B_degree_below_m": 3.412470126986899e-16,
          "class_m_th_harmonic_abs": [
            1.0817899921518697,
            1.0817899921518694,
            1.081789992151869
          ],
          "class_m_th_harmonic_phase_prediction_error": 6.661338147750939e-16,
          "rotation_angles": [
            0.0,
            0.5235987755982988,
            1.0471975511965976
          ],
          "phases_e_im_theta_min_pairwise_distance": 1.7320508075688772,
          "harmonics_1_to_m_minus_1_max_abs": 4.1907487567233484e-16
        },
        {
          "K": 3,
          "m": 5,
          "r1": 0.7,
          "r2": 1.3,
          "A_degree_max": 3,
          "B_degree_max": 6,
          "max_abs_diff_B_degree_below_m": 3.1845793651996263e-16,
          "max_abs_diff_total_degree_le_m": 3.1845793651996263e-16,
          "max_abs_diff_B_degree_m_zero_A_degree": 0.0,
          "min_abs_value_B_degree_m_zero_A_degree": 4.625929269271485e-18,
          "specified_cross_moment": {
            "alpha": [
              0,
              1
            ],
            "beta": [
              4,
              1
            ],
            "total_degree": 6,
            "B_degree": 5,
            "identity": 0.032456958210512414,
            "derangement": -0.016228479105256165,
            "abs_diff": 0.048685437315768576
          },
          "largest_separating_B_degree_m_moments": [
            {
              "alpha": [
                1,
                0
              ],
              "beta": [
                5,
                0
              ],
              "identity": 0.032456958210512525,
              "derangement": -0.01622847910525621,
              "abs_diff": 0.048685437315768736
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                0,
                5
              ],
              "identity": 0.03245695821051257,
              "derangement": -0.01622847910525612,
              "abs_diff": 0.04868543731576869
            },
            {
              "alpha": [
                0,
                1
              ],
              "beta": [
                4,
                1
              ],
              "identity": 0.032456958210512414,
              "derangement": -0.016228479105256165,
              "abs_diff": 0.048685437315768576
            }
          ],
          "class_means": [
            [
              1.0919904406358078e-16,
              2.729976101589519e-16
            ],
            [
              -3.548968932066374e-16,
              1.2284892457152836e-16
            ],
            [
              1.364988050794758e-16,
              -4.504460567622702e-16
            ]
          ],
          "class_mean_max_abs": 4.504460567622702e-16,
          "class_conditional_spread_B_degree_below_m": 7.477266055601933e-16,
          "class_m_th_harmonic_abs": [
            1.2193224112301142,
            1.2193224112301144,
            1.2193224112301142
          ],
          "class_m_th_harmonic_phase_prediction_error": 1.4682848281452438e-15,
          "rotation_angles": [
            0.0,
            0.41887902047863906,
            0.8377580409572781
          ],
          "phases_e_im_theta_min_pairwise_distance": 1.7320508075688772,
          "harmonics_1_to_m_minus_1_max_abs": 4.696631045582003e-16
        }
      ],
      "radius_robustness_K3_m3": {
        "K": 3,
        "m": 3,
        "r1": 0.2,
        "r2": 2.0,
        "A_degree_max": 3,
        "B_degree_max": 4,
        "max_abs_diff_B_degree_below_m": 4.440892098500626e-16,
        "max_abs_diff_total_degree_le_m": 2.220446049250313e-16,
        "max_abs_diff_B_degree_m_zero_A_degree": 0.0,
        "min_abs_value_B_degree_m_zero_A_degree": 3.700743415417188e-17,
        "specified_cross_moment": {
          "alpha": [
            0,
            1
          ],
          "beta": [
            2,
            1
          ],
          "total_degree": 4,
          "B_degree": 3,
          "identity": 0.37178641050531075,
          "derangement": -0.18589320525265518,
          "abs_diff": 0.557679615757966
        },
        "largest_separating_B_degree_m_moments": [
          {
            "alpha": [
              3,
              0
            ],
            "beta": [
              3,
              0
            ],
            "identity": 0.66987872547965,
            "derangement": -0.3349393627398252,
            "abs_diff": 1.0048180882194753
          },
          {
            "alpha": [
              0,
              3
            ],
            "beta": [
              0,
              3
            ],
            "identity": -0.66987872547965,
            "derangement": 0.33493936273982466,
            "abs_diff": 1.0048180882194746
          },
          {
            "alpha": [
              0,
              3
            ],
            "beta": [
              2,
              1
            ],
            "identity": 0.6698787254796499,
            "derangement": -0.33493936273982466,
            "abs_diff": 1.0048180882194746
          }
        ],
        "class_means": [
          [
            -2.139645876620911e-16,
            0.0
          ],
          [
            -1.4264305844139407e-16,
            -1.4264305844139407e-16
          ],
          [
            2.1396458766209119e-16,
            7.132152922069707e-17
          ]
        ],
        "class_mean_max_abs": 2.1396458766209119e-16,
        "class_conditional_spread_B_degree_below_m": 4.440892098500626e-16,
        "class_m_th_harmonic_abs": [
          2.6730830648864856,
          2.673083064886486,
          2.6730830648864874
        ],
        "class_m_th_harmonic_phase_prediction_error": 2.3914935841127266e-15,
        "rotation_angles": [
          0.0,
          0.6981317007977318,
          1.3962634015954636
        ],
        "phases_e_im_theta_min_pairwise_distance": 1.7320508075688772,
        "harmonics_1_to_m_minus_1_max_abs": 1.9112754980722905e-16
      },
      "manuscript_display_K3_m3_specified_moment": [
        0.104,
        -0.052
      ],
      "note": "specified cross moment has B-degree m and total degree m+1; B-degree-m monomials with zero A-degree coincide exactly"
    },
    "V03": {
      "series_terms": 80,
      "remainder_bound": "2|y|^(2n+1)/((2n+1)(1-y^2)), n=80",
      "P_cyc": {
        "constraints": {
          "nonnegative": true,
          "row_sums": [
            "1/3",
            "1/3",
            "1/3"
          ],
          "col_sums": [
            "1/3",
            "1/3",
            "1/3"
          ],
          "row_sums_all_one_third": true,
          "col_sums_all_one_third": true,
          "trace": "7/10",
          "trace_is_7_over_10": true
        },
        "I_lower": "9156903274959860284499151892993018528046117934245090800360062514532422896085513660560401708792383038684086224660799302831997587142526988435166973707865843941759774044878962424542863694844217664932203383433385553875374271735746011334635279069844652942447746092526426879748766793727218667534127222780358326478464600499055071001533628915918094288986017276698737762560848312785337758495916995660416663018822926435050150481450148452776425879889059082809065094062777421269085294691964092939538857089616493/18773841258767260508562698044228862225199560835242004054005675436537775255013633555510665228947522045474582873284362366764761951396225222736058089689456963517926977219069931659888857822522614993432816930878637054479807249217868666934501743794393698421249695959095441900981755845696921049404810909278403918738448944272832804054313447410947338114931915124199010474760242696175506305852661960128740119484659609436491438892299991465579659026264320823629058817425421865548696071876030523472915147694023000",
        "I_upper": "9156903274959860284499151892993018528046117934245090800360062514532422896152546714509075608757644475868032792477092378363424189474855798398736322631633549395965350548791729973223436800730949929980781598463510388005503403565543483354942318010652471843281447647313939777076252688072154341737878352894082940695590358104028905725491451191418130689893715785698271699466717833103970821755125371707845695928644051667409631531465199185798833327213418576420199394542608407615890323319448579481416759807950293/18773841258767260508562698044228862225199560835242004054005675436537775255013633555510665228947522045474582873284362366764761951396225222736058089689456963517926977219069931659888857822522614993432816930878637054479807249217868666934501743794393698421249695959095441900981755845696921049404810909278403918738448944272832804054313447410947338114931915124199010474760242696175506305852661960128740119484659609436491438892299991465579659026264320823629058817425421865548696071876030523472915147694023000",
        "I_float": 0.4877479866132163,
        "offdiag_support": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            2,
            0
          ]
        ],
        "symmetric": false
      },
      "endpoints": {
        "left": {
          "t": "1/40",
          "constraints": {
            "nonnegative": true,
            "row_sums": [
              "1/3",
              "1/3",
              "1/3"
            ],
            "col_sums": [
              "1/3",
              "1/3",
              "1/3"
            ],
            "row_sums_all_one_third": true,
            "col_sums_all_one_third": true,
            "trace": "7/10",
            "trace_is_7_over_10": true
          },
          "I_lower": "56862220682818395719413062659071479518459477135349578373488565254957310287252132265424332918448672224492056380577901151749182578708060948013111980791966846299092135203767352099178179043296353512038331581789395786906141369951958105517564943636008717673108319474029387814570716242298811165867433101929671418330687219740737224470515235483987672460853533191244982839718038270993477533494657495140166123814107694822959635785199355828341823363127547824060709337316767425253697265708707409010942599112206762071315316785268111741181266188128420526556671255590038552626922696245745942126498644905590417563831849442826966968297214314049784665815429163681957419928205462247442601063083635840699419922342360253294475830550928829953198982087207274664971495101510178480534345358117772769180546842696088809729585196275972168452089708998484514701159058622105784564813216389925070509661851923659010040462785098039667309027602845009692228494500067104356465007385205556210760753157223320852639865900184087033984745069116593441121260550422835199568160816599193314300028095718362252349569170070828032549732408186368217813252625076988115981280770505483239207400157048284384928189454709365998170928744417577760748611682633240202647859952616512301028025278175024075517767885610058602156428526701683837708688862250775637297086415776751139098014864783743003963159769860190972224679923513/115495541871777483380986501289524440922758191531086718877751740858095954546245436966279962943715625889440313897873524992709966029129264857544612304111455631819784020385013107639862618708338068888607672589269856122617475375836939122420212065693354768427944962357225704318235356506689209820042928870716379071984656054850043211943992551466219946796823222092828266713970605768342710644935781088804651777987404672928320588782085843084705470738968258585133033286182689386421678675230794466610693911823766951433000855968896118392591727342445562270582296341966193637328035523377838681766946645904093393400525521827287243229842240409977206995141183004991074926026857601713136448270364938674945128018949977803814140341837112018215322645309382275542233911737870030500543495508628789282809369067351752924490217740449055148673794395692075474197983115118504941283961725637993887185734069533608009763737004442633013934025829017870451662476948229248807140385574535134766542180689556725450479330181076222871791710579548517302922583154942683140511905515985439253821050586504124181475753627901670632610307361618888588635508449851419127196301256953917954536471598655402789675860676486539299922930425353027010307214371799085369423080705807015054310842092242098169070216686002870519472918236987799139107014195051471508406398744937459603496956341768819155969426969311505520766730472000",
          "I_upper": "23354126351871841099044650734975786708295052443954863396473180534780442190799323259804369152369510776312226278789165984766724917966778969847277346964082639845281283652016866634281482282329908541479636315387173079377491322258668500034335887732013112998480732948122385777308441490920041367949152483878050531026394318104700731328291323782007157061459252223346489299615659260303416902338764804733967443741480897578360525645265090976354898907535429593356136366893849178216147331748343213639949732970949484563738777521793301338150649023856358494461522336554972978140720413926452633986086399947720139901165714888284226703999427706957099110987010841308829706489353296046879475919854148164492538088612773770834172484535969497396038875467897114857108198671425218001859258280227220113091008896459440538037295315025844107368811513834607427944401301301381948711431223875103890760833306376286891794762032770853894765012368243241485949924000695505220323313195778549321610646012987179110054268730244142510312323949648423713073787725635314637470544988046528585988355173744667010028773697921918101446539979292708162320229080796959763586855034079763361860252981861033364471999495264486646341070373923305574807827423516311926621882239294672974345610156845904505160402921707447024305484762274526526807956269428184378955436688735636813010712099456999852406424114753054926647318205379/47435668983051466388619455886768966807561400093124902396219464995289409902922233039722127637597489204591557493769483479148736047678090923634394339188633563068839865515273240637800718398067421150678151242021548050360748815075885710994015669838342137032905966682431985702132378565247354033231917214758512833136555165384839176334139797923626049577266680502411609543237927369140756157741481518616196265959112633524131670392642399838361175482076249061751067242539318855137475170184076298786534999499047140767125351558653762911243030872790141646846300283307543815331157447101612315725710229567752643718072982179064403469399491596954924301575843019907048630332459372132181041253899885527209606150640169455137950497540242436052721800752067720311988928035196619669866078512472538455439562295519469951129910857684433364633879841087816712617028779423671672313055708744176060808426492844160432581534841110367130722903465489482506932803032308441474361229789541216064829824211782226524304010610084877250914452559457426749414632367208602004138818336922591122105074348028479574534684525745329009822090523522043527475298113331832855812766587677502017041765120876326145759728492128400069611203567555707522090463045560338633870193861313595468734810145028004605153838996036893249069234275905703217847523687253282940952628055956456622864821354655050724773157505252939767457764301000",
          "F_lower": "11301790930585853478199443255626204855327600830734011507328812280788561824229495147140595210090904542822816891120047762687280957299612844308060410901515577857663976055143360313603278567402303188648307981070928111171692694039837101513662650765625349742459129875080864573351984993786811847256815088611718034351770050490613645038631763385789949772037986053143760975796206590790722035491132233875574226915400421001049528704211468373311091183222502201183633064840113509666136898614700676972033563017486098138493900371598465128879640714114397610990953392234218589126739348918164711231163466938223565708912961331309955855911002229224050066007738668949226300963354519107239307812814520917683405939654718246936077292112993611003552148085329059802444645693619888222341392028736364302945335667240261270688836992097978386998729172728827162001528379655460825920660110835431724912736515172646712394957329921162973477475547087611520933304534355998126852264658874169057248871628723213533410097991210855590233094705900837569866373384871151705802692351352598590035299996332343835911709742271541415544792536263205959480177249313368783446393056342758112769330079942585232126579505960175927845127447044530488684035833731829893598834792373804442887291485514958089191610213830320509941872064320631226135561760025198620100676305556238945005426202738420773417909153523415036471610642274688991239809906700006935910525086360736536394827176132541525910039111465013616421058003027037537420361442160042358601920770044947254214875209245530403025283520490109707645399840310328215537256264674411492139046933196862600876912390596410829293760178195444350285025199599325751965317164096056508104070583376729351945196511495377054761367445720019135466263072971084319172156489833501189399802040048724846779533733408846110478156325142606147/2465155581897100067145748633331741853569442167011391064665607856160304158294917651451995081256008625699307081168672834707785722377456783792921176704322667765476282113986362822279984736618586979764281830951999444782175574680696947350079879625696288614507293079942437423065559724342163177365019662100923907829684900265279448575564739440150544260529424555600070347642190634404664926378913013731560383549269872297947893186148144471588913910489816711966169099657496118065067949473261799460245529418658484876904507769684371781981744323612896223167041036572822368583473827952603002118696133652535624416831701600777386713072922827484146480082938145651239311843628566494526965769631663705140043636025724845800248606927535678013007659775764438626245887483307559939940179812250163278111573902300560054010601505615299933732141651771693399037174361607749945465076627205978605826474053329545977379326119932814794743512036544699727736315853442924940196571737778882395025675739684817444511971015545268168271636508922677834639100464147554218806242897041458335524561956756933124220360823446509091898447711809167931832706619809706756638841911158460013590690448118886181489308215048244328563894554482853306928101107574339916298065178574981912891983540165351520181639815047447489208294016373827126767286811668382353918427798985183063612968396008021726546847295479557151409881472567930124536848490072964561479920591677367329440849935994743542937798323698647630081773632593778372197721752397554619982417405850526440232557994903194724472290226703693010395982551516564421224106239225485945971218811859725506171423930803100168024941762072534550427174820369395116274414412182887077743900419876096389377539389798621724802425671323998819787524073345070856965232447364505663623591566980422876747909876389985520494159157706229944000",
          "F_upper": "1160451747336940312493692834283050367921747388625418575685639301846058166175080756511195122098075313735621854486386739206882703191669328613070468188428079239762660195054784367001516776520703506210328290128763159283297072975669963288006315223608227646911626718269560758959499366845709662499455000119491333160723039706548070031607404319370736667593664499169873247286149667059151372979549469450155643757911204919015779192147213022745382803636115002997817373669390958030524224199585973777838166692335083681887898403222545881406742863211977007703833851171380598200912427991876932174357242344696521898451996279730574043531685130013549528886805952168144578251647511308810645006421018731871799270677559048251423964211564739031711223886630285677850099853416220339765802100636107677830606973222997644547954865337502612670124800915107268591534624667410366485259372461799289430544265743260216788475776884321043949744724692640030976154155368729891777445245798098964401991556415984983521839544465673880835276281862977065944919073579248879182052355774935949976055753979592915526256051576827987593233326154691272711528616398067478504332578192232714222769664833855071224353349603736113111450436958874289668597104147776794531374957028953030400079749913378652876646016072147943961989798440050258643261499432633451172040216414164924387746507842273741695310964054478614051063320909802786243083356250821630523543893037302776134299272962896066065938304352014170252537845486750256003395459971289389872390262747566072574745538816582679036126450780348717200410557048734342681474784789941268131631620176599478403849708823559276777306450932715337617399427392975837810348859889583846809632288210582087622411717168174962392070584259954041463810733200510309560338273684484687316948308866588709221498629367587172605886435509726719/253118653498362953323000975743884208179005222505633903961200806659316944824924580283017352093250885674482423512854799992317283994113866193023156536604559636633725395632528325501962718492087055957939652285249942991026956328821561558267130497281315348811016700172660985404053007410132826247301126019291294107512288866524229094812450924658314812465074842762507223195403502639764702262120532659937003668005388673450006889649139834136361696166365108817954862911260762122752512669129559766007353467094398000753587851351520316899911247513824165771615820719530868202767401977276201110401835151822854292799683646508392385717309040322032897508515970312404036483944004595420179520988965469724200909056212818988418383747023752653121322209118670037516318804089615529547429177150686408020384820325503934117159976022999546767139544601557804365424153200795753329003403686328160419682603690087310177341521243101519103128468038071847044353859951728900109469419504081674489243491128351791177568452489023070849319820112596384806693351229436370680998154606935454094039843774149383290483477407454058543144184694691350143536840426889533047738231949306162109758394226492777563634325652275087307899887290650116336367524438436687834176335300109749984444738499120915018650516723621840409780189181241178194855342269521402411267140074371475281688719232966516565078070517990243225121758344028539572979978891420468366241846466872538290801555928031703069506077879771854874467828346682600716730358505106054730337501493580839845307294119524458316351228634754193031730351271790096822118051349045431952401931574882529651530135752104035109703841641376315445647414591500391403176479822350012446918346683706325695015205202537052100249064466303450246040418245252811206251545934748349389922348395311277523222889093614584693596699228764681750",
          "F_lower_float": 0.004584615678450761,
          "F_upper_float": 0.004584615678450761,
          "sign": "positive",
          "F_float": 0.004584615678450699,
          "offdiag_support": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              0
            ],
            [
              2,
              0
            ]
          ],
          "symmetric": true
        },
        "right": {
          "t": "3/100",
          "constraints": {
            "nonnegative": true,
            "row_sums": [
              "1/3",
              "1/3",
              "1/3"
            ],
            "col_sums": [
              "1/3",
              "1/3",
              "1/3"
            ],
            "row_sums_all_one_third": true,
            "col_sums_all_one_third": true,
            "trace": "7/10",
            "trace_is_7_over_10": true
          },
          "I_lower": "2964342621293506697982336130784021536221458168685402990758044446850473836254441583903757483237006634592104498899032081622257891999196722782393254290188166658156639780963717348869347503191803113889180988700347906804175098187043927024799075748175909338809966548345093034210304125893403452611026426487298762991279886545173412128962495987965148593431323578687123864666931675855007471232513928667314613141842996899639616971108538721159222352553289683891794641757060988450790333353891324676040369414714452230590988537530062680356929768681631712257912784681533264256889436675695430849491607633491811333666532757810462467570898538940467820152602423468491448545381070365339016190839256071562253319206399229607732721058099988614104147499076232203169565751164949174910671632655309596161074538285647684591729170239826442604959210544584013865112373588744617036810523084479864943480427207814118108865282834439716227266198488496800228043665450210559571759108624582964639511196045248220682884102409389346178084086942765358151576539250170034652018451874922766077499107441138121677647372739300842940658942770089105090057610827115836015546917549956441903701059090930831935500972339489416944321474567407021215469335850951693443405363003015043291777727357360458077218007814805682897190284428001256096801162112198985090433724342758308156265611318425457195633165801083436827446587281104231701593486176324655758550221014429777699400642153439636596879030396491731093018827309268123561683938606702266733316984506086691227157320035866696998564813592085187924381160011800556622672278921839954529926435410946510960762155614525921/6233892707132350126747565499428338832231300229934624476117240924396252693956686104114997993485127909836381438391260320531632573869055619611013764139541656442919755314735957528199801268278090776282095536502760920398648016548279687718574282258671130206919850778437834595974013280829941697366867752599604857061183622952761799799252328725932881532285087047054696027950439870360781964101214506615045502633359857405526087510291043297354496505757108980613981008725407276114656778047792224604824751365736036506141005375679704384626771121570082945349371075971558135225401607806636092535149061397550692275828308753204530334211898689574979596967743199845918818824286664981235962718082694430909867738562422562843231239827142890440691345009910236231372304333100837925590864011218465449873757189334247666619473669963344077036512326952710494738530791895002642782222617686047465971663807207634515053632084535712623610231527445550153585031640392007914830502513369644180938192800776027761825574537422072561407225887365177560967812855077120336210419010714788033389817396649622664807402324420430443863576326331244473654732267374345721729053490531916630758655462543556863547765305807882204376723474339322741461739453362915149156956172763137500581209187520826031315114119359860288794974451223809328521580031162282949639742353625048940518428437186033197439205854396381184601504496819467605048091162956041544989851331918292293172682926519933872622440248342217579494345317583089925007143485834570072869405775800552394916885471334255111790429325247868168450897672297002934504788154294937429954872385383296485378465369948160000",
          "I_upper": "1482171310646753348991168065392010768110735734773665241901992700288492121313027262837094847741972625324164386220037674962600455488593522142800677369613917153528449616494111633145715987534822811093172552410947887516578390695307348818408048303423251365913949584171081765220539450083658732821195489096262388549922130146032784677231097896678537533846855177696969547809442328511385056051766947641640524782939910126272467128769736581699779953808294347405854553010321553910858605609596355319875373225549001726186551557219778776208949923495040335404995481590091603794132549788946467123320328976310186394008484049458944780135257729631867721658774615597151863578545491976579388772146552854496297562684502244432885707539525515063072526838819266076298652042933607786867774839589437087220527032745770326234076487411590090245912157792217509428321124096601137560885010278835021715342722172978188530324248163402599443218426434061455656386616743479108079865019179504760519904514297102481254853039121172149901187583211705630899372361749223959641415788228031258173377689114230367731018150373813447488124211929832759529256342291892431015757310053417485802189284973535742699389953216171557037594946378376364547989626726939951972922698273984376588755930390265353538478107413824750401790014832508835712950713867261258714799523215638425879243369011719228862887301819088516459026463645625014970918285081356066917673116405043640927601832610921274684139837338393041993276130867462400672987267593092220726048714611099748927981285572701896513744293189987780762044779229126990731987892290306071968792771112842801194495871302353821/3116946353566175063373782749714169416115650114967312238058620462198126346978343052057498996742563954918190719195630160265816286934527809805506882069770828221459877657367978764099900634139045388141047768251380460199324008274139843859287141129335565103459925389218917297987006640414970848683433876299802428530591811476380899899626164362966440766142543523527348013975219935180390982050607253307522751316679928702763043755145521648677248252878554490306990504362703638057328389023896112302412375682868018253070502687839852192313385560785041472674685537985779067612700803903318046267574530698775346137914154376602265167105949344787489798483871599922959409412143332490617981359041347215454933869281211281421615619913571445220345672504955118115686152166550418962795432005609232724936878594667123833309736834981672038518256163476355247369265395947501321391111308843023732985831903603817257526816042267856311805115763722775076792515820196003957415251256684822090469096400388013880912787268711036280703612943682588780483906427538560168105209505357394016694908698324811332403701162210215221931788163165622236827366133687172860864526745265958315379327731271778431773882652903941102188361737169661370730869726681457574578478086381568750290604593760413015657557059679930144397487225611904664260790015581141474819871176812524470259214218593016598719602927198190592300752248409733802524045581478020772494925665959146146586341463259966936311220124171108789747172658791544962503571742917285036434702887900276197458442735667127555895214662623934084225448836148501467252394077147468714977436192691648242689232684974080000",
          "F_lower": "-4037171243062028078380768242983817880251840862574363440162278871398229872417862064061257436766869841046501189689853074144552353361820254100143425877578394479387138008252340352419916716370586420740665827876624940272803184374727673284054171321325399037925320504626537237904622165133270637592371878037078222839011425767648546211502974913791954210677005068687049025973798983418278664925713565890601481980375054777500911140380173418081269567976861568296284838190054135934615904805626421502311447147363793453532382787455525833548281693949296893081447981383991332963230668965753999080485021137011946861134245819655959318336216145572400350607480308877649984874561657111704402216994127296812139058246636321640275082239538742500741016937643698238240789272274938139384761823912927292660981971910214969251005998028406601108321155212902347520415206310085713123245733358146985073740352424614763305208144497353670315349444771337693401336898382942617739583703244318973169145688287880695218673594476513501238916797988658705633494282509158271619731147883943203536267477170887220503270211776079362250079169276805702767104350198603285297953146561606254119704641022068577094378466471406755547478957752305968676039709120319011377876080717630531659171926676007358282619586244376147022443380908755317182150788323531558551573917113619746567246909397233689913490764354067585841035013055551349669237213673222446935724992811819476943426425304182605550465755943764570285090747244833531615331948465149318518654813936560686938570927656622607022827636782649182685694050773251761075035793765985939686741649835719133916855198364682366780460150268079595070611349080726055927652373780708147954785716800235739757623825390861098773782614467027807463804850730397612962319407543178970505078457639872507472279798345210012500770376263768825449364462252247112755357585901734567182390304567173073359643814932160897770975836222446959666579063052299231638724257904706684546830799808831504350328907776319353321803190921134545022238170245820474322782881820844537095986650893558292751/330166792134108467405510375131925334541392005094858486511372337989367856603237535754159573872724764145785045082498111804430526948577902434255931030856426177772882629626224823196968432227044249308670815901424704045492854907377857232174070571527896391731582626732068432336670349414065378386519141023271856849432988746990779160617924235547013951732113808919771997559775400087933934335978366507058867789219473721539382872921037182817176297099811117926630577535407302405422157553099066544984488977682488884654036827925999861651773940736270464099420649262810816857955724216040081827100780099172631792054531254817606670944282305501553998675356659895813134789310686899904233640065991382641556209371215410005401176834822565478483582527860675022679032764399317987329266205459698703750500282224532814850360138335002082435721320044722792989318522998156485130892747151147205187021163146433127650724855696803314338523031514119715473643216092725573646946891296896184578873324700537062986732505005598773102323751175981781882825761558767197894735185071281250347987570058834690423704324983364334716158630733300594881964620760125067150633102717668288594428501105131049860746598193791325323440520745413040617288915902598213139258148856000474287999673441730246481379430096658006970884978621617985803159144121836655237635390116981882128887329720052228291844604107696137196599119683170793006877543873533215625141000335101125118567938271954204686909518010510555877279095249008683195808252672136293894134113395406656837323674935673635408896585257366328155789570835501133302551295796306260336542698638326081633394395302213508293782178867997432308745725748865783484037066327778503589676425619644933727085640482779173068871674194221382321830882437472826753758188838927086484354127126323371683279879544684528868075688519908350187266439913946371398378459775521423934138003570983186033632151822335887778950392984947401146907280631285539826861088399636724779464931533980948750853972678956814650990332615599317297749717628449940023769543910772034039524343797975613440000",
          "F_upper": "-2018585621531014039190384121491908940125568203303678358916186016343090004100891038645113803980667277319941377366752766322659703434448961506246738403618620493795268411205679711392677466091819163473018911492716774779526653829254964808466335215443074215028519547226308029388129652910588240668449627093930069349273399016444611493948353447471748162378943030698964207378143632673693062517221288373686953837204453551460930976054350511206951345776549114264846631906678413224799611670296318880409513429941476423224715814103402951629394382527866604605300606405143162992974752730159951202883997000499357078342457896436491289601093259129875786079488907640057425570349670784120174456755551850050794911396408603610203088350768342735477725939958014353785677579037652359421024125167755059172071474394086232098222209590487595159364526757086511691270581372851020625829156047856770086623569534276680050852656742618094069355293558984953335441577825649126714263792239541201242890614857254351652638621316817423303087873233827093799607874635113728972474703284812100115296945014690716904276605432906962055830348598227455055899294782279793867718924985348088370419248403163469838239704376045007116203909433757109380657348528449232068793193957551115281295872974007250599043021315398024755684679655398393255727816538038710039915455536113367889720611338111261177742084691931590164133430867304691599826812516352275226512004167257746875318563559518368924201195478728936720145897101595503985617769362684811829861000916642613739970047396409027138597522756646044049124810041894474627003858796095999887566812685916996323248076616819839625424808118989873664059210319186166416732923951616969389261701850949809717072610083760817423420816264528561566068784153624968539033878193520873357090053629816938626643506896882125660367548225503713297156752955654602014917977579140393958420065733047699878138707753937559808257291533920496777552511362068149417550032197039159744060921368387330768272361725173894054508757727169427798499535714265019254370490842142000582665469539340810131/165083396067054233702755187565962667270696002547429243255686168994683928301618767877079786936362382072892522541249055902215263474288951217127965515428213088886441314813112411598484216113522124654335407950712352022746427453688928616087035285763948195865791313366034216168335174707032689193259570511635928424716494373495389580308962117773506975866056904459885998779887700043966967167989183253529433894609736860769691436460518591408588148549905558963315288767703651202711078776549533272492244488841244442327018413962999930825886970368135232049710324631405408428977862108020040913550390049586315896027265627408803335472141152750776999337678329947906567394655343449952116820032995691320778104685607705002700588417411282739241791263930337511339516382199658993664633102729849351875250141112266407425180069167501041217860660022361396494659261499078242565446373575573602593510581573216563825362427848401657169261515757059857736821608046362786823473445648448092289436662350268531493366252502799386551161875587990890941412880779383598947367592535640625173993785029417345211852162491682167358079315366650297440982310380062533575316551358834144297214250552565524930373299096895662661720260372706520308644457951299106569629074428000237143999836720865123240689715048329003485442489310808992901579572060918327618817695058490941064443664860026114145922302053848068598299559841585396503438771936766607812570500167550562559283969135977102343454759005255277938639547624504341597904126336068146947067056697703328418661837467836817704448292628683164077894785417750566651275647898153130168271349319163040816697197651106754146891089433998716154372862874432891742018533163889251794838212809822466863542820241389586534435837097110691160915441218736413376879094419463543242177063563161685841639939772342264434037844259954175093633219956973185699189229887760711967069001785491593016816075911167943889475196492473700573453640315642769913430544199818362389732465766990474375426986339478407325495166307799658648874858814224970011884771955386017019762171898987806720000",
          "F_lower_float": -0.012227672010764164,
          "F_upper_float": -0.012227672010764164,
          "sign": "negative",
          "F_float": -0.012227672010764246,
          "offdiag_support": [
            [
              0,
              1
            ],
            [
              0,
              2
            ],
            [
              1,
              0
            ],
            [
              2,
              0
            ]
          ],
          "symmetric": true
        }
      },
      "min_nonstructural_entry_on_bracket": "1/40",
      "structural_zeros": [
        [
          1,
          2
        ],
        [
          2,
          1
        ]
      ],
      "sign_change_certified": true,
      "root_approx_float": 0.026293456760755,
      "root_bracket_width": 3.469446951953614e-18,
      "root_note": "Approximation by float bisection; the root t_star is defined by the IVT, not by this number.",
      "table_at_root_approx": [
        [
          0.18333333333333332,
          0.026293456760755,
          0.123706543239245
        ],
        [
          0.026293456760755,
          0.3070398765725783,
          0.0
        ],
        [
          0.123706543239245,
          0.0,
          0.20962679009408833
        ]
      ],
      "agreement_both": "7/10",
      "marginals_both": "1/3",
      "error_graph_cyc": "directed 3-cycle 0->1->2->0 (each row one off-diagonal successor)",
      "error_graph_family": "symmetric star centred at code 0: 0<->1, 0<->2; rows 1 and 2 confuse only with 0"
    },
    "V04": {
      "endpoint_formulas": [
        {
          "b": 0.1,
          "d0": 0.10536051565782635,
          "minus_log_1mb": 0.10536051565782628,
          "d1": 2.302585092994046,
          "minus_log_b": 2.3025850929940455
        },
        {
          "b": 0.5,
          "d0": 0.6931471805599453,
          "minus_log_1mb": 0.6931471805599453,
          "d1": 0.6931471805599453,
          "minus_log_b": 0.6931471805599453
        },
        {
          "b": 0.9,
          "d0": 2.302585092994046,
          "minus_log_1mb": 2.302585092994046,
          "d1": 0.10536051565782635,
          "minus_log_b": 0.10536051565782628
        }
      ],
      "support_mismatch": {
        "d_half_0": Infinity,
        "d_half_1": Infinity,
        "d_0_1": Infinity,
        "d_1_0": Infinity,
        "d_0_0": 0.0,
        "d_1_1": 0.0
      },
      "bands": {
        "a=0,B=0": {
          "lower": 0.0,
          "upper": 0.0,
          "width": 0.0
        },
        "a=0,B=0.05": {
          "lower": 0.0,
          "upper": 0.04877057549928599,
          "width": 0.04877057549928599
        },
        "a=0,B=0.3": {
          "lower": 0.0,
          "upper": 0.2591817793182821,
          "width": 0.2591817793182821
        },
        "a=0,B=1": {
          "lower": 0.0,
          "upper": 0.6321205588285577,
          "width": 0.6321205588285577
        },
        "a=0,B=5": {
          "lower": 0.0,
          "upper": 0.9932620530009145,
          "width": 0.9932620530009145
        },
        "a=0.1,B=0": {
          "lower": 0.1,
          "upper": 0.1,
          "width": 0.0
        },
        "a=0.1,B=0.05": {
          "lower": 0.031278396272279387,
          "upper": 0.2200786011069245,
          "width": 0.18880020483464513
        },
        "a=0.1,B=0.3": {
          "lower": 0.001963271783446936,
          "upper": 0.45504515793734895,
          "width": 0.453081886153902
        },
        "a=0.1,B=1": {
          "lower": 1.7589141427295044e-06,
          "upper": 0.7636285227777946,
          "width": 0.7636267638636518
        },
        "a=0.1,B=5": {
          "lower": 7.472372092568548e-24,
          "upper": 0.9973052747860977,
          "width": 0.9973052747860977
        },
        "a=0.3,B=0": {
          "lower": 0.3,
          "upper": 0.3,
          "width": 0.0
        },
        "a=0.3,B=0.05": {
          "lower": 0.17126174576052172,
          "upper": 0.4545968338358635,
          "width": 0.2833350880753418
        },
        "a=0.3,B=0.3": {
          "lower": 0.05475910770340015,
          "upper": 0.6785994792794652,
          "width": 0.623840371576065
        },
        "a=0.3,B=1": {
          "lower": 0.004707789066654666,
          "upper": 0.8949886881865551,
          "width": 0.8902808991199004
        },
        "a=0.3,B=5": {
          "lower": 7.541226598935217e-09,
          "upper": 0.9996696569283667,
          "width": 0.9996696493871401
        },
        "a=0.5,B=0": {
          "lower": 0.5,
          "upper": 0.5,
          "width": 0.0
        },
        "a=0.5,B=0.05": {
          "lower": 0.3457578349120771,
          "upper": 0.6542421650879229,
          "width": 0.30848433017584576
        },
        "a=0.5,B=0.3": {
          "lower": 0.16414721829871143,
          "upper": 0.8358527817012885,
          "width": 0.671705563402577
        },
        "a=0.5,B=1": {
          "lower": 0.0350632524839031,
          "upper": 0.9649367475160968,
          "width": 0.9298734950321937
        },
        "a=0.5,B=5": {
          "lower": 1.1350111265646954e-05,
          "upper": 0.9999886498887343,
          "width": 0.9999772997774686
        },
        "a=0.9,B=0": {
          "lower": 0.9,
          "upper": 0.9,
          "width": 0.0
        },
        "a=0.9,B=0.05": {
          "lower": 0.7799213988930755,
          "upper": 0.9687216037277205,
          "width": 0.188800204834645
        },
        "a=0.9,B=0.3": {
          "lower": 0.5449548420626511,
          "upper": 0.998036728216553,
          "width": 0.4530818861539019
        },
        "a=0.9,B=1": {
          "lower": 0.23637147722220542,
          "upper": 0.9999982410858572,
          "width": 0.7636267638636518
        },
        "a=0.9,B=5": {
          "lower": 0.002694725213902318,
          "upper": 0.9999999999999999,
          "width": 0.9973052747860975
        },
        "a=1,B=0": {
          "lower": 1.0,
          "upper": 1.0,
          "width": 0.0
        },
        "a=1,B=0.05": {
          "lower": 0.951229424500714,
          "upper": 1.0,
          "width": 0.048770575499285984
        },
        "a=1,B=0.3": {
          "lower": 0.7408182206817179,
          "upper": 1.0,
          "width": 0.2591817793182821
        },
        "a=1,B=1": {
          "lower": 0.36787944117144233,
          "upper": 1.0,
          "width": 0.6321205588285577
        },
        "a=1,B=5": {
          "lower": 0.006737946999085467,
          "upper": 1.0,
          "width": 0.9932620530009145
        }
      },
      "infinite_budget_band": [
        0.0,
        1.0
      ],
      "symmetry": [
        {
          "a": 0.2,
          "B": 0.3,
          "J_a": [
            0.01980120220494465,
            0.5783651190371148
          ],
          "J_1ma": [
            0.42163488096288515,
            0.9801987977950554
          ]
        },
        {
          "a": 0.05,
          "B": 1.0,
          "J_a": [
            3.888918726902929e-11,
            0.7116827316171593
          ],
          "J_1ma": [
            0.2883172683828405,
            0.9999999999611108
          ]
        },
        {
          "a": 0.0,
          "B": 0.5,
          "J_a": [
            0.0,
            0.3934693402873666
          ],
          "J_1ma": [
            0.6065306597126334,
            1.0
          ]
        }
      ],
      "unions": [
        {
          "ahat": 0.02156,
          "r": 0.00272,
          "B": 0.5819,
          "Cq": [
            0.01884,
            0.02428
          ],
          "union": [
            2.698392727695048e-16,
            0.5015797989690282
          ],
          "brute_force_grid": [
            2.698392727695048e-16,
            0.5015797989690282
          ],
          "brute_matches": true,
          "union_at_B0": [
            0.01884,
            0.02428
          ]
        },
        {
          "ahat": 0.5,
          "r": 0.1,
          "B": 0.2,
          "Cq": [
            0.4,
            0.6
          ],
          "union": [
            0.14183500692826487,
            0.8581649930717351
          ],
          "brute_force_grid": [
            0.14183500692826487,
            0.8581649930717351
          ],
          "brute_matches": true,
          "union_at_B0": [
            0.4,
            0.6
          ]
        },
        {
          "ahat": 0.001,
          "r": 0.01,
          "B": 0.1,
          "Cq": [
            0.0,
            0.011
          ],
          "union": [
            0.0,
            0.13035640663550635
          ],
          "brute_force_grid": [
            0.0,
            0.13035640663550635
          ],
          "brute_matches": true,
          "union_at_B0": [
            0.0,
            0.011
          ]
        },
        {
          "ahat": 0.995,
          "r": 0.02,
          "B": 0.3,
          "Cq": [
            0.975,
            1.0
          ],
          "union": [
            0.6709252645248535,
            1.0
          ],
          "brute_force_grid": [
            0.6709252645248535,
            1.0
          ],
          "brute_matches": true,
          "union_at_B0": [
            0.975,
            1.0
          ]
        }
      ],
      "admission_budgets_w_star": {
        "0.0": 0.6931471805599454,
        "0.1": 0.3696179952414654,
        "0.25": 0.19544475014877818,
        "0.5": 0.14384103622589053
      },
      "w_star": 0.5,
      "width_lemma_spot": [
        {
          "a": 0.0,
          "B": 0.1,
          "width": 0.09516258196404043,
          "one_minus_exp": 0.09516258196404043
        },
        {
          "a": 0.0,
          "B": 0.5,
          "width": 0.3934693402873666,
          "one_minus_exp": 0.3934693402873666
        },
        {
          "a": 0.0,
          "B": 1.0,
          "width": 0.6321205588285577,
          "one_minus_exp": 0.6321205588285577
        },
        {
          "a": 0.1,
          "B": 0.1,
          "width": 0.2658147815409607,
          "one_minus_exp": 0.09516258196404043
        },
        {
          "a": 0.1,
          "B": 0.5,
          "width": 0.5745556336043378,
          "one_minus_exp": 0.3934693402873666
        },
        {
          "a": 0.1,
          "B": 1.0,
          "width": 0.7636267638636518,
          "one_minus_exp": 0.6321205588285577
        },
        {
          "a": 0.5,
          "B": 0.1,
          "width": 0.42575726291164795,
          "one_minus_exp": 0.09516258196404043
        },
        {
          "a": 0.5,
          "B": 0.5,
          "width": 0.7950600976206501,
          "one_minus_exp": 0.3934693402873666
        },
        {
          "a": 0.5,
          "B": 1.0,
          "width": 0.9298734950321937,
          "one_minus_exp": 0.6321205588285577
        },
        {
          "a": 0.9,
          "B": 0.1,
          "width": 0.2658147815409606,
          "one_minus_exp": 0.09516258196404043
        },
        {
          "a": 0.9,
          "B": 0.5,
          "width": 0.5745556336043377,
          "one_minus_exp": 0.3934693402873666
        },
        {
          "a": 0.9,
          "B": 1.0,
          "width": 0.7636267638636518,
          "one_minus_exp": 0.6321205588285577
        }
      ],
      "invalid_budget_handling": {
        "negative_B": "ValueError: budget is negative",
        "nan_B": "ValueError: budget is NaN"
      }
    },
    "V05": {
      "seed": 20260908,
      "n_trials": 400,
      "n_dpi_checks": 400,
      "max_dpi_violation": 8.881784197001252e-16,
      "strict_inequality_count": 347,
      "max_two_point_residual": 7.771561172376096e-16,
      "examples": [
        {
          "n": 4,
          "a": 0.5302451901631051,
          "b_target": 0.305456073585063,
          "kl_two_point": 0.10875295689912415,
          "dbin": 0.10875295689912412,
          "q2_sums_to_one": 1.0
        },
        {
          "n": 8,
          "a": 0.5359459029368747,
          "b_target": 0.8453667255152799,
          "kl_two_point": 0.2657192945339437,
          "dbin": 0.26571929453394383,
          "q2_sums_to_one": 0.9999999999999999
        },
        {
          "n": 8,
          "a": 0.741241406742455,
          "b_target": 0.1502313023042419,
          "kl_two_point": 0.8754509180643006,
          "dbin": 0.8754509180643004,
          "q2_sums_to_one": 0.9999999999999998
        }
      ],
      "two_point_tables": [
        {
          "a": 0.3,
          "b": 0.6,
          "kl": 0.18378689738681217,
          "dbin": 0.18378689738681217
        },
        {
          "a": 0.02,
          "b": 0.4,
          "kl": 0.42089581264842196,
          "dbin": 0.42089581264842196
        },
        {
          "a": 0.0,
          "b": 0.5,
          "kl": 0.6931471805599453,
          "dbin": 0.6931471805599453
        },
        {
          "a": 1.0,
          "b": 0.7,
          "kl": 0.3566749439387324,
          "dbin": 0.3566749439387324
        }
      ],
      "band_endpoint_attained": {
        "a": 0.2,
        "B": 0.4,
        "kl_at_lower": 0.4,
        "kl_at_upper": 0.4
      }
    },
    "V06": {
      "L": 10,
      "H_uniform": 2.302585092994046,
      "monotonicity": {
        "argmin_alpha": 0.1,
        "gamma_min": 0.0,
        "gamma_at_1_over_L": 0.0,
        "decreasing_below": true,
        "increasing_above": true,
        "gamma_at_0": 0.10536051565782634,
        "gamma_at_1": 2.302585092994046
      },
      "ci_cases": [
        {
          "ci": [
            0.08,
            0.16
          ],
          "gamma_valid": 0.0,
          "min_gamma_raw": 0.0,
          "argmin_case": "interior_1_over_L",
          "brute_force_min": 0.0,
          "naive_plugin_lower_endpoint": 0.0023691100761369377,
          "naive_plugin_exceeds_true_min": true
        },
        {
          "ci": [
            0.12,
            0.2
          ],
          "gamma_valid": 0.0021024736654629006,
          "min_gamma_raw": 0.0021024736654629006,
          "argmin_case": "left_endpoint",
          "brute_force_min": 0.0021024736654629006,
          "naive_plugin_lower_endpoint": 0.0021024736654629006,
          "naive_plugin_exceeds_true_min": false
        },
        {
          "ci": [
            0.03,
            0.07
          ],
          "gamma_valid": 0.005527289149670267,
          "min_gamma_raw": 0.005527289149670267,
          "argmin_case": "right_endpoint",
          "brute_force_min": 0.005527289149670267,
          "naive_plugin_lower_endpoint": 0.03653508479814649,
          "naive_plugin_exceeds_true_min": true
        },
        {
          "ci": [
            0.1,
            0.1
          ],
          "gamma_valid": 0.0,
          "min_gamma_raw": 0.0,
          "argmin_case": "interior_1_over_L",
          "brute_force_min": 0.0,
          "naive_plugin_lower_endpoint": 0.0,
          "naive_plugin_exceeds_true_min": false
        },
        {
          "ci": [
            0.0,
            1.0
          ],
          "gamma_valid": 0.0,
          "min_gamma_raw": 0.0,
          "argmin_case": "interior_1_over_L",
          "brute_force_min": 0.0,
          "naive_plugin_lower_endpoint": 0.10536051565782634,
          "naive_plugin_exceeds_true_min": true
        }
      ],
      "synthetic_labels": {
        "counts": [
          1,
          2,
          3,
          4,
          5,
          6,
          7,
          8,
          9,
          10
        ],
        "H": 2.151281720651836,
        "majority_fraction": 0.18181818181818182,
        "gamma_min_with_H": -0.15130337234220992
      },
      "empirical_test_labels": {
        "svhn_test": {
          "n": 26032,
          "counts": [
            5099,
            4149,
            2882,
            2523,
            2384,
            1977,
            2019,
            1660,
            1595,
            1744
          ],
          "H": 2.222579302208795,
          "log_L": 2.302585092994046,
          "majority_count": 5099,
          "majority_fraction": 0.1958743085433313,
          "gamma_min": -0.08000579078525094,
          "status": "COMPLETE"
        },
        "fashion_test": {
          "n": 10000,
          "counts": [
            1000,
            1000,
            1000,
            1000,
            1000,
            1000,
            1000,
            1000,
            1000,
            1000
          ],
          "H": 2.3025850929940455,
          "log_L": 2.302585092994046,
          "majority_count": 1000,
          "majority_fraction": 0.1,
          "gamma_min": -4.440892098500626e-16,
          "status": "COMPLETE"
        }
      },
      "policy": "plug-in display only; gamma is not an input to the primary certificate"
    }
  },
  "validation_record": {
    "test_file": "tests/test_theory_checks.py",
    "test_file_sha256": "1ac8b908f518272daa4c741cd5ae40e077a8ed94ef7f1f6a5ca1c2eebbacc4a2",
    "n_tests": 37,
    "n_failures": 0,
    "validated_at_utc": "2026-09-08T08:06:13.701720+00:00"
  }
}


==> anc/theorems/theory_checks/theory_checks.py <==
#!/usr/bin/env python3
"""Theory checks: compute every number the V01-V06 tests rely on.

Writes results/theory/theory_checks.json.  Read-only with respect to the
originals (paper_gcc, experiments, theorems); imports nothing from them.

Items
  V01  AU under a non-involutive 3-cycle (discrete 4-point + continuous quarters)
  V02  interleaved circle witness, exact sector integrals, (K,m) in {2,3}x{3,4,5}
  V03  rational Proposition-2 family: exact constraints, exact endpoint signs,
       IVT root (float approximation only)
  V04  binary KL endpoints, band J(a,B), union over C_q, admission budgets
  V05  two-point sharpness and event data processing (random discrete P,Q)
  V06  Fano gamma(alpha): non-monotone, gamma_valid cases, empirical H(Y)

Conventions: 0*log 0 = 0; support mismatch -> inf;
no epsilon is added to the divergence; B<0 or NaN raises.
"""
import cmath
import hashlib
import json
import math
import struct
import sys
from datetime import datetime, timezone
from fractions import Fraction as F
from itertools import product
from pathlib import Path

import numpy as np

AUDIT_ROOT = Path(__file__).resolve().parents[1]
BASE = AUDIT_ROOT.parent
OUT_DIR = AUDIT_ROOT / "results" / "theory"
OUT = OUT_DIR / "theory_checks.json"

INPUTS_FOR_HASH = [
    BASE / "paper_gcc" / "main.tex",
    BASE / "theorems" / "verify_circle_witness.py",
    BASE / "theorems" / "verify_theorems.py",
    BASE / "theorems" / "verify_phase_certification.py",
    AUDIT_ROOT / "reference" / "recompute_audit.py",
    AUDIT_ROOT / "reference" / "audit_checks.json",
    AUDIT_ROOT / "protocol" / "audit_protocol.json",
]

CONFIG = dict(
    V01=dict(tau=[1, 2, 0, 3], n_points=4, n_quadrature=4000),
    V02=dict(K_list=[2, 3], m_list=[3, 4, 5], r1=0.7, r2=1.3,
             A_degree_max=3, B_degree_extra=1,
             tol_equal=1e-12, tol_separate=1e-3,
             specified_cross_moment="alpha=(0,1), beta=(m-1,1)"),
    V03=dict(t_left="1/40", t_right="3/100", series_terms=80,
             bisection_iterations=80),
    V04=dict(bisection_iterations=200, w_star=0.5,
             admission_budget_points=[0.0, 0.1, 0.25, 0.5]),
    V05=dict(seed=20260908, n_trials=400, n_min=2, n_max=8),
    V06=dict(L=10, ci_examples=[[0.08, 0.16], [0.12, 0.20], [0.03, 0.07],
                                [0.10, 0.10], [0.0, 1.0]]),
)


def sha256(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def json_default(obj):
    """Serialize numpy scalars faithfully (bools stay bools, never 1.0)."""
    if isinstance(obj, (np.bool_,)):
        return bool(obj)
    if isinstance(obj, np.integer):
        return int(obj)
    if isinstance(obj, np.floating):
        return float(obj)
    if isinstance(obj, np.ndarray):
        return obj.tolist()
    if isinstance(obj, F):
        return str(obj)
    if isinstance(obj, complex):
        return [obj.real, obj.imag]
    raise TypeError("not serializable: %r" % type(obj))


# ----------------------------------------------------------------------------
# V01  AU under a non-involutive prior-preserving bijection
# ----------------------------------------------------------------------------
def variance(vals):
    v = np.asarray(vals, dtype=float)
    return float(((v - v.mean()) ** 2).mean())


def v01():
    tau = CONFIG["V01"]["tau"]
    n = CONFIG["V01"]["n_points"]
    inv = [tau.index(i) for i in range(n)]
    prior = [F(1, n)] * n
    pushforward_prior = [F(0)] * n
    for z in range(n):
        pushforward_prior[tau[z]] += prior[z]
    prior_preserved = pushforward_prior == prior
    involutive = all(tau[tau[z]] == z for z in range(n))

    # Counterexample to the old (forward) condition.
    old_means = [0, 1]                       # posteriors delta_0, delta_1
    fwd_shift = {tau[z] - z for z in old_means}
    old_condition_holds = len(fwd_shift) == 1
    new_means = [inv[z] for z in old_means]  # q_tau = tau^{-1}_# q
    inv_shift = {inv[z] - z for z in old_means}
    new_condition_holds = len(inv_shift) == 1
    counter = dict(old_means=old_means, new_means=new_means,
                   au_old=variance(old_means), au_new=variance(new_means),
                   forward_translation_on_support=old_condition_holds,
                   forward_shift_set=sorted(fwd_shift),
                   inverse_translation_on_support=new_condition_holds,
                   inverse_shift_set=sorted(inv_shift))

    # Positive example for the corrected (inverse) condition.
    pos_means = [1, 2]
    pos_new = [inv[z] for z in pos_means]
    pos_inv_shift = {inv[z] - z for z in pos_means}
    pos_fwd_shift = {tau[z] - z for z in pos_means}
    positive = dict(old_means=pos_means, new_means=pos_new,
                    au_old=variance(pos_means), au_new=variance(pos_new),
                    inverse_translation_on_support=len(pos_inv_shift) == 1,
                    inverse_shift_set=sorted(pos_inv_shift),
                    forward_translation_on_support=len(pos_fwd_shift) == 1,
                    forward_shift_set=sorted(pos_fwd_shift))

    # Agreement transformation A(C_tau) = qbar(tau(Agr)) (unchanged, correct).
    c_enc = [0, 1, 0, 1]
    c_dec = [0, 0, 1, 1]
    agr = [z for z in range(n) if c_enc[z] == c_dec[z]]          # {0, 3}
    qbar = [F(0)] * n
    for z in old_means:
        qbar[z] += F(1, len(old_means))
    qbar_tau = [F(0)] * n                                          # tau^{-1}_# qbar
    for z in range(n):
        qbar_tau[inv[z]] += qbar[z]
    a_direct = sum(qbar_tau[z] for z in agr)
    a_formula = sum(qbar[z] for z in [tau[z] for z in agr])       # qbar(tau(Agr))
    a_wrong = sum(qbar[z] for z in [inv[z] for z in agr])         # qbar(tau^{-1}(Agr))
    agreement = dict(c_enc=c_enc, c_dec=c_dec, Agr=agr,
                     A_direct=str(a_direct), A_formula_qbar_tau_Agr=str(a_formula),
                     A_wrong_orientation=str(a_wrong),
                     formula_matches=a_direct == a_formula,
                     wrong_orientation_differs=a_wrong != a_direct)

    # Continuous analogue: uniform prior on [0,1), quarters I_k permuted by tau.
    nq = CONFIG["V01"]["n_quadrature"]
    w = 0.25

    def tau_c(z):
        k = int(z // w)
        return z + (tau[k] - k) * w

    def inv_c(z):
        k = int(z // w)
        return z + (inv[k] - k) * w

    def mean_after(k):
        # E_{q_tau(.|x)}[Z] = E_{q(.|x)}[tau^{-1}(Z)] with q(.|x)=Unif(I_k)
        pts = (np.arange(nq) + 0.5) / nq * w + k * w
        return float(np.mean([inv_c(z) for z in pts]))

    def mean_before(k):
        return (k + 0.5) * w

    cont_counter = dict(intervals=[0, 1],
                        means_before=[mean_before(0), mean_before(1)],
                        means_after=[mean_after(0), mean_after(1)])
    cont_counter["au_before"] = variance(cont_counter["means_before"])
    cont_counter["au_after"] = variance(cont_counter["means_after"])
    cont_counter["forward_translation_on_support"] = len(
        {round(tau_c(z) - z, 12) for z in np.linspace(0.001, 0.499, 50)}) == 1
    cont_pos = dict(intervals=[1, 2],
                    means_before=[mean_before(1), mean_before(2)],
                    means_after=[mean_after(1), mean_after(2)])
    cont_pos["au_before"] = variance(cont_pos["means_before"])
    cont_pos["au_after"] = variance(cont_pos["means_after"])
    cont_pos["inverse_translation_on_support"] = len(
        {round(inv_c(z) - z, 12) for z in np.linspace(0.251, 0.749, 50)}) == 1
    # prior preservation on the continuum: tau permutes equal-length intervals
    lengths_preserved = all(abs((tau_c(k * w + w - 1e-9) - tau_c(k * w)) - (w - 1e-9)) < 1e-9
                            for k in range(4))
    return dict(tau=tau, tau_inverse=inv, prior_uniform_preserved=prior_preserved,
                tau_is_involution=involutive,
                discrete_counterexample_old_condition=counter,
                discrete_positive_example_new_condition=positive,
                agreement_transformation=agreement,
                continuous_counterexample=cont_counter,
                continuous_positive_example=cont_pos,
                continuous_interval_lengths_preserved=lengths_preserved)


# ----------------------------------------------------------------------------
# V02  interleaved circle witness with exact sector integrals
# ----------------------------------------------------------------------------
def trig_poly(a, b):
    """cos^a(phi) sin^b(phi) as dict k -> complex coefficient of e^{ik phi}."""
    poly = {0: 1.0 + 0j}
    cosp = {1: 0.5, -1: 0.5}
    sinp = {1: -0.5j, -1: 0.5j}
    for factor, times in ((cosp, a), (sinp, b)):
        for _ in range(times):
            new = {}
            for k1, c1 in poly.items():
                for k2, c2 in factor.items():
                    new[k1 + k2] = new.get(k1 + k2, 0) + c1 * c2
            poly = new
    return poly


def integrate_exp(k, t0, t1):
    if k == 0:
        return complex(t1 - t0)
    return (cmath.exp(1j * k * t1) - cmath.exp(1j * k * t0)) / (1j * k)


def angular_mean(a, b, intervals):
    """E[cos^a sin^b] for phi uniform on the union of intervals (exact)."""
    poly = trig_poly(a, b)
    total = 0j
    length = 0.0
    for t0, t1 in intervals:
        length += t1 - t0
        for k, c in poly.items():
            total += c * integrate_exp(k, t0, t1)
    val = total / length
    assert abs(val.imag) < 1e-12, val
    return val.real


def harmonic_mean(k, intervals):
    """E[e^{ik phi}] for phi uniform on the union of intervals (exact)."""
    total = sum(integrate_exp(k, t0, t1) for t0, t1 in intervals)
    return total / sum(t1 - t0 for t0, t1 in intervals)


def radial_moment(d, r1, r2):
    return 2 * (r2 ** (d + 2) - r1 ** (d + 2)) / ((d + 2) * (r2 ** 2 - r1 ** 2))


def sector_A(K, i):
    w = 2 * math.pi / K
    return [(i * w, (i + 1) * w)]


def class_B(K, m, j):
    w = 2 * math.pi / (K * m)
    return [((j + K * u) * w, (j + K * u + 1) * w) for u in range(m)]


def v02_one(K, m, r1, r2):
    cfg = CONFIG["V02"]
    amax = cfg["A_degree_max"]
    bmax = m + cfg["B_degree_extra"]
    secs = [sector_A(K, i) for i in range(K)]
    cls = [class_B(K, m, j) for j in range(K)]
    ident = list(range(K))
    derang = [(i + 1) % K for i in range(K)]

    def A_moment(i, a1, a2):
        return radial_moment(a1 + a2, r1, r2) * angular_mean(a1, a2, secs[i])

    def B_moment(j, b1, b2):
        return radial_moment(b1 + b2, r1, r2) * angular_mean(b1, b2, cls[j])

    def qbar_moment(coupling, a1, a2, b1, b2):
        return sum(A_moment(i, a1, a2) * B_moment(coupling[i], b1, b2)
                   for i in range(K)) / K

    max_diff_Blt_m = 0.0
    max_diff_total_le_m = 0.0
    max_diff_Bm_A0 = 0.0
    min_abs_Bm_A0 = math.inf
    sep_records = []
    for a1, a2, b1, b2 in product(range(amax + 1), range(amax + 1),
                                  range(bmax + 1), range(bmax + 1)):
        dA, dB = a1 + a2, b1 + b2
        if dA > amax or dB > bmax:
            continue
        v1 = qbar_moment(ident, a1, a2, b1, b2)
        v2 = qbar_moment(derang, a1, a2, b1, b2)
        diff = abs(v1 - v2)
        if dB < m:
            max_diff_Blt_m = max(max_diff_Blt_m, diff)
        if dA + dB <= m:
            max_diff_total_le_m = max(max_diff_total_le_m, diff)
        if dB == m and dA == 0:
            max_diff_Bm_A0 = max(max_diff_Bm_A0, diff)
            min_abs_Bm_A0 = min(min_abs_Bm_A0, abs(v1))
        if dB == m and dA >= 1:
            sep_records.append(dict(alpha=[a1, a2], beta=[b1, b2],
                                    identity=v1, derangement=v2, abs_diff=diff))
    sep_records.sort(key=lambda r: -r["abs_diff"])

    # specified cross moment alpha=(0,1), beta=(m-1,1)
    spec_id = qbar_moment(ident, 0, 1, m - 1, 1)
    spec_de = qbar_moment(derang, 0, 1, m - 1, 1)

    # class means (N1) and the Lemma-harmonic condition
    class_means = [[B_moment(j, 1, 0), B_moment(j, 0, 1)] for j in range(K)]
    harm_m = [radial_moment(m, r1, r2) * harmonic_mean(m, cls[j]) for j in range(K)]
    theta = [2 * math.pi * j / (K * m) for j in range(K)]
    phases = [cmath.exp(1j * m * th) for th in theta]
    pred = [harm_m[0] * ph for ph in phases]
    harm_pred_err = max(abs(h - p) for h, p in zip(harm_m, pred))
    min_phase_sep = min(abs(phases[j] - phases[jp]) for j in range(K) for jp in range(j))
    low_harm_max = max(abs(harmonic_mean(k, cls[j])) for j in range(K) for k in range(1, m))
    # class-conditional moments below B-degree m are class-independent
    class_spread_lt_m = 0.0
    for b1, b2 in product(range(m), range(m)):
        if 0 < b1 + b2 < m:
            vals = [B_moment(j, b1, b2) for j in range(K)]
            class_spread_lt_m = max(class_spread_lt_m, max(vals) - min(vals))

    return dict(K=K, m=m, r1=r1, r2=r2,
                A_degree_max=amax, B_degree_max=bmax,
                max_abs_diff_B_degree_below_m=max_diff_Blt_m,
                max_abs_diff_total_degree_le_m=max_diff_total_le_m,
                max_abs_diff_B_degree_m_zero_A_degree=max_diff_Bm_A0,
                min_abs_value_B_degree_m_zero_A_degree=min_abs_Bm_A0,
                specified_cross_moment=dict(alpha=[0, 1], beta=[m - 1, 1],
                                            total_degree=m + 1, B_degree=m,
                                            identity=spec_id, derangement=spec_de,
                                            abs_diff=abs(spec_id - spec_de)),
                largest_separating_B_degree_m_moments=sep_records[:3],
                class_means=class_means,
                class_mean_max_abs=max(abs(x) for cm in class_means for x in cm),
                class_conditional_spread_B_degree_below_m=class_spread_lt_m,
                class_m_th_harmonic_abs=[abs(h) for h in harm_m],
                class_m_th_harmonic_phase_prediction_error=harm_pred_err,
                rotation_angles=theta,
                phases_e_im_theta_min_pairwise_distance=min_phase_sep,
                harmonics_1_to_m_minus_1_max_abs=low_harm_max)


def v02():
    cfg = CONFIG["V02"]
    grid = [v02_one(K, m, cfg["r1"], cfg["r2"])
            for K in cfg["K_list"] for m in cfg["m_list"]]
    radius_check = v02_one(3, 3, 0.2, 2.0)
    return dict(grid=grid, radius_robustness_K3_m3=radius_check,
                manuscript_display_K3_m3_specified_moment=[0.1040, -0.0520],
                note="specified cross moment has B-degree m and total degree m+1; "
                     "B-degree-m monomials with zero A-degree coincide exactly")


# ----------------------------------------------------------------------------
# V03  Proposition 2: rational family, exact signs, IVT root
# ----------------------------------------------------------------------------
def P_of_t(t):
    return [[F(11, 60), t, F(3, 20) - t],
            [t, F(1, 3) - t, F(0)],
            [F(3, 20) - t, F(0), F(11, 60) + t]]


P_CYC = [[F(7, 30), F(1, 10), F(0)],
         [F(0), F(7, 30), F(1, 10)],
         [F(1, 10), F(0), F(7, 30)]]


def rational_log_bounds(x, terms):
    """Exact rational [lo, hi] for log x via log x = 2 atanh((x-1)/(x+1))."""
    assert x > 0
    y = (x - 1) / (x + 1)
    partial = 2 * sum(y ** (2 * k + 1) / F(2 * k + 1) for k in range(terms))
    rem = 2 * abs(y) ** (2 * terms + 1) / (F(2 * terms + 1) * (1 - y * y))
    if y >= 0:
        return partial, partial + rem
    return partial - rem, partial


def check_table(P):
    nonneg = all(p >= 0 for row in P for p in row)
    rows = [sum(row) for row in P]
    cols = [sum(P[i][j] for i in range(3)) for j in range(3)]
    trace = sum(P[i][i] for i in range(3))
    return dict(nonnegative=nonneg,
                row_sums=[str(r) for r in rows], col_sums=[str(c) for c in cols],
                row_sums_all_one_third=all(r == F(1, 3) for r in rows),
                col_sums_all_one_third=all(c == F(1, 3) for c in cols),
                trace=str(trace), trace_is_7_over_10=trace == F(7, 10))


def mi_bounds(P, terms):
    lo = hi = F(0)
    for row in P:
        for p in row:
            if p > 0:
                l, h = rational_log_bounds(9 * p, terms)
                lo += p * l
                hi += p * h
    return lo, hi


def mi_float(P):
    tot = 0.0
    for row in P:
        for p in row:
            p = float(p)
            if p > 0:
                tot += p * math.log(9 * p)
    return tot


def offdiag_support(P):
    return sorted((i, j) for i in range(3) for j in range(3) if i != j and P[i][j] > 0)


def v03():
    cfg = CONFIG["V03"]
    terms = cfg["series_terms"]
    tl = F(cfg["t_left"])
    tr = F(cfg["t_right"])
    cyc_lo, cyc_hi = mi_bounds(P_CYC, terms)
    endpoints = {}
    for name, t in (("left", tl), ("right", tr)):
        P = P_of_t(t)
        lo, hi = mi_bounds(P, terms)
        d_lo, d_hi = lo - cyc_hi, hi - cyc_lo
        endpoints[name] = dict(t=str(t), constraints=check_table(P),
                               I_lower=str(lo), I_upper=str(hi),
                               F_lower=str(d_lo), F_upper=str(d_hi),
                               F_lower_float=float(d_lo), F_upper_float=float(d_hi),
                               sign="positive" if d_lo > 0 else ("negative" if d_hi < 0 else "undetermined"),
                               F_float=mi_float(P) - mi_float(P_CYC),
                               offdiag_support=offdiag_support(P),
                               symmetric=all(P[i][j] == P[j][i] for i in range(3) for j in range(3)))
    # nonnegativity on the whole bracket: entries are affine in t, so the two
    # endpoint checks suffice; record the minimal non-structural (t-dependent)
    # entry over the bracket (the two structural zeros P_12 = P_21 = 0 are constant).
    min_entry = min(p for t in (tl, tr) for i, row in enumerate(P_of_t(t))
                    for j, p in enumerate(row) if (i, j) not in ((1, 2), (2, 1)))
    # float bisection for the display root
    a, b = float(tl), float(tr)
    fa = mi_float(P_of_t(F(a))) - mi_float(P_CYC)
    for _ in range(cfg["bisection_iterations"]):
        mid = 0.5 * (a + b)
        fm = mi_float(P_of_t(F(mid))) - mi_float(P_CYC)
        if fa * fm <= 0:
            b = mid
        else:
            a, fa = mid, fm
    root = 0.5 * (a + b)
    P_root = P_of_t(F(root))
    return dict(series_terms=terms,
                remainder_bound="2|y|^(2n+1)/((2n+1)(1-y^2)), n=%d" % terms,
                P_cyc=dict(constraints=check_table(P_CYC), I_lower=str(cyc_lo),
                           I_upper=str(cyc_hi), I_float=mi_float(P_CYC),
                           offdiag_support=offdiag_support(P_CYC),
                           symmetric=all(P_CYC[i][j] == P_CYC[j][i] for i in range(3) for j in range(3))),
                endpoints=endpoints,
                min_nonstructural_entry_on_bracket=str(min_entry),
                structural_zeros=[[1, 2], [2, 1]],
                sign_change_certified=(endpoints["left"]["sign"] == "positive"
                                       and endpoints["right"]["sign"] == "negative"),
                root_approx_float=root,
                root_bracket_width=b - a,
                root_note="Approximation by float bisection; the root t_star is defined by the IVT, not by this number.",
                table_at_root_approx=[[float(p) for p in row] for row in P_root],
                agreement_both="7/10", marginals_both="1/3",
                error_graph_cyc="directed 3-cycle 0->1->2->0 (each row one off-diagonal successor)",
                error_graph_family="symmetric star centred at code 0: 0<->1, 0<->2; rows 1 and 2 confuse only with 0")


# ----------------------------------------------------------------------------
# V04  binary KL, bands, unions, admission budgets
# ----------------------------------------------------------------------------
def dbin(a, b):
    """d_bin(a||b) in nats with 0 log 0 = 0 and support mismatch -> inf."""
    if not (0 <= a <= 1 and 0 <= b <= 1):
        raise ValueError("arguments must lie in [0,1]")
    val = 0.0
    if a > 0:
        if b == 0:
            return math.inf
        val += a * math.log(a / b)
    if a < 1:
        if b == 1:
            return math.inf
        val += (1 - a) * math.log((1 - a) / (1 - b))
    return val


def band(a, B, iters=None):
    """J(a,B) = {b in [0,1]: d_bin(a||b) <= B} as [lo, hi]."""
    iters = iters or CONFIG["V04"]["bisection_iterations"]
    if isinstance(B, float) and math.isnan(B):
        raise ValueError("budget is NaN")
    if B < 0:
        raise ValueError("budget is negative")
    if not 0 <= a <= 1:
        raise ValueError("a must lie in [0,1]")
    if B == 0:
        return a, a
    if math.isinf(B):
        return 0.0, 1.0
    if a == 0:
        return 0.0, -math.expm1(-B)
    if a == 1:
        return math.exp(-B), 1.0
    lo, hi = 0.0, a          # d_bin decreasing in b on [0,a]
    for _ in range(iters):
        mid = 0.5 * (lo + hi)
        if dbin(a, mid) > B:
            lo = mid
        else:
            hi = mid
    left = hi
    lo, hi = a, 1.0          # increasing on [a,1]
    for _ in range(iters):
        mid = 0.5 * (lo + hi)
        if dbin(a, mid) > B:
            hi = mid
        else:
            lo = mid
    return left, lo


def union_band(cq, B):
    a_minus, a_plus = cq
    return band(a_minus, B)[0], band(a_plus, B)[1]


def clip_cq(ahat, r):
    return max(0.0, ahat - r), min(1.0, ahat + r)


def admission_budget(a, w_star, iters=200):
    """Largest B with width(J(a,B)) <= w_star (width is nondecreasing in B)."""
    lo, hi = 0.0, 50.0
    for _ in range(iters):
        mid = 0.5 * (lo + hi)
        l, h = band(a, mid)
        if h - l <= w_star:
            lo = mid
        else:
            hi = mid
    return lo


def v04():
    cfg = CONFIG["V04"]
    endpoint_formulas = [dict(b=b, d0=dbin(0, b), minus_log_1mb=-math.log(1 - b),
                              d1=dbin(1, b), minus_log_b=-math.log(b))
                         for b in (0.1, 0.5, 0.9)]
    mismatch = dict(d_half_0=dbin(0.5, 0), d_half_1=dbin(0.5, 1), d_0_1=dbin(0, 1),
                    d_1_0=dbin(1, 0), d_0_0=dbin(0, 0), d_1_1=dbin(1, 1))
    bands = {}
    for a in (0.0, 0.1, 0.3, 0.5, 0.9, 1.0):
        for B in (0.0, 0.05, 0.3, 1.0, 5.0):
            l, h = band(a, B)
            bands["a=%g,B=%g" % (a, B)] = dict(lower=l, upper=h, width=h - l)
    inf_band = band(0.3, math.inf)
    sym = [dict(a=a, B=B, J_a=band(a, B), J_1ma=band(1 - a, B))
           for a, B in ((0.2, 0.3), (0.05, 1.0), (0.0, 0.5))]
    unions = []
    for ahat, r, B in ((0.02156, 0.00272, 0.5819), (0.5, 0.1, 0.2), (0.001, 0.01, 0.1),
                       (0.995, 0.02, 0.3)):
        cq = clip_cq(ahat, r)
        u = union_band(cq, B)
        grid = np.linspace(cq[0], cq[1], 41)
        brute = (min(band(a, B)[0] for a in grid), max(band(a, B)[1] for a in grid))
        unions.append(dict(ahat=ahat, r=r, B=B, Cq=cq, union=u, brute_force_grid=brute,
                           brute_matches=abs(u[0] - brute[0]) < 1e-12 and abs(u[1] - brute[1]) < 1e-12,
                           union_at_B0=union_band(cq, 0.0)))
    admission = {str(a): admission_budget(a, cfg["w_star"]) for a in cfg["admission_budget_points"]}
    width_lemma = [dict(a=a, B=B, width=band(a, B)[1] - band(a, B)[0], one_minus_exp=-math.expm1(-B))
                   for a in (0.0, 0.1, 0.5, 0.9) for B in (0.1, 0.5, 1.0)]
    errors = {}
    for label, args in (("negative_B", (0.3, -0.1)), ("nan_B", (0.3, float("nan")))):
        try:
            band(*args)
            errors[label] = "no error (WRONG)"
        except ValueError as e:
            errors[label] = "ValueError: %s" % e
    return dict(endpoint_formulas=endpoint_formulas, support_mismatch=mismatch, bands=bands,
                infinite_budget_band=inf_band, symmetry=sym, unions=unions,
                admission_budgets_w_star=admission, w_star=cfg["w_star"],
                width_lemma_spot=width_lemma, invalid_budget_handling=errors)


# ----------------------------------------------------------------------------
# V05  two-point sharpness and event data processing
# ----------------------------------------------------------------------------
def kl_discrete(p, q):
    tot = 0.0
    for pi, qi in zip(p, q):
        if pi > 0:
            if qi == 0:
                return math.inf
            tot += pi * math.log(pi / qi)
    return tot


def v05():
    cfg = CONFIG["V05"]
    rng = np.random.default_rng(cfg["seed"])
    max_two_point_residual = 0.0
    max_dpi_violation = -math.inf
    strict_count = 0
    n_dpi = 0
    examples = []
    for trial in range(cfg["n_trials"]):
        n = int(rng.integers(cfg["n_min"], cfg["n_max"] + 1))
        p = rng.dirichlet(np.ones(n))
        q = rng.dirichlet(np.ones(n))
        E = rng.random(n) < 0.5
        if not E.any() or E.all():
            E[0] = True
            E[-1] = False if n > 1 else True
        a, b = float(p[E].sum()), float(q[E].sum())
        # data-processing direction
        kl = kl_discrete(p, q)
        d = dbin(a, b)
        max_dpi_violation = max(max_dpi_violation, d - kl)
        n_dpi += 1
        if kl - d > 1e-9:
            strict_count += 1
        # two-point construction: Q shares P's conditionals on E and E^c
        b2 = float(rng.uniform(0.05, 0.95))
        q2 = np.where(E, p * (b2 / a), p * ((1 - b2) / (1 - a)))
        res = abs(kl_discrete(p, q2) - dbin(a, b2))
        max_two_point_residual = max(max_two_point_residual, res)
        if trial < 3:
            examples.append(dict(n=n, a=a, b_target=b2, kl_two_point=kl_discrete(p, q2),
                                 dbin=dbin(a, b2), q2_sums_to_one=float(q2.sum())))
    # pure two-point P,Q on {E, E^c}
    two_point = [dict(a=a, b=b, kl=kl_discrete([a, 1 - a], [b, 1 - b]), dbin=dbin(a, b))
                 for a, b in ((0.3, 0.6), (0.02, 0.4), (0.0, 0.5), (1.0, 0.7))]
    # sharpness at a band endpoint: KL equals B exactly
    a, B = 0.2, 0.4
    lo, hi = band(a, B)
    endpoint_attained = dict(a=a, B=B, kl_at_lower=kl_discrete([a, 1 - a], [lo, 1 - lo]),
                             kl_at_upper=kl_discrete([a, 1 - a], [hi, 1 - hi]))
    return dict(seed=cfg["seed"], n_trials=cfg["n_trials"], n_dpi_checks=n_dpi,
                max_dpi_violation=max_dpi_violation, strict_inequality_count=strict_count,
                max_two_point_residual=max_two_point_residual, examples=examples,
                two_point_tables=two_point, band_endpoint_attained=endpoint_attained)


# ----------------------------------------------------------------------------
# V06  Fano gamma(alpha)
# ----------------------------------------------------------------------------
def h2(p):
    if p <= 0 or p >= 1:
        return 0.0
    return -p * math.log(p) - (1 - p) * math.log(1 - p)


def gamma(alpha, H, L):
    return H - h2(1 - alpha) - (1 - alpha) * math.log(L - 1)


def gamma_valid(ci, H, L):
    lo, hi = ci
    if lo <= 1 / L <= hi:
        amin, where = 1 / L, "interior_1_over_L"
    elif lo > 1 / L:
        amin, where = lo, "left_endpoint"
    else:
        amin, where = hi, "right_endpoint"
    g = gamma(amin, H, L)
    return max(0.0, g), g, where


def empirical_entropy(labels):
    _, counts = np.unique(np.asarray(labels), return_counts=True)
    p = counts / counts.sum()
    return float(-(p * np.log(p)).sum()), counts


def v06():
    cfg = CONFIG["V06"]
    L = cfg["L"]
    H = math.log(L)
    grid = np.linspace(0.0, 1.0, 1001)
    vals = [gamma(a, H, L) for a in grid]
    imin = int(np.argmin(vals))
    left = [gamma(a, H, L) for a in grid if a <= 1 / L]
    right = [gamma(a, H, L) for a in grid if a >= 1 / L]
    monotone = dict(argmin_alpha=float(grid[imin]), gamma_min=vals[imin],
                    gamma_at_1_over_L=gamma(1 / L, H, L),
                    decreasing_below=all(x >= y - 1e-12 for x, y in zip(left, left[1:])),
                    increasing_above=all(x <= y + 1e-12 for x, y in zip(right, right[1:])),
                    gamma_at_0=gamma(0.0, H, L), gamma_at_1=gamma(1.0, H, L))
    cases = []
    for ci in cfg["ci_examples"]:
        gv, graw, where = gamma_valid(ci, H, L)
        brute = min(gamma(a, H, L) for a in np.linspace(ci[0], ci[1], 2001))
        cases.append(dict(ci=ci, gamma_valid=gv, min_gamma_raw=graw, argmin_case=where,
                          brute_force_min=brute, naive_plugin_lower_endpoint=gamma(ci[0], H, L),
                          naive_plugin_exceeds_true_min=gamma(ci[0], H, L) > brute + 1e-12))
    # empirical H(Y) from a synthetic label vector
    synth = np.repeat(np.arange(L), np.arange(1, L + 1))
    H_synth, counts = empirical_entropy(synth)
    synth_block = dict(counts=counts.tolist(), H=H_synth, majority_fraction=float(counts.max() / counts.sum()),
                       gamma_min_with_H=gamma(1 / L, H_synth, L))
    # real test labels (independent read; no model code imported)
    real = {}
    try:
        import scipy.io
        m = scipy.io.loadmat(BASE / "experiments" / "data" / "svhn" / "test_32x32.mat")
        y = m["y"].ravel().astype(int)
        H_svhn, c = empirical_entropy(y)
        real["svhn_test"] = dict(n=int(y.size), counts=c.tolist(), H=H_svhn, log_L=math.log(10),
                                 majority_count=int(c.max()), majority_fraction=float(c.max() / y.size),
                                 gamma_min=gamma(1 / 10, H_svhn, 10), status="COMPLETE")
    except Exception as e:  # noqa: BLE001
        real["svhn_test"] = dict(status="NOT_RUN", error=repr(e))
    try:
        raw = (BASE / "experiments" / "data" / "FashionMNIST" / "raw" / "t10k-labels-idx1-ubyte").read_bytes()
        magic, n = struct.unpack(">II", raw[:8])
        assert magic == 2049
        y = np.frombuffer(raw[8:8 + n], dtype=np.uint8)
        H_f, c = empirical_entropy(y)
        real["fashion_test"] = dict(n=int(n), counts=c.tolist(), H=H_f, log_L=math.log(10),
                                    majority_count=int(c.max()), majority_fraction=float(c.max() / n),
                                    gamma_min=gamma(1 / 10, H_f, 10), status="COMPLETE")
    except Exception as e:  # noqa: BLE001
        real["fashion_test"] = dict(status="NOT_RUN", error=repr(e))
    return dict(L=L, H_uniform=H, monotonicity=monotone, ci_cases=cases,
                synthetic_labels=synth_block, empirical_test_labels=real,
                policy="plug-in display only; gamma is not an input to the primary certificate")


# ----------------------------------------------------------------------------
def main():
    OUT_DIR.mkdir(parents=True, exist_ok=True)
    inputs = {str(p.relative_to(BASE)): sha256(p) for p in INPUTS_FOR_HASH if p.exists()}
    results = {}
    flags = []
    status = "COMPLETE"
    for name, fn in (("V01", v01), ("V02", v02), ("V03", v03), ("V04", v04),
                     ("V05", v05), ("V06", v06)):
        try:
            results[name] = fn()
        except Exception as e:  # noqa: BLE001
            results[name] = dict(error=repr(e))
            flags.append("%s_FAILED_NUMERICAL" % name)
            status = "FAILED_NUMERICAL"
    if results.get("V06", {}).get("empirical_test_labels", {}).get("svhn_test", {}).get("status") != "COMPLETE":
        flags.append("V06_SVHN_LABELS_NOT_READ")
    if results.get("V06", {}).get("empirical_test_labels", {}).get("fashion_test", {}).get("status") != "COMPLETE":
        flags.append("V06_FASHION_LABELS_NOT_READ")
    report = dict(
        track="T",
        generated_at_utc=datetime.now(timezone.utc).isoformat(),
        script=str(Path(__file__).resolve().relative_to(BASE)),
        python=sys.version.split()[0],
        numpy=np.__version__,
        config=CONFIG,
        input_hashes_sha256=inputs,
        execution_status=status,
        validation_status="NOT_CHECKED",
        validation_note="Set by tests/test_theory_checks.py (independent recomputation); this script does not self-validate.",
        interpretation_flags=flags,
        results=results,
    )
    OUT.write_text(json.dumps(report, indent=2, default=json_default) + "\n")
    print("wrote", OUT)
    print("execution_status", status, "flags", flags)
    return 0 if status == "COMPLETE" else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/theorems/verify_T3v2_results.txt <==
=== W1: exact sup over O(d) == (d/2) log(AM/GM) ===
[PASS] W1 d=2 spec=[1, 2]: sup == AM/GM form  opt=0.058892 formula=0.058892 kant_bound=0.118
[PASS] W1 d=2: sup <= Kantorovich bound  
[PASS] W1 d=2 spec=[1, 1000000.0]: sup == AM/GM form  opt=6.214609 formula=6.214609 kant_bound=12.429
[PASS] W1 d=2: sup <= Kantorovich bound  
[PASS] W1 d=3 spec=[1, 1, 1000000.0]: sup == AM/GM form  opt=12.167595 formula=12.167595 kant_bound=18.644
[PASS] W1 d=3: sup <= Kantorovich bound  
[PASS] W1 d=3 spec=[1, 10, 100]: sup == AM/GM form  opt=1.962499 formula=1.962499 kant_bound=4.858
[PASS] W1 d=3: sup <= Kantorovich bound  
[PASS] W1 d=5 spec=[1, 2, 3, 4, 10000.0]: sup == AM/GM form  opt=12.810558 formula=12.810558 kant_bound=19.561
[PASS] W1 d=5: sup <= Kantorovich bound  
=== W2: degenerate spectrum zero set ===
[PASS] W2 within-eigenspace rotation has B=0  B=0.00e+00
[PASS] W2 generic rotation has B>0  B=0.0599
=== W3: width-lemma proof bounds on a dense grid ===
[PASS] W3 x+ >= 1-(1-a)e^{-B} everywhere  violations=0
[PASS] W3 x- <= a e^{-B/a} everywhere  violations=0
[PASS] W3 W >= 1-e^{-B} everywhere  violations=0
RESULT: ALL PASS


==> anc/theorems/verify_addendum_results.txt <==
[PASS] V1b K=2: mean-covariance separates (documented boundary B6)  offdiag +0.0625 vs -0.0625
[PASS] V1b K=2: Hungarian-matched agreement = 1 (B7)  
[PASS] V1b K=2: Hungarian-matched agreement = 1 (B7)  
[PASS] V1b K=3: mean-covariance separates (documented boundary B6)  offdiag +0.0741 vs -0.0370
[PASS] V1b K=3: Hungarian-matched agreement = 1 (B7)  
[PASS] V1b K=3: Hungarian-matched agreement = 1 (B7)  
[PASS] V1b K=5: mean-covariance separates (documented boundary B6)  offdiag +0.0800 vs -0.0000
[PASS] V1b K=5: Hungarian-matched agreement = 1 (B7)  
[PASS] V1b K=5: Hungarian-matched agreement = 1 (B7)  
[PASS] V4 max-entry separates Prop 2 pair  0.2333 vs 0.3070
[PASS] V4 Frobenius separates Prop 2 pair  0.4397 vs 0.4515
[PASS] V5 orientation: A(C_tau) == qbar(tau(Agr))  direct=0.400 tau(Agr)=0.400 tauinv(Agr)=0.000
[PASS] V5 orientation: v1 formula (tau^{-1}) is WRONG here  
[PASS] V6 eps=0.3: log p(x) identical under equidistant embedding  max|diff|=0.0e+00
[PASS] V6 eps=0.7: log p(x) identical under equidistant embedding  max|diff|=0.0e+00
[PASS] V6 eps=1.5: log p(x) identical under equidistant embedding  max|diff|=0.0e+00
ADDENDUM: ALL PASS


==> anc/theorems/verify_circle_witness.py <==
#!/usr/bin/env python3
"""Interleaved product witness (T1_circle_witness.md): full verification.

Covers ALL (K, m) in {2,3} x {3,4,5} (the draft's claimed grid; the original
run logged only (3,3),(3,5),(2,4) and its script was not saved — this file is
the permanent, re-runnable replacement; red-team finding W3-#3).

Construction: Z = R^2 x R^2, prior = product of uniform annuli [r1,r2].
c_enc = coarse angular sector of plane A (K sectors);
c_dec = m-fold interleaved angular class of plane B (K classes, each a union
of m fine sectors of width 2pi/(Km) spaced 2pi/m apart).
C^1 couples cell O_{ii}; C^2 couples O_{i sigma(i)} for a derangement sigma.

Checks per (K, m):
  P1  class means zero; class-conditional monomial moments of total degree
      < m are class-independent; degree m depends on the class.
  P3  per-example posterior means identical between C^1 and C^2.
  P4  all aggregate-posterior mixed moments with B-degree < m (A-degree <= 2)
      match; an explicit B-degree-m cross moment separates.
  P2  analytic package spot-checks: A = 1 vs 0, A_prior = 1/K.

Config: r1=0.7, r2=1.3 (results radius-independent per P6; spot-checked at
r1=0.2, r2=2.0 for K=3, m=3), quadrature n=20000 points per fine sector.
Seedless (deterministic quadrature).
"""
import math
import numpy as np

R1, R2 = 0.7, 1.3
NQ = 20_000
TOL_EQ = 1e-10
TOL_SEP = 1e-3

failures = []


def check(name, ok, detail=""):
    print(f"[{'PASS' if ok else 'FAIL'}] {name}  {detail}")
    if not ok:
        failures.append(name)


def radial_moment(d):
    # uniform on annulus: p(r) = 2r / (R2^2 - R1^2)
    return 2 * (R2 ** (d + 2) - R1 ** (d + 2)) / ((d + 2) * (R2 ** 2 - R1 ** 2))


def angular_moments(K, m, j, degmax):
    """E[cos^a sin^b phi | class j] for a+b <= degmax, via quadrature."""
    w = 2 * math.pi / (K * m)
    out = {}
    phis = []
    for u in range(m):
        t0 = 2 * math.pi * (j + K * u) / (K * m)
        phis.append(np.linspace(t0, t0 + w, NQ, endpoint=False) + w / (2 * NQ))
    phi = np.concatenate(phis)
    for a in range(degmax + 1):
        for b in range(degmax + 1 - a):
            out[(a, b)] = float(np.mean(np.cos(phi) ** a * np.sin(phi) ** b))
    return out


def sector_A_moments(K, i, degmax):
    w = 2 * math.pi / K
    t0 = 2 * math.pi * i / K
    phi = np.linspace(t0, t0 + w, NQ, endpoint=False) + w / (2 * NQ)
    out = {}
    for a in range(degmax + 1):
        for b in range(degmax + 1 - a):
            out[(a, b)] = float(np.mean(np.cos(phi) ** a * np.sin(phi) ** b))
    return out


def class_moment(K, m, j, a, b, ang_cache):
    return radial_moment(a + b) * ang_cache[(K, m, j)][(a, b)]


def run(K, m):
    print(f"=== K={K}, m={m} ===")
    sigma = [(i + 1) % K for i in range(K)]  # cyclic derangement
    degmax = m + 1

    ang = {}
    for j in range(K):
        ang[(K, m, j)] = angular_moments(K, m, j, degmax)

    # P1: class means zero
    mean_norm = max(
        abs(class_moment(K, m, j, 1, 0, ang)) + abs(class_moment(K, m, j, 0, 1, ang))
        for j in range(K))
    check(f"P1 K={K},m={m}: class means zero", mean_norm < TOL_EQ,
          f"max|mean|={mean_norm:.1e}")

    # P1: degree < m class-independent; degree m separates
    spread_lo, spread_m = 0.0, 0.0
    for a in range(degmax + 1):
        for b in range(degmax + 1 - a):
            d = a + b
            if d == 0:
                continue
            vals = [class_moment(K, m, j, a, b, ang) for j in range(K)]
            spr = max(vals) - min(vals)
            if d < m:
                spread_lo = max(spread_lo, spr)
            elif d == m:
                spread_m = max(spread_m, spr)
    check(f"P1 K={K},m={m}: degree<{m} class-independent", spread_lo < 1e-8,
          f"maxspread={spread_lo:.1e}")
    check(f"P1 K={K},m={m}: degree {m} DOES depend on class", spread_m > TOL_SEP,
          f"maxspread={spread_m:.2e}")

    # P3: per-example posterior means identical (class means are 0, so both
    # configurations give (mu_A(i), 0, 0)); compute both explicitly.
    secA = {i: sector_A_moments(K, i, 1) for i in range(K)}
    dmax_means = 0.0
    for i in range(K):
        m1 = (radial_moment(1) * secA[i][(1, 0)], radial_moment(1) * secA[i][(0, 1)],
              class_moment(K, m, i, 1, 0, ang), class_moment(K, m, i, 0, 1, ang))
        m2 = (radial_moment(1) * secA[i][(1, 0)], radial_moment(1) * secA[i][(0, 1)],
              class_moment(K, m, sigma[i], 1, 0, ang),
              class_moment(K, m, sigma[i], 0, 1, ang))
        dmax_means = max(dmax_means, max(abs(x - y) for x, y in zip(m1, m2)))
    check(f"P3 K={K},m={m}: per-example means identical", dmax_means < TOL_EQ,
          f"maxdiff={dmax_means:.1e}")

    # P4: qbar moments E[zA^alpha zB^beta], A-degree <= 2, B-degree <= m+1
    secA2 = {i: sector_A_moments(K, i, 2) for i in range(K)}

    def qbar_moment(coupling, aA, bA, aB, bB):
        tot = 0.0
        for i in range(K):
            mA = radial_moment(aA + bA) * secA2[i][(aA, bA)]
            mB = class_moment(K, m, coupling[i], aB, bB, ang)
            tot += mA * mB
        return tot / K

    ident = list(range(K))
    dmax_lo, sep_at_m, sep_moment = 0.0, 0.0, None
    for aA in range(3):
        for bA in range(3 - aA):
            for aB in range(degmax + 1):
                for bB in range(degmax + 1 - aB):
                    dB = aB + bB
                    v1 = qbar_moment(ident, aA, bA, aB, bB)
                    v2 = qbar_moment(sigma, aA, bA, aB, bB)
                    if dB < m:
                        dmax_lo = max(dmax_lo, abs(v1 - v2))
                    elif dB == m and abs(v1 - v2) > sep_at_m:
                        sep_at_m = abs(v1 - v2)
                        sep_moment = (aA, bA, aB, bB, v1, v2)
    check(f"P4 K={K},m={m}: ALL qbar moments with B-degree<{m} match",
          dmax_lo < 1e-8, f"maxdiff={dmax_lo:.1e}")
    aA, bA, aB, bB, v1, v2 = sep_moment
    check(f"P4 K={K},m={m}: a B-degree-{m} moment separates", sep_at_m > TOL_SEP,
          f"moment zA^{aA}{bA} zB^{aB}{bB}: {v1:.6f} vs {v2:.6f}")

    # P2 analytic: A = 1 vs 0 (couplings are diagonal vs derangement on the
    # K x K cell table with mass 1/K per occupied cell); A_prior = 1/K
    # (independent uniform maps across the two planes).
    check(f"P2 K={K},m={m}: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)",
          all(sigma[i] != i for i in range(K)), "derangement verified")


def main():
    for K in (2, 3):
        for m in (3, 4, 5):
            run(K, m)
    # P6 radius-independence spot check
    global R1, R2
    R1, R2 = 0.2, 2.0
    run(3, 3)
    print("ALL PASS" if not failures else f"FAILURES: {failures}")
    return 1 if failures else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/theorems/verify_circle_witness_full.txt <==
=== K=2, m=3 ===
[PASS] P1 K=2,m=3: class means zero  max|mean|=3.9e-16
[PASS] P1 K=2,m=3: degree<3 class-independent  maxspread=3.6e-16
[PASS] P1 K=2,m=3: degree 3 DOES depend on class  maxspread=3.76e-01
[PASS] P3 K=2,m=3: per-example means identical  maxdiff=2.3e-16
[PASS] P4 K=2,m=3: ALL qbar moments with B-degree<3 match  maxdiff=2.3e-16
[PASS] P4 K=2,m=3: a B-degree-3 moment separates  moment zA^01 zB^21: 0.123315 vs -0.123315
[PASS] P2 K=2,m=3: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)  derangement verified
=== K=2, m=4 ===
[PASS] P1 K=2,m=4: class means zero  max|mean|=5.9e-17
[PASS] P1 K=2,m=4: degree<4 class-independent  maxspread=1.1e-16
[PASS] P1 K=2,m=4: degree 4 DOES depend on class  maxspread=2.08e-01
[PASS] P3 K=2,m=4: per-example means identical  maxdiff=3.2e-17
[PASS] P4 K=2,m=4: ALL qbar moments with B-degree<4 match  maxdiff=8.3e-17
[PASS] P4 K=2,m=4: a B-degree-4 moment separates  moment zA^01 zB^31: 0.068257 vs -0.068257
[PASS] P2 K=2,m=4: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)  derangement verified
=== K=2, m=5 ===
[PASS] P1 K=2,m=5: class means zero  max|mean|=9.3e-17
[PASS] P1 K=2,m=5: degree<5 class-independent  maxspread=1.1e-16
[PASS] P1 K=2,m=5: degree 5 DOES depend on class  maxspread=1.17e-01
[PASS] P3 K=2,m=5: per-example means identical  maxdiff=5.6e-17
[PASS] P4 K=2,m=5: ALL qbar moments with B-degree<5 match  maxdiff=8.3e-17
[PASS] P4 K=2,m=5: a B-degree-5 moment separates  moment zA^01 zB^41: 0.038468 vs -0.038468
[PASS] P2 K=2,m=5: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)  derangement verified
=== K=3, m=3 ===
[PASS] P1 K=3,m=3: class means zero  max|mean|=2.8e-16
[PASS] P1 K=3,m=3: degree<3 class-independent  maxspread=3.3e-16
[PASS] P1 K=3,m=3: degree 3 DOES depend on class  maxspread=4.23e-01
[PASS] P3 K=3,m=3: per-example means identical  maxdiff=1.5e-16
[PASS] P4 K=3,m=3: ALL qbar moments with B-degree<3 match  maxdiff=1.5e-16
[PASS] P4 K=3,m=3: a B-degree-3 moment separates  moment zA^01 zB^21: 0.104047 vs -0.052023
[PASS] P2 K=3,m=3: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)  derangement verified
=== K=3, m=4 ===
[PASS] P1 K=3,m=4: class means zero  max|mean|=4.1e-16
[PASS] P1 K=3,m=4: degree<4 class-independent  maxspread=3.9e-16
[PASS] P1 K=3,m=4: degree 4 DOES depend on class  maxspread=2.34e-01
[PASS] P3 K=3,m=4: per-example means identical  maxdiff=2.3e-16
[PASS] P4 K=3,m=4: ALL qbar moments with B-degree<4 match  maxdiff=1.7e-16
[PASS] P4 K=3,m=4: a B-degree-4 moment separates  moment zA^10 zB^04: 0.057592 vs -0.028796
[PASS] P2 K=3,m=4: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)  derangement verified
=== K=3, m=5 ===
[PASS] P1 K=3,m=5: class means zero  max|mean|=3.0e-16
[PASS] P1 K=3,m=5: degree<5 class-independent  maxspread=4.4e-16
[PASS] P1 K=3,m=5: degree 5 DOES depend on class  maxspread=1.32e-01
[PASS] P3 K=3,m=5: per-example means identical  maxdiff=1.2e-16
[PASS] P4 K=3,m=5: ALL qbar moments with B-degree<5 match  maxdiff=1.5e-16
[PASS] P4 K=3,m=5: a B-degree-5 moment separates  moment zA^01 zB^41: 0.032457 vs -0.016228
[PASS] P2 K=3,m=5: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)  derangement verified
=== K=3, m=3 ===
[PASS] P1 K=3,m=3: class means zero  max|mean|=3.7e-16
[PASS] P1 K=3,m=3: degree<3 class-independent  maxspread=6.7e-16
[PASS] P1 K=3,m=3: degree 3 DOES depend on class  maxspread=1.16e+00
[PASS] P3 K=3,m=3: per-example means identical  maxdiff=2.0e-16
[PASS] P4 K=3,m=3: ALL qbar moments with B-degree<3 match  maxdiff=3.7e-16
[PASS] P4 K=3,m=3: a B-degree-3 moment separates  moment zA^01 zB^21: 0.371786 vs -0.185893
[PASS] P2 K=3,m=3: A(C1)=1, A(C2)=0, A_prior=1/K (analytic)  derangement verified
ALL PASS


==> anc/theorems/verify_smoothing_generic.py <==
#!/usr/bin/env python3
"""Smoothing remark of Appendix A.1 under a GENERIC (non-equidistant) embedding.

Grid witness of Theorem 1(I) with Gaussian emission p(x|z) = N(x; x_cell(z), eps^2 I)
and the atoms of X embedded at random in R^6 (not mutually equidistant).  Encoders are
unchanged: q(.|v_i) is uniform on the cell that emits v_i.  For every data point v_i the
script compares, between C^1 (diagonal coupling) and C^2 (cyclic derangement):
reconstruction, rate, ELBO, log p(x) and the gap.  The remark claims they coincide
exactly; the printed maximum difference is floating-point roundoff.

Run: python3 verify_smoothing_generic.py > verify_smoothing_generic_results.txt
"""
import math

import numpy as np

SEED = 20260926
DIM = 6


def configuration(K, perm):
    """cell (i, j) -> index of the emitted atom; data atom i sits on (i, perm[i])."""
    emit = {(i, int(perm[i])): i for i in range(K)}
    junk = iter(range(K, K * K))
    for i in range(K):
        for j in range(K):
            if (i, j) not in emit:
                emit[(i, j)] = next(junk)
    return emit


def per_example(K, eps, atoms, perm):
    emit = configuration(K, perm)
    cells = np.array([atoms[emit[(i, j)]] for i in range(K) for j in range(K)])

    def logn(x, m):
        return -0.5 * np.sum((x - m) ** 2) / eps ** 2 - 0.5 * DIM * math.log(2 * math.pi * eps ** 2)

    rows = []
    for i in range(K):
        x = atoms[i]
        log_px = np.logaddexp.reduce([logn(x, m) for m in cells]) - math.log(K * K)
        recon = logn(x, atoms[i])          # q is uniform on the cell emitting v_i
        rate = math.log(K * K)             # KL(Unif(cell) || Unif([0,1)^2))
        elbo = recon - rate
        rows.append((recon, rate, elbo, log_px, log_px - elbo))
    return np.array(rows)


def main():
    rng = np.random.default_rng(SEED)
    worst = 0.0
    for K in (2, 3, 5):
        atoms = rng.normal(size=(K * K, DIM))   # generic embedding
        sigma = np.roll(np.arange(K), 1)         # cyclic derangement
        for eps in (0.3, 0.7, 1.5):
            d = np.max(np.abs(per_example(K, eps, atoms, np.arange(K)) - per_example(K, eps, atoms, sigma)))
            gap = per_example(K, eps, atoms, np.arange(K))[:, 4]
            ok = d < 1e-12
            worst = max(worst, d)
            print(f"[{'PASS' if ok else 'FAIL'}] K={K} eps={eps}: package values identical under a generic "
                  f"embedding  max|diff|={d:.1e}  gap in [{gap.min():.4f}, {gap.max():.4f}]")
    print("RESULT:", "ALL PASS" if worst < 1e-12 else "FAIL")


if __name__ == "__main__":
    main()


==> anc/theorems/verify_smoothing_generic_results.txt <==
[PASS] K=2 eps=0.3: package values identical under a generic embedding  max|diff|=0.0e+00  gap in [0.0000, 0.0000]
[PASS] K=2 eps=0.7: package values identical under a generic embedding  max|diff|=0.0e+00  gap in [0.0001, 0.0002]
[PASS] K=2 eps=1.5: package values identical under a generic embedding  max|diff|=0.0e+00  gap in [0.1711, 0.2210]
[PASS] K=3 eps=0.3: package values identical under a generic embedding  max|diff|=0.0e+00  gap in [0.0000, 0.0000]
[PASS] K=3 eps=0.7: package values identical under a generic embedding  max|diff|=8.9e-16  gap in [0.0022, 0.0833]
[PASS] K=3 eps=1.5: package values identical under a generic embedding  max|diff|=1.8e-15  gap in [0.6304, 0.8756]
[PASS] K=5 eps=0.3: package values identical under a generic embedding  max|diff|=0.0e+00  gap in [0.0000, 0.0079]
[PASS] K=5 eps=0.7: package values identical under a generic embedding  max|diff|=1.8e-15  gap in [0.0019, 0.7867]
[PASS] K=5 eps=1.5: package values identical under a generic embedding  max|diff|=1.8e-15  gap in [0.6703, 2.2282]
RESULT: ALL PASS


==> anc/theorems/verify_theorems.py <==
#!/usr/bin/env python3
"""W1 numerical verification for Theorem 1 (invisibility) and Theorem 3 (coordinate price).

Every check prints PASS/FAIL; exit code 1 on any FAIL.
"""
import itertools
import math
import sys

import numpy as np
from scipy.optimize import linprog, minimize

rng = np.random.default_rng(20260804)
FAILURES = []


def check(name, ok, detail=""):
    print(f"[{'PASS' if ok else 'FAIL'}] {name}" + (f"  {detail}" if detail else ""))
    if not ok:
        FAILURES.append(name)


# ----------------------------------------------------------------------------- T1
def entropy(p):
    p = p[p > 1e-300]
    return float(-(p * np.log(p)).sum())


def table_stats(T):
    """The permutation-symmetric package of a joint code table."""
    r, c = T.sum(1), T.sum(0)
    mi = entropy(r) + entropy(c) - entropy(T.flatten())
    renyi = []
    for alpha in (0.5, 2.0, 3.0):
        renyi.append(float(np.log((T.flatten() ** alpha).sum()) / (1 - alpha)))
    return dict(row_hist=np.sort(r), col_hist=np.sort(c), H_row=entropy(r), H_col=entropy(c),
                active_r=int((r > 1e-12).sum()), active_c=int((c > 1e-12).sum()),
                MI=mi, joint_H=entropy(T.flatten()), renyi=np.array(renyi),
                entry_multiset=np.sort(T.flatten()))


def t1_grid_witness(K):
    """Build C1 (identity) and C2 (derangement) grid configurations; return full packages."""
    sigma = np.roll(np.arange(K), -1)  # cyclic derangement
    packages = []
    for occupied in (list(zip(range(K), range(K))), list(zip(range(K), sigma))):
        # per-example quantities (uniform data over K occupied cells)
        recon = 0.0
        rate = math.log(K * K)
        logpx = -math.log(K * K)
        elbo = recon - rate
        gap = logpx - elbo - 0.0  # gap = log p(x) - ELBO
        # MI(x;z): qbar uniform over K cells, each posterior uniform on its own cell
        mi_xz = math.log(K)
        # AU per coordinate: variance of cell centers
        centers = np.array([[(i + 0.5) / K, (j + 0.5) / K] for i, j in occupied])
        au = centers.var(axis=0)
        # joint code table under qbar
        T = np.zeros((K, K))
        for i, j in occupied:
            T[i, j] = 1.0 / K
        A = float(np.trace(T))
        A_prior = K * (1.0 / K ** 2)  # uniform prior over all K^2 cells
        st = table_stats(T)
        packages.append(dict(recon=recon, rate=rate, logpx=logpx, elbo=elbo, gap=gap,
                             mi_xz=mi_xz, au=au, A=A, A_prior=A_prior, **st))
    return packages


print("=" * 78)
print("T1 — Part I unified grid witness")
for K in (2, 3, 5, 8):
    p1, p2 = t1_grid_witness(K)
    same = True
    for k in p1:
        if k == "A":
            continue
        a, b = p1[k], p2[k]
        if isinstance(a, np.ndarray):
            same &= bool(np.allclose(a, b, atol=1e-12))
        else:
            same &= abs(a - b) <= 1e-12
    check(f"T1.V1 K={K}: package identical", same)
    check(f"T1.V1 K={K}: A separates (1 vs 0)", p1["A"] == 1.0 and p2["A"] == 0.0)
    check(f"T1.V1 K={K}: A_prior = 1/K both",
          abs(p1["A_prior"] - 1 / K) < 1e-15 and abs(p2["A_prior"] - 1 / K) < 1e-15)

print("-" * 78)
print("T1 — Part II (A.4 reference values + LP floor)")


def coupling_min_A(p):
    """LP: min trace over couplings with both marginals p."""
    K = len(p)
    c = np.zeros(K * K)
    c[[i * K + i for i in range(K)]] = 1.0
    A_eq, b_eq = [], []
    for i in range(K):
        row = np.zeros(K * K); row[i * K:(i + 1) * K] = 1; A_eq.append(row); b_eq.append(p[i])
    for j in range(K):
        col = np.zeros(K * K); col[j::K] = 1; A_eq.append(col); b_eq.append(p[j])
    res = linprog(c, A_eq=np.array(A_eq), b_eq=np.array(b_eq), bounds=[(0, None)] * K * K,
                  method="highs")
    return res.fun


for trial in range(20):
    K = int(rng.integers(2, 7))
    p = rng.dirichlet(np.ones(K))
    lp = coupling_min_A(p)
    floor = max(0.0, 2 * p.max() - 1)
    check(f"T1.V2 LP floor trial{trial} (K={K})", abs(lp - floor) < 1e-8,
          f"LP={lp:.6f} formula={floor:.6f}")
    if trial >= 7:
        break

# A.4 reference numerics
p = np.array([0.5, 0.3, 0.2])
P_low = np.array([[0, .3, .2], [.3, 0, 0], [.2, 0, 0]])
Pi = np.outer(p, p); P_high = np.diag(p)


def MI_of(T):
    return table_stats(T)["MI"]


I_low = MI_of(P_low)
check("T1.V2 I(P_low)=0.693147 at p=(.5,.3,.2)", abs(I_low - 0.693147) < 1e-5, f"{I_low:.6f}")
# find t* with MI(P_t)=I_low
from scipy.optimize import brentq
t_star = brentq(lambda t: MI_of((1 - t) * Pi + t * P_high) - I_low, 1e-9, 1 - 1e-9)
A_t = np.trace((1 - t_star) * Pi + t_star * P_high)
check("T1.V2 t*=0.86678, A=0.9174", abs(t_star - 0.86678) < 1e-4 and abs(A_t - 0.9174) < 1e-3,
      f"t*={t_star:.5f} A={A_t:.4f}")

print("-" * 78)
print("T1 — Part I (m6) symmetric-functional counterexample search")
K = 5
sigma = np.roll(np.arange(K), -1)
T1_ = np.eye(K) / K
T2_ = np.zeros((K, K)); T2_[np.arange(K), sigma] = 1 / K
sep_sym = 0
for _ in range(2000):
    # random permutation-symmetric functional: symmetrized random polynomial of entries
    coef = rng.standard_normal(3)
    def F(T):
        e = np.sort(T.flatten())
        return coef[0] * (e ** 2).sum() + coef[1] * (e ** 3).sum() + coef[2] * entropy(T.flatten())
    if abs(F(T1_) - F(T2_)) > 1e-10:
        sep_sym += 1
check("T1.V3 no random symmetric functional separates", sep_sym == 0, f"separated={sep_sym}/2000")
sep_nonsym = 0
for _ in range(200):
    W = rng.standard_normal((K, K))
    if abs((W * T1_).sum() - (W * T2_).sum()) > 1e-10:
        sep_nonsym += 1
check("T1.V3 random NON-symmetric functionals do separate", sep_nonsym > 190,
      f"separated={sep_nonsym}/200")

print("-" * 78)
print("T1 — Prop 2 witness re-check")
P_perm = np.array([[7/30, 1/10, 0], [0, 7/30, 1/10], [1/10, 0, 7/30]])
u, v = 0.026293456761, 0.123706543239
P_merge = np.array([[.7/3 - u - v + .7/3 - .7/3, 0, 0]])  # placeholder replaced below
P_merge = np.array([[0.183333333333, u, v], [u, 0.307040, 0], [v, 0, 0.209627]])
# normalize tiny rounding: use published entries
P_merge = np.array([[.183333, .026293, .123707], [.026293, .307040, 0], [.123707, 0, .209627]])
P_merge = P_merge / P_merge.sum()
ok_marg = np.allclose(P_perm.sum(1), 1/3, atol=1e-9) and np.allclose(P_perm.sum(0), 1/3, atol=1e-9) \
          and np.allclose(P_merge.sum(1), 1/3, atol=2e-6) and np.allclose(P_merge.sum(0), 1/3, atol=2e-6)
dMI = abs(MI_of(P_perm) - MI_of(P_merge))
check("T1.V4 Prop 2 marginals uniform", ok_marg)
check("T1.V4 Prop 2 MI matched", dMI < 5e-6, f"|dMI|={dMI:.2e}")
check("T1.V4 Prop 2 same A", abs(np.trace(P_perm) - np.trace(P_merge)) < 5e-6)

# ----------------------------------------------------------------------------- T3
print("=" * 78)
print("T3 — (a) closed form vs numerical optimization")


def price_closed(Sigma, Q):
    Lam = np.linalg.inv(Sigma)
    LamQ = Q @ Lam @ Q.T
    return 0.5 * (np.log(np.diag(LamQ)).sum() - np.linalg.slogdet(LamQ)[1])


def price_numeric(Sigma, Q):
    Lam_Q = Q @ np.linalg.inv(Sigma) @ Q.T
    d = len(Sigma)
    def kl_of(logD):
        D = np.exp(logD)
        return 0.5 * ((np.diag(Lam_Q) * D).sum() - d
                      - logD.sum() - np.linalg.slogdet(Lam_Q)[1])
    res = minimize(kl_of, np.zeros(d), method="L-BFGS-B")
    return res.fun


def wrong_formula(Sigma, Q):
    SigQ = Q @ Sigma @ Q.T
    return 0.5 * (np.log(np.diag(SigQ)).sum() - np.linalg.slogdet(SigQ)[1])


def rand_orth(d):
    A = rng.standard_normal((d, d))
    Qm, _ = np.linalg.qr(A)
    return Qm


maxdiff = 0.0
wrong_beats = 0
for d in (2, 5, 10, 40):
    for _ in range(5):
        A = rng.standard_normal((d, d))
        Sigma = A @ A.T + 0.1 * np.eye(d)
        Q = rand_orth(d)
        pc, pn = price_closed(Sigma, Q), price_numeric(Sigma, Q)
        maxdiff = max(maxdiff, abs(pc - pn))
        # the wrong (Sigma-diag) candidate: KL of q=N(m, inv-basis diag from Sigma) vs target
        LamQ = Q @ np.linalg.inv(Sigma) @ Q.T
        D_wrong = np.diag(Q @ Sigma @ Q.T)
        kl_wrong = 0.5 * ((np.diag(LamQ) * D_wrong).sum() - d
                          - np.log(D_wrong).sum() - np.linalg.slogdet(LamQ)[1])
        if kl_wrong < pc - 1e-9:
            wrong_beats += 1
check("T3.V1 closed form == numeric min", maxdiff < 1e-6, f"max|diff|={maxdiff:.2e}")
check("T3.V1 D*=1/diag(Lam_Q) never beaten by diag(Sigma_Q)", wrong_beats == 0)

print("-" * 78)
print("T3 — (a)(i) zero iff eigenbasis; (a)(ii) sup bound")
d = 6
A = rng.standard_normal((d, d)); Sigma = A @ A.T + 0.5 * np.eye(d)
evals, evecs = np.linalg.eigh(Sigma)
check("T3.V2 price at eigenbasis = 0", abs(price_closed(Sigma, evecs.T)) < 1e-10)
prices = [price_closed(Sigma, rand_orth(d)) for _ in range(200)]
check("T3.V2 price > 0 off eigenbasis", min(prices) > 1e-8, f"min={min(prices):.2e}")
# corrected (a)(ii): pairwise pi/4 mixing bound & growth in condition number
kappa = evals.max() / evals.min()
bound = (d / 2) * math.log((kappa + 1) ** 2 / (4 * kappa))
sup_est = max(prices)
check("T3.V3 sup_Q price <= (d/2)log((k+1)^2/4k) [necessary cond.]", sup_est <= bound + 1e-9,
      f"sup_est={sup_est:.3f} bound={bound:.3f} kappa={kappa:.1f}")
growth = []
for scale in (1, 10, 100, 1000):
    S = np.diag([scale, 1.0])
    Qm = np.array([[1, 1], [-1, 1]]) / math.sqrt(2)
    growth.append(price_closed(S, Qm))
check("T3.V3 price at pi/4 grows with condition number", all(np.diff(growth) > 0),
      f"{[f'{g:.3f}' for g in growth]}")

print("-" * 78)
print("T3 — (b) estimand invariance on a toy nonlinear model")
d = 4
W1 = rng.standard_normal((16, d)); b1 = rng.standard_normal(16)
W2 = rng.standard_normal((3, 16)); b2 = rng.standard_normal(3)
def decoder(z):  # 2-layer MLP
    return np.tanh(z @ W1.T + b1) @ W2.T + b2
protos = rng.standard_normal((5, d))
def c_dec(z, dec, pr):
    out = dec(z); pout = dec(pr)
    dist = ((out[:, None, :] - pout[None, :, :]) ** 2).sum(2)
    return dist.argmin(1)
centers = rng.standard_normal((5, d))
def c_enc(z, ce):
    return ((z[:, None, :] - ce[None, :, :]) ** 2).sum(2).argmin(1)
Z = rng.standard_normal((4000, d))  # isotropic prior draws
base_e, base_d = c_enc(Z, centers), c_dec(Z, decoder, protos)
R = rand_orth(d)
def decoder_rot(w):  # d'(w) = d(R^T w)
    return decoder(w @ R)   # (R^T w) as row-vector algebra: w @ R == (R.T @ w.T).T
Zr = Z @ R.T  # transported draws w = R z
rot_e, rot_d = c_enc(Zr, centers @ R.T), c_dec(Zr, decoder_rot, protos @ R.T)
check("T3.V4 encoder codes bit-identical under rotation", np.array_equal(base_e, rot_e))
check("T3.V4 decoder codes bit-identical under rotation", np.array_equal(base_d, rot_d))
check("T3.V4 agreement invariant", np.mean(base_e == base_d) == np.mean(rot_e == rot_d))

print("-" * 78)
print("T3 — (d) width lemma: min_a W(a,B) vs 1-e^{-B}")
def dbin(a, x):
    a = min(max(a, 1e-15), 1 - 1e-15); x = min(max(x, 1e-15), 1 - 1e-15)
    return a * math.log(a / x) + (1 - a) * math.log((1 - a) / (1 - x))
def width(a, B):
    lo, hi = 0.0, a
    if a > 0:
        f = lambda x: dbin(a, x) - B
        lo = 0.0 if f(1e-14) < 0 else brentq(f, 1e-14, a)
    f2 = lambda x: dbin(a, x) - B
    hi = 1.0 if f2(1 - 1e-14) < 0 else brentq(f2, a if a > 0 else 1e-14, 1 - 1e-14)
    return hi - lo
lemma_ok = True
detail = []
for B in (0.1, 0.3, 1.0, 2.0, 5.0):
    ws = [(width(a, B), a) for a in np.linspace(0, 0.999, 400)]
    wmin, amin = min(ws)
    endpoint = 1 - math.exp(-B)
    ok = wmin >= endpoint - 1e-6 and abs(width(0.0, B) - endpoint) < 1e-9
    lemma_ok &= ok
    detail.append(f"B={B}: min_a W={wmin:.4f}@a={amin:.3f} vs 1-e^-B={endpoint:.4f}")
check("T3.V5 width lemma min at a=0, value 1-e^{-B}", lemma_ok, "; ".join(detail))

print("=" * 78)
if FAILURES:
    print(f"FAILURES ({len(FAILURES)}): {FAILURES}")
    sys.exit(1)
print("ALL CHECKS PASSED")


==> anc/theorems/verify_theorems_results.txt <==
==============================================================================
T1 — Part I unified grid witness
[PASS] T1.V1 K=2: package identical
[PASS] T1.V1 K=2: A separates (1 vs 0)
[PASS] T1.V1 K=2: A_prior = 1/K both
[PASS] T1.V1 K=3: package identical
[PASS] T1.V1 K=3: A separates (1 vs 0)
[PASS] T1.V1 K=3: A_prior = 1/K both
[PASS] T1.V1 K=5: package identical
[PASS] T1.V1 K=5: A separates (1 vs 0)
[PASS] T1.V1 K=5: A_prior = 1/K both
[PASS] T1.V1 K=8: package identical
[PASS] T1.V1 K=8: A separates (1 vs 0)
[PASS] T1.V1 K=8: A_prior = 1/K both
------------------------------------------------------------------------------
T1 — Part II (A.4 reference values + LP floor)
[PASS] T1.V2 LP floor trial0 (K=5)  LP=0.000000 formula=0.000000
[PASS] T1.V2 LP floor trial1 (K=3)  LP=0.515860 formula=0.515860
[PASS] T1.V2 LP floor trial2 (K=4)  LP=0.000000 formula=0.000000
[PASS] T1.V2 LP floor trial3 (K=2)  LP=0.976769 formula=0.976769
[PASS] T1.V2 LP floor trial4 (K=3)  LP=0.000000 formula=0.000000
[PASS] T1.V2 LP floor trial5 (K=5)  LP=0.032907 formula=0.032907
[PASS] T1.V2 LP floor trial6 (K=4)  LP=0.189260 formula=0.189260
[PASS] T1.V2 LP floor trial7 (K=6)  LP=0.000000 formula=0.000000
[PASS] T1.V2 I(P_low)=0.693147 at p=(.5,.3,.2)  0.693147
[PASS] T1.V2 t*=0.86678, A=0.9174  t*=0.86678 A=0.9174
------------------------------------------------------------------------------
T1 — Part I (m6) symmetric-functional counterexample search
[PASS] T1.V3 no random symmetric functional separates  separated=0/2000
[PASS] T1.V3 random NON-symmetric functionals do separate  separated=200/200
------------------------------------------------------------------------------
T1 — Prop 2 witness re-check
[PASS] T1.V4 Prop 2 marginals uniform
[PASS] T1.V4 Prop 2 MI matched  |dMI|=1.51e-06
[PASS] T1.V4 Prop 2 same A
==============================================================================
T3 — (a) closed form vs numerical optimization
<SUPP>/theorems/verify_theorems.py:183: RuntimeWarning: divide by zero encountered in matmul
  LamQ = Q @ Lam @ Q.T
<SUPP>/theorems/verify_theorems.py:183: RuntimeWarning: overflow encountered in matmul
  LamQ = Q @ Lam @ Q.T
<SUPP>/theorems/verify_theorems.py:183: RuntimeWarning: invalid value encountered in matmul
  LamQ = Q @ Lam @ Q.T
<SUPP>/theorems/verify_theorems.py:188: RuntimeWarning: divide by zero encountered in matmul
  Lam_Q = Q @ np.linalg.inv(Sigma) @ Q.T
<SUPP>/theorems/verify_theorems.py:188: RuntimeWarning: overflow encountered in matmul
  Lam_Q = Q @ np.linalg.inv(Sigma) @ Q.T
<SUPP>/theorems/verify_theorems.py:188: RuntimeWarning: invalid value encountered in matmul
  Lam_Q = Q @ np.linalg.inv(Sigma) @ Q.T
<SUPP>/theorems/verify_theorems.py:219: RuntimeWarning: divide by zero encountered in matmul
  LamQ = Q @ np.linalg.inv(Sigma) @ Q.T
<SUPP>/theorems/verify_theorems.py:219: RuntimeWarning: overflow encountered in matmul
  LamQ = Q @ np.linalg.inv(Sigma) @ Q.T
<SUPP>/theorems/verify_theorems.py:219: RuntimeWarning: invalid value encountered in matmul
  LamQ = Q @ np.linalg.inv(Sigma) @ Q.T
<SUPP>/theorems/verify_theorems.py:220: RuntimeWarning: divide by zero encountered in matmul
  D_wrong = np.diag(Q @ Sigma @ Q.T)
<SUPP>/theorems/verify_theorems.py:220: RuntimeWarning: overflow encountered in matmul
  D_wrong = np.diag(Q @ Sigma @ Q.T)
<SUPP>/theorems/verify_theorems.py:220: RuntimeWarning: invalid value encountered in matmul
  D_wrong = np.diag(Q @ Sigma @ Q.T)
<SUPP>/theorems/verify_theorems.py:214: RuntimeWarning: divide by zero encountered in matmul
  Sigma = A @ A.T + 0.1 * np.eye(d)
<SUPP>/theorems/verify_theorems.py:214: RuntimeWarning: overflow encountered in matmul
  Sigma = A @ A.T + 0.1 * np.eye(d)
<SUPP>/theorems/verify_theorems.py:214: RuntimeWarning: invalid value encountered in matmul
  Sigma = A @ A.T + 0.1 * np.eye(d)
<site-packages>/numpy/linalg/_linalg.py:2311: RuntimeWarning: divide by zero encountered in slogdet
  sign, logdet = _umath_linalg.slogdet(a, signature=signature)
<site-packages>/numpy/linalg/_linalg.py:2311: RuntimeWarning: overflow encountered in slogdet
  sign, logdet = _umath_linalg.slogdet(a, signature=signature)
<site-packages>/numpy/linalg/_linalg.py:2311: RuntimeWarning: invalid value encountered in slogdet
  sign, logdet = _umath_linalg.slogdet(a, signature=signature)
[PASS] T3.V1 closed form == numeric min  max|diff|=2.97e-10
[PASS] T3.V1 D*=1/diag(Lam_Q) never beaten by diag(Sigma_Q)
------------------------------------------------------------------------------
T3 — (a)(i) zero iff eigenbasis; (a)(ii) sup bound
[PASS] T3.V2 price at eigenbasis = 0
[PASS] T3.V2 price > 0 off eigenbasis  min=5.61e-01
[PASS] T3.V3 sup_Q price <= (d/2)log((k+1)^2/4k) [necessary cond.]  sup_est=1.858 bound=6.409 kappa=31.8
[PASS] T3.V3 price at pi/4 grows with condition number  ['0.000', '0.553', '1.619', '2.762']
------------------------------------------------------------------------------
T3 — (b) estimand invariance on a toy nonlinear model
<SUPP>/theorems/verify_theorems.py:256: RuntimeWarning: divide by zero encountered in matmul
  return np.tanh(z @ W1.T + b1) @ W2.T + b2
<SUPP>/theorems/verify_theorems.py:256: RuntimeWarning: overflow encountered in matmul
  return np.tanh(z @ W1.T + b1) @ W2.T + b2
<SUPP>/theorems/verify_theorems.py:256: RuntimeWarning: invalid value encountered in matmul
  return np.tanh(z @ W1.T + b1) @ W2.T + b2
<SUPP>/theorems/verify_theorems.py:270: RuntimeWarning: divide by zero encountered in matmul
  Zr = Z @ R.T  # transported draws w = R z
<SUPP>/theorems/verify_theorems.py:270: RuntimeWarning: overflow encountered in matmul
  Zr = Z @ R.T  # transported draws w = R z
<SUPP>/theorems/verify_theorems.py:270: RuntimeWarning: invalid value encountered in matmul
  Zr = Z @ R.T  # transported draws w = R z
<SUPP>/theorems/verify_theorems.py:269: RuntimeWarning: divide by zero encountered in matmul
  return decoder(w @ R)   # (R^T w) as row-vector algebra: w @ R == (R.T @ w.T).T
<SUPP>/theorems/verify_theorems.py:269: RuntimeWarning: overflow encountered in matmul
  return decoder(w @ R)   # (R^T w) as row-vector algebra: w @ R == (R.T @ w.T).T
<SUPP>/theorems/verify_theorems.py:269: RuntimeWarning: invalid value encountered in matmul
  return decoder(w @ R)   # (R^T w) as row-vector algebra: w @ R == (R.T @ w.T).T
[PASS] T3.V4 encoder codes bit-identical under rotation
[PASS] T3.V4 decoder codes bit-identical under rotation
[PASS] T3.V4 agreement invariant
------------------------------------------------------------------------------
T3 — (d) width lemma: min_a W(a,B) vs 1-e^{-B}
[PASS] T3.V5 width lemma min at a=0, value 1-e^{-B}  B=0.1: min_a W=0.0952@a=0.000 vs 1-e^-B=0.0952; B=0.3: min_a W=0.2592@a=0.000 vs 1-e^-B=0.2592; B=1.0: min_a W=0.6321@a=0.000 vs 1-e^-B=0.6321; B=2.0: min_a W=0.8647@a=0.000 vs 1-e^-B=0.8647; B=5.0: min_a W=0.9933@a=0.000 vs 1-e^-B=0.9933
==============================================================================
ALL CHECKS PASSED

